Wide-orbit exoplanets are common. Analysis of nearly 20 years of OGLE microlensing survey data

We use nearly 20 years of photometry obtained by the OGLE survey to measure the occurrence rate of wide-orbit (or ice giant) microlensing planets, i.e., with separations from ~5 AU to ~15 AU and mass-ratios from $10^{-4}$ to 0.033. In a sample of 3112 events we find six previously known wide-orbit planets and a new microlensing planet or brown dwarf OGLE-2017-BLG-0114Lb, for which close and wide orbits are possible and close orbit is preferred. We run extensive simulations of the planet detection efficiency, robustly taking into account the finite-source effects. We find that the extrapolation of the previously measured rate of microlensing planets significantly underpredicts the number of wide-orbit planets. On average, every microlensing star hosts $1.4^{+0.9}_{-0.6}$ ice giant planets.

==> anc/README <==
=======================================================================

                  Wide-Orbit Exoplanets are Common.
     Analysis of Nearly 20 Years of OGLE Microlensing Survey Data

            R. Poleski, J. Skowron, P. Mróz, A. Udalski,
    M.K. Szymanski, P. Pietrukowicz, K. Ulaczyk, K. Rybicki,
                 P. Iwanek, M.Wrona and M. Gromadzki

          Acta Astronomica 71, 1 (2021); arXiv: 2104.02079

=======================================================================
rpoleski@astrouw.edu.pl

This directory presents results of analysis of occurrence of wide-orbit
microlensing planets.

The directory structure is as follows:

README            - this file,

fields.dat        - information on fields studied,

events.dat        - list of microlensing events analyzed,

detection_eff.dat - detection efficiency

post_def.dat      - posterior samples for default selection criteria,

post_ext.dat      - posterior samples for extended selection criteria,

post_def_add_ob170114.dat - posterior samples for default selection
                            criteria and assuming wide-orbit solution for
                            OGLE-2017-BLG-0114,

post_ext_add_ob170114.dat - posterior samples for extended selection
                            criteria and assuming wide-orbit solution for
                            OGLE-2017-BLG-0114.


================================================================================
Byte-by-byte Description of file: fields.dat
--------------------------------------------------------------------------------
   Bytes Format Units   Label      Explanations
--------------------------------------------------------------------------------
   1-  6 A6     ---     Name       Name of the field
   8-  9 I2     h       RAh        Right Ascension J2000 (hours)
  11- 12 I2     min     RAm        Right Ascension J2000 (minutes)
  14- 17 F4.1   s       RAs        Right Ascension J2000 (seconds)
  19- 21 I3     deg     DEd        Declination J2000 (degrees)
  23- 24 I2     arcmin  DEm        Declination J2000 (arcminutes)
  26- 27 I2     arcsec  DEs        Declination J2000 (arcseconds)
      29 A1     ---     OGLEphase  OGLE phase: 3 or 4
  31- 37 F7.2   d       DeltaTime  Total time of observations
  39- 43 I5     ---     Nepochs    Number of epochs
  45- 50 F6.4   d       MedianDT   Median time difference between consecutive epochs
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------

================================================================================
Byte-by-byte Description of file: events.dat
--------------------------------------------------------------------------------
   Bytes Format Units    Label      Explanations
--------------------------------------------------------------------------------
   1- 16 A16    ---      Name       Event name
  18- 19 I2     h        RAh        Right Ascension J2000 (hours)
  21- 22 I2     min      RAm        Right Ascension J2000 (minutes)
  24- 28 F5.2   s        RAs        Right Ascension J2000 (seconds)
  30- 32 I3     deg      DEd        Declination J2000 (degrees)
  34- 35 I2     arcmin   DEm        Declination J2000 (arcminutes)
  37- 40 F4.1   arcsec   DEs        Declination J2000 (arcseconds)
  42- 42 I1     ---      OGLEphase  Phase of OGLE project: 3 or 4
  44- 61 A18    ---      EWSid      ID on EWS website or "-" if not announced there
  63- 67 I5     ---      Nepochs    Number of epochs
  69- 76 F8.5   ---      chi2dof    Chi^2 per number of degrees of freedom
  78- 90 F13.5  ---      t0         HJD of minimum separation
  92-100 F9.6   ---      u0         Impact parameter relative to theta_E
 102-111 F10.6  d        tE         Einstein ring crossing time
 113-120 F8.5   ---      piEN       North component of microlensing parallax
 122-129 F8.5   ---      piEE       East component of microlensing parallax
 131-137 I7     ---      t0par      HJD of parameter reference epoch
 139-144 F6.3   mag      Ibase      Baseline brightness in I band
 146-151 F6.3   mag      Isource    Source brightness in I band
 153-158 F6.3   mag      IRC        Red clump brightness in I band
 160-160 A1     ---    f_IRC        Flag for IRC (1)
 162-169 F8.6   ---      rho        Source radius relative to theta_E
 171-178 F8.6   ---    e_rho        Error on rho (lower value)
 180-187 F8.6   ---    E_rho        Error on rho (upper value)
 189-189 A1     ---    f_rho        Flag for rho (2)
--------------------------------------------------------------------------------
Note (1):
    N = value from Nataf et al. (2013; ApJ 769, 88)
    f = value fitted by the authors
    - = no data
Note (2):
    m = value from Galactic model
    f = value from microlensing fit
    - = no data
--------------------------------------------------------------------------------

================================================================================
Byte-by-byte Description of file: detection_eff.dat
--------------------------------------------------------------------------------
   Bytes Format Units Label               Explanations
--------------------------------------------------------------------------------
   1-  3 F3.1   ---     s                   Projected separation relative to Einstein ring radius
   5- 12 F8.6   ---     q                   Mass-ratio
  14- 20 F7.3   ---     SensitivityDefault  Survey sensitivity for default detection criteria (Fig. 6 of the paper)
  22- 28 F7.3   ---     SensitivityExtend   Survey sensitivity for extended detection criteria
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------

================================================================================
Byte-by-byte Description of files: post_def.dat, post_ext.dat, 
post_def_add_ob170114.dat, and post_ext_add_ob170114.dat
--------------------------------------------------------------------------------
   1-  8 F8.6   ---     A             Multiplicative constant
  10- 18 F9.6   ---     n             Exponent of s
  20- 28 F9.6   ---     m             Exponent of q
  30- 38 F9.6   ---     log10(prior)  Log10 of prior probability
--------------------------------------------------------------------------------
--------------------------------------------------------------------------------

Any presentation of the scientific analysis or usage of the data from this
directory should include appropriate reference to the paper.



==> anc/detection_eff.dat <==
2.0 0.000100   3.642   4.020 
2.0 0.000136   4.815   5.270 
2.0 0.000184   6.286   6.838 
2.0 0.000250   8.151   8.860 
2.0 0.000339  10.541  11.398 
2.0 0.000460  13.484  14.560 
2.0 0.000624  17.118  18.476 
2.0 0.000847  21.786  23.489 
2.0 0.001149  27.639  29.795 
2.0 0.001559  34.972  37.580 
2.0 0.002116  44.144  47.444 
2.0 0.002871  55.434  59.561 
2.0 0.003896  69.626  74.726 
2.0 0.005287  87.567  93.922 
2.0 0.007174 109.751 117.673 
2.0 0.009734 137.861 147.426 
2.0 0.013209 172.425 184.299 
2.0 0.017923 216.529 231.176 
2.0 0.024320 273.447 291.258 
2.0 0.033000 345.810 367.963 
2.2 0.000100   2.943   3.225 
2.2 0.000136   3.838   4.188 
2.2 0.000184   4.962   5.381 
2.2 0.000250   6.387   6.926 
2.2 0.000339   8.247   8.906 
2.2 0.000460  10.569  11.406 
2.2 0.000624  13.483  14.549 
2.2 0.000847  17.129  18.429 
2.2 0.001149  21.611  23.172 
2.2 0.001559  27.111  29.090 
2.2 0.002116  34.007  36.474 
2.2 0.002871  42.533  45.626 
2.2 0.003896  53.113  56.897 
2.2 0.005287  66.105  70.514 
2.2 0.007174  81.735  87.301 
2.2 0.009734 101.499 108.576 
2.2 0.013209 126.522 135.232 
2.2 0.017923 158.745 169.602 
2.2 0.024320 199.301 213.276 
2.2 0.033000 250.851 267.742 
2.4 0.000100   2.290   2.513 
2.4 0.000136   2.975   3.243 
2.4 0.000184   3.844   4.189 
2.4 0.000250   4.998   5.422 
2.4 0.000339   6.433   6.964 
2.4 0.000460   8.268   8.947 
2.4 0.000624  10.555  11.370 
2.4 0.000847  13.351  14.366 
2.4 0.001149  16.907  18.145 
2.4 0.001559  21.329  22.848 
2.4 0.002116  26.707  28.546 
2.4 0.002871  33.343  35.664 
2.4 0.003896  41.544  44.390 
2.4 0.005287  51.684  55.319 
2.4 0.007174  64.361  68.677 
2.4 0.009734  79.402  84.620 
2.4 0.013209  98.048 104.310 
2.4 0.017923 121.581 129.324 
2.4 0.024320 150.969 161.108 
2.4 0.033000 190.561 203.611 
2.6 0.000100   1.898   2.098 
2.6 0.000136   2.507   2.740 
2.6 0.000184   3.270   3.560 
2.6 0.000250   4.232   4.593 
2.6 0.000339   5.428   5.853 
2.6 0.000460   6.912   7.450 
2.6 0.000624   8.824   9.479 
2.6 0.000847  11.183  12.007 
2.6 0.001149  14.097  15.119 
2.6 0.001559  17.778  19.055 
2.6 0.002116  22.348  23.885 
2.6 0.002871  27.880  29.724 
2.6 0.003896  34.604  36.904 
2.6 0.005287  42.851  45.648 
2.6 0.007174  52.949  56.385 
2.6 0.009734  65.251  69.444 
2.6 0.013209  80.404  85.439 
2.6 0.017923  99.202 105.425 
2.6 0.024320 122.374 129.827 
2.6 0.033000 151.205 159.998 
2.8 0.000100   1.600   1.769 
2.8 0.000136   2.136   2.340 
2.8 0.000184   2.798   3.047 
2.8 0.000250   3.619   3.944 
2.8 0.000339   4.672   5.071 
2.8 0.000460   5.995   6.477 
2.8 0.000624   7.689   8.277 
2.8 0.000847   9.768  10.485 
2.8 0.001149  12.328  13.200 
2.8 0.001559  15.485  16.569 
2.8 0.002116  19.363  20.673 
2.8 0.002871  24.134  25.713 
2.8 0.003896  29.951  31.866 
2.8 0.005287  37.030  39.355 
2.8 0.007174  45.879  48.684 
2.8 0.009734  56.489  59.911 
2.8 0.013209  69.224  73.316 
2.8 0.017923  84.579  89.297 
2.8 0.024320 103.330 109.104 
2.8 0.033000 126.529 133.627 
3.0 0.000100   1.470   1.620 
3.0 0.000136   1.921   2.107 
3.0 0.000184   2.489   2.701 
3.0 0.000250   3.215   3.473 
3.0 0.000339   4.094   4.408 
3.0 0.000460   5.178   5.565 
3.0 0.000624   6.563   7.050 
3.0 0.000847   8.328   8.935 
3.0 0.001149  10.545  11.307 
3.0 0.001559  13.305  14.231 
3.0 0.002116  16.709  17.829 
3.0 0.002871  20.944  22.301 
3.0 0.003896  26.144  27.826 
3.0 0.005287  32.494  34.551 
3.0 0.007174  40.169  42.635 
3.0 0.009734  49.440  52.382 
3.0 0.013209  60.623  64.161 
3.0 0.017923  74.099  78.320 
3.0 0.024320  90.656  95.639 
3.0 0.033000 110.272 116.178 
3.2 0.000100   1.271   1.404 
3.2 0.000136   1.678   1.836 
3.2 0.000184   2.179   2.372 
3.2 0.000250   2.839   3.083 
3.2 0.000339   3.659   3.961 
3.2 0.000460   4.659   5.025 
3.2 0.000624   5.966   6.419 
3.2 0.000847   7.577   8.128 
3.2 0.001149   9.517  10.196 
3.2 0.001559  12.020  12.855 
3.2 0.002116  15.099  16.131 
3.2 0.002871  18.893  20.135 
3.2 0.003896  23.517  24.996 
3.2 0.005287  29.136  30.936 
3.2 0.007174  36.006  38.213 
3.2 0.009734  44.474  47.094 
3.2 0.013209  54.645  57.750 
3.2 0.017923  66.797  70.469 
3.2 0.024320  81.444  85.808 
3.2 0.033000  99.056 104.202 
3.4 0.000100   1.159   1.277 
3.4 0.000136   1.524   1.666 
3.4 0.000184   1.975   2.148 
3.4 0.000250   2.547   2.761 
3.4 0.000339   3.286   3.554 
3.4 0.000460   4.197   4.534 
3.4 0.000624   5.366   5.786 
3.4 0.000847   6.823   7.326 
3.4 0.001149   8.629   9.235 
3.4 0.001559  10.875  11.648 
3.4 0.002116  13.703  14.634 
3.4 0.002871  17.174  18.304 
3.4 0.003896  21.398  22.774 
3.4 0.005287  26.571  28.253 
3.4 0.007174  32.919  34.942 
3.4 0.009734  40.634  43.002 
3.4 0.013209  49.844  52.664 
3.4 0.017923  61.152  64.495 
3.4 0.024320  74.745  78.639 
3.4 0.033000  90.870  95.469 
3.6 0.000100   1.051   1.157 
3.6 0.000136   1.381   1.510 
3.6 0.000184   1.800   1.961 
3.6 0.000250   2.324   2.523 
3.6 0.000339   2.972   3.211 
3.6 0.000460   3.788   4.085 
3.6 0.000624   4.836   5.212 
3.6 0.000847   6.184   6.650 
3.6 0.001149   7.869   8.449 
3.6 0.001559   9.966  10.683 
3.6 0.002116  12.595  13.462 
3.6 0.002871  15.777  16.806 
3.6 0.003896  19.674  20.934 
3.6 0.005287  24.419  25.920 
3.6 0.007174  30.252  32.071 
3.6 0.009734  37.335  39.493 
3.6 0.013209  45.811  48.390 
3.6 0.017923  56.139  59.136 
3.6 0.024320  68.459  71.952 
3.6 0.033000  83.389  87.559 
3.8 0.000100   0.947   1.039 
3.8 0.000136   1.241   1.355 
3.8 0.000184   1.611   1.758 
3.8 0.000250   2.096   2.275 
3.8 0.000339   2.710   2.934 
3.8 0.000460   3.460   3.734 
3.8 0.000624   4.439   4.782 
3.8 0.000847   5.685   6.121 
3.8 0.001149   7.232   7.765 
3.8 0.001559   9.180   9.830 
3.8 0.002116  11.558  12.357 
3.8 0.002871  14.506  15.471 
3.8 0.003896  18.198  19.390 
3.8 0.005287  22.616  24.051 
3.8 0.007174  28.032  29.729 
3.8 0.009734  34.593  36.642 
3.8 0.013209  42.566  44.918 
3.8 0.017923  52.190  54.963 
3.8 0.024320  63.782  67.112 
3.8 0.033000  77.509  81.395 
4.0 0.000100   0.916   1.002 
4.0 0.000136   1.189   1.293 
4.0 0.000184   1.537   1.670 
4.0 0.000250   1.997   2.165 
4.0 0.000339   2.547   2.748 
4.0 0.000460   3.262   3.520 
4.0 0.000624   4.167   4.484 
4.0 0.000847   5.329   5.714 
4.0 0.001149   6.750   7.236 
4.0 0.001559   8.502   9.106 
4.0 0.002116  10.702  11.441 
4.0 0.002871  13.447  14.357 
4.0 0.003896  16.844  17.955 
4.0 0.005287  20.997  22.323 
4.0 0.007174  26.047  27.593 
4.0 0.009734  32.142  34.002 
4.0 0.013209  39.564  41.803 
4.0 0.017923  48.651  51.289 
4.0 0.024320  59.614  62.678 
4.0 0.033000  72.619  76.267 
4.2 0.000100   0.836   0.925 
4.2 0.000136   1.106   1.223 
4.2 0.000184   1.458   1.594 
4.2 0.000250   1.881   2.042 
4.2 0.000339   2.398   2.595 
4.2 0.000460   3.035   3.275 
4.2 0.000624   3.882   4.183 
4.2 0.000847   4.962   5.337 
4.2 0.001149   6.303   6.757 
4.2 0.001559   7.989   8.551 
4.2 0.002116  10.095  10.770 
4.2 0.002871  12.648  13.478 
4.2 0.003896  15.818  16.824 
4.2 0.005287  19.696  20.940 
4.2 0.007174  24.444  25.932 
4.2 0.009734  30.244  32.002 
4.2 0.013209  37.197  39.353 
4.2 0.017923  45.661  48.095 
4.2 0.024320  55.805  58.731 
4.2 0.033000  68.078  71.419 
4.4 0.000100   0.771   0.839 
4.4 0.000136   1.007   1.097 
4.4 0.000184   1.315   1.427 
4.4 0.000250   1.712   1.855 
4.4 0.000339   2.199   2.370 
4.4 0.000460   2.784   2.995 
4.4 0.000624   3.553   3.819 
4.4 0.000847   4.535   4.874 
4.4 0.001149   5.788   6.215 
4.4 0.001559   7.339   7.874 
4.4 0.002116   9.301   9.951 
4.4 0.002871  11.754  12.545 
4.4 0.003896  14.740  15.710 
4.4 0.005287  18.419  19.605 
4.4 0.007174  22.961  24.362 
4.4 0.009734  28.412  30.105 
4.4 0.013209  35.064  37.091 
4.4 0.017923  42.974  45.317 
4.4 0.024320  52.663  55.406 
4.4 0.033000  64.203  67.392 
4.6 0.000100   0.730   0.801 
4.6 0.000136   0.960   1.045 
4.6 0.000184   1.238   1.346 
4.6 0.000250   1.602   1.730 
4.6 0.000339   2.063   2.226 
4.6 0.000460   2.634   2.838 
4.6 0.000624   3.352   3.619 
4.6 0.000847   4.284   4.624 
4.6 0.001149   5.456   5.872 
4.6 0.001559   6.957   7.463 
4.6 0.002116   8.762   9.378 
4.6 0.002871  11.046  11.790 
4.6 0.003896  13.872  14.788 
4.6 0.005287  17.320  18.410 
4.6 0.007174  21.539  22.860 
4.6 0.009734  26.678  28.283 
4.6 0.013209  32.997  34.915 
4.6 0.017923  40.538  42.710 
4.6 0.024320  49.700  52.244 
4.6 0.033000  60.495  63.416 
4.8 0.000100   0.701   0.771 
4.8 0.000136   0.925   1.013 
4.8 0.000184   1.210   1.317 
4.8 0.000250   1.578   1.710 
4.8 0.000339   2.022   2.189 
4.8 0.000460   2.578   2.786 
4.8 0.000624   3.291   3.545 
4.8 0.000847   4.184   4.504 
4.8 0.001149   5.316   5.706 
4.8 0.001559   6.722   7.197 
4.8 0.002116   8.473   9.048 
4.8 0.002871  10.642  11.340 
4.8 0.003896  13.310  14.167 
4.8 0.005287  16.653  17.687 
4.8 0.007174  20.655  21.912 
4.8 0.009734  25.447  26.954 
4.8 0.013209  31.445  33.207 
4.8 0.017923  38.594  40.653 
4.8 0.024320  47.247  49.621 
4.8 0.033000  57.486  60.246 
5.0 0.000100   0.634   0.696 
5.0 0.000136   0.835   0.914 
5.0 0.000184   1.091   1.192 
5.0 0.000250   1.422   1.549 
5.0 0.000339   1.836   1.993 
5.0 0.000460   2.358   2.554 
5.0 0.000624   3.021   3.264 
5.0 0.000847   3.886   4.182 
5.0 0.001149   4.950   5.309 
5.0 0.001559   6.260   6.714 
5.0 0.002116   7.903   8.462 
5.0 0.002871   9.947  10.639 
5.0 0.003896  12.472  13.316 
5.0 0.005287  15.621  16.617 
5.0 0.007174  19.423  20.613 
5.0 0.009734  24.001  25.441 
5.0 0.013209  29.572  31.299 
5.0 0.017923  36.375  38.358 
5.0 0.024320  44.540  46.876 
5.0 0.033000  54.471  57.181 
5.2 0.000100   0.599   0.655 
5.2 0.000136   0.788   0.865 
5.2 0.000184   1.027   1.125 
5.2 0.000250   1.352   1.473 
5.2 0.000339   1.756   1.904 
5.2 0.000460   2.253   2.437 
5.2 0.000624   2.880   3.109 
5.2 0.000847   3.681   3.969 
5.2 0.001149   4.697   5.061 
5.2 0.001559   5.976   6.421 
5.2 0.002116   7.583   8.124 
5.2 0.002871   9.594  10.236 
5.2 0.003896  12.040  12.815 
5.2 0.005287  14.972  15.921 
5.2 0.007174  18.585  19.746 
5.2 0.009734  23.024  24.379 
5.2 0.013209  28.306  29.887 
5.2 0.017923  34.669  36.540 
5.2 0.024320  42.492  44.686 
5.2 0.033000  51.954  54.582 
5.4 0.000100   0.571   0.631 
5.4 0.000136   0.767   0.841 
5.4 0.000184   1.008   1.105 
5.4 0.000250   1.315   1.431 
5.4 0.000339   1.704   1.849 
5.4 0.000460   2.173   2.350 
5.4 0.000624   2.765   2.984 
5.4 0.000847   3.544   3.822 
5.4 0.001149   4.508   4.846 
5.4 0.001559   5.730   6.166 
5.4 0.002116   7.220   7.742 
5.4 0.002871   9.093   9.726 
5.4 0.003896  11.427  12.186 
5.4 0.005287  14.265  15.200 
5.4 0.007174  17.772  18.896 
5.4 0.009734  21.996  23.321 
5.4 0.013209  27.127  28.706 
5.4 0.017923  33.214  35.017 
5.4 0.024320  40.712  42.886 
5.4 0.033000  49.797  52.306 
5.6 0.000100   0.563   0.620 
5.6 0.000136   0.748   0.819 
5.6 0.000184   0.976   1.065 
5.6 0.000250   1.267   1.375 
5.6 0.000339   1.618   1.752 
5.6 0.000460   2.074   2.244 
5.6 0.000624   2.663   2.877 
5.6 0.000847   3.415   3.677 
5.6 0.001149   4.376   4.699 
5.6 0.001559   5.516   5.930 
5.6 0.002116   6.950   7.452 
5.6 0.002871   8.702   9.309 
5.6 0.003896  10.936  11.666 
5.6 0.005287  13.660  14.548 
5.6 0.007174  17.000  18.055 
5.6 0.009734  21.108  22.395 
5.6 0.013209  26.063  27.594 
5.6 0.017923  31.976  33.746 
5.6 0.024320  39.147  41.220 
5.6 0.033000  47.952  50.363 
5.8 0.000100   0.522   0.575 
5.8 0.000136   0.690   0.756 
5.8 0.000184   0.904   0.987 
5.8 0.000250   1.180   1.287 
5.8 0.000339   1.525   1.656 
5.8 0.000460   1.971   2.136 
5.8 0.000624   2.531   2.750 
5.8 0.000847   3.263   3.520 
5.8 0.001149   4.182   4.498 
5.8 0.001559   5.309   5.704 
5.8 0.002116   6.691   7.182 
5.8 0.002871   8.407   9.001 
5.8 0.003896  10.539  11.243 
5.8 0.005287  13.183  14.036 
5.8 0.007174  16.360  17.383 
5.8 0.009734  20.269  21.463 
5.8 0.013209  24.965  26.415 
5.8 0.017923  30.680  32.349 
5.8 0.024320  37.561  39.545 
5.8 0.033000  45.911  48.227 
6.0 0.000100   0.506   0.557 
6.0 0.000136   0.670   0.730 
6.0 0.000184   0.874   0.949 
6.0 0.000250   1.137   1.233 
6.0 0.000339   1.458   1.580 
6.0 0.000460   1.871   2.021 
6.0 0.000624   2.409   2.599 
6.0 0.000847   3.077   3.316 
6.0 0.001149   3.905   4.190 
6.0 0.001559   4.957   5.311 
6.0 0.002116   6.274   6.709 
6.0 0.002871   7.903   8.452 
6.0 0.003896   9.934  10.585 
6.0 0.005287  12.449  13.249 
6.0 0.007174  15.494  16.455 
6.0 0.009734  19.210  20.365 
6.0 0.013209  23.693  25.069 
6.0 0.017923  29.146  30.771 
6.0 0.024320  35.755  37.651 
6.0 0.033000  43.735  45.985 


==> anc/events.dat <==
BLG100_1_106173  17 52 19.37 -30 13 13.9 3 OGLE-2005-BLG-294   2374  1.17243 2453537.56705  0.564614   7.621332  0.00000  0.00000       0 17.367 17.370 16.441 N 0.020360 0.002763 0.018183 m
BLG100_1_119596  17 51 16.18 -30 12 31.9 3 OGLE-2002-BLG-001   2386  1.83945 2452380.26971  0.388766  63.993700  0.00000  0.00000       0 15.725 16.592 16.609 f 0.011779 0.006988 0.011088 m
BLG100_1_27898   17 51 44.00 -30 17 20.7 3 OGLE-2007-BLG-258   2384  1.19012 2454247.20925  0.086255   2.455816  0.00000  0.00000       0 18.020 18.024 16.979 N 0.059371 0.009342 0.053155 m
BLG100_1_61959   17 51 12.36 -30 13 50.8 3 -                   2383  1.15360 2452135.75288  0.260215  11.982738  0.00000  0.00000       0 17.474 17.493 16.850 N 0.018855 0.007143 0.021903 m
BLG100_1_83590   17 51 45.42 -30 13 24.0 3 OGLE-2007-BLG-531   2383  1.37207 2454367.57789  0.628233  10.468530  0.00000  0.00000       0 16.472 16.464 16.711 N 0.038047 0.010803 0.017150 m
BLG100_3_167671  17 51 05.26 -29 52 11.6 3 OGLE-2006-BLG-018   2371  1.10527 2453802.26740  0.263259  19.503694  0.00000  0.00000       0 17.834 18.098 17.508 N 0.015728 0.008171 0.008155 m
BLG100_4_187591  17 51 43.95 -29 42 19.7 3 OGLE-2006-BLG-001   2383  1.30584 2453778.58733  0.516727  46.084177  0.00000  0.00000       0 16.846 17.605 17.319 N 0.008903 0.003051 0.005140 m
BLG100_6_79092   17 49 49.54 -29 54 05.4 3 OGLE-2009-BLG-093   2385  1.01199 2454949.32922  0.131113  25.529696  0.00000  0.00000       0 18.573 18.688 17.890 f 0.008246 0.001284 0.000553 m
BLG100_6_93188   17 50 25.92 -29 52 48.4 3 OGLE-2008-BLG-265   2384  1.02950 2454657.38288  0.666513  43.266345  0.00000  0.00000       0 17.476 17.851 17.623 f 0.014538 0.004814 0.012694 m
BLG100_7_77601   17 50 59.28 -30 04 50.9 3 -                   1913  1.77791 2453266.27970  0.249067  57.699453  0.00000  0.00000       0 17.713 18.554 17.082 f 0.005391 0.003070 0.002193 m
BLG100_8_12274   17 50 12.93 -30 17 00.4 3 OGLE-2009-BLG-094   2380  1.04706 2454925.99928  0.389139   8.836997  0.00000  0.00000       0 17.672 17.669 17.904 f 0.031215 0.004449 0.023092 m
BLG100_8_142291  17 50 36.77 -30 10 43.0 3 OGLE-2002-BLG-269   2383  0.92388 2452490.17243  0.342896  17.830602  0.00000  0.00000       0 17.196 17.252 17.233 f 0.015347 0.004975 0.010617 m
BLG100_8_62910   17 50 30.97 -30 13 41.7 3 -                   2241  1.24080 2454313.47781  0.530365  30.801010  0.00000  0.00000       0 17.413 17.945 17.494 N 0.009988 0.003051 0.009883 m
BLG101_1_208264  17 54 46.01 -30 03 00.8 3 -                   2399  1.17236 2453848.91976  0.831240  33.463949  0.00000  0.00000       0 16.711 16.671 15.883 N 0.008441 0.004371 0.008842 m
BLG101_1_217788  17 54 57.51 -30 01 58.6 3 OGLE-2007-BLG-500   2404  1.25184 2454365.50804  0.101963  11.517718  0.00000  0.00000       0 16.711 16.750 15.784 N 0.017206 0.007142 0.003558 m
BLG101_2_1071    17 53 47.95 -29 58 49.8 3 -                   1264  1.25049 2452166.57220  0.201510  15.669108  0.00000  0.00000       0 17.045 17.022 16.109 N 0.013166 0.002939 0.015977 m
BLG101_2_143654  17 54 56.41 -29 54 41.8 3 OGLE-2004-BLG-290   2405  1.49766 2453186.27328  0.450980  29.669931  0.00000  0.00000       0 14.180 15.822 15.704 f 0.012047 0.002754 0.004961 m
BLG101_2_221812  17 54 59.72 -29 53 13.0 3 OGLE-2006-BLG-578   2358  1.45392 2454034.63404  0.212864   8.634469  0.00000  0.00000       0 15.684 15.781 15.754 N 0.042165 0.016511 0.019268 m
BLG101_2_248926  17 54 09.35 -29 50 06.3 3 OGLE-2009-BLG-004   2032  2.08681 2454909.14419  1.249248  57.525962  0.00000  0.00000       0 15.896 15.902 15.845 N 0.008513 0.002616 0.008005 m
BLG101_2_259908  17 54 20.32 -29 50 09.5 3 OGLE-2006-BLG-217   2260  1.40024 2453870.20635  0.427112  15.372335  0.00000  0.00000       0 17.851 18.582 15.741 N 0.006058 0.001254 0.003718 m
BLG101_4_160224  17 53 58.12 -29 34 08.7 3 OGLE-2005-BLG-448   2405  1.18081 2453587.43439  0.085931   7.906214  0.00000  0.00000       0 18.490 19.394 16.294 N 0.010761 0.003944 0.003477 m
BLG101_4_160451  17 54 00.56 -29 34 51.3 3 -                   2399  1.57957 2453293.68393  0.586348  24.740270  0.00000  0.00000       0 17.896 17.864 16.294 N 0.005554 0.001259 0.012003 m
BLG101_4_19372   17 54 04.22 -29 38 50.2 3 OGLE-2004-BLG-398   2403  1.80238 2453232.75405  0.383079  38.993453  0.00000  0.00000       0 17.642 18.401 16.063 N 0.004354 0.001287 0.001472 m
BLG101_5_127749  17 52 22.08 -29 35 24.5 3 -                   2396  1.52673 2454748.78164  0.001937   8.685946  0.00000  0.00000       0 18.018 17.890 16.456 N 0.013012 0.003631 0.005879 m
BLG101_5_180891  17 53 37.28 -29 33 54.5 3 -                   2316  1.40939 2454741.01151  0.246556  19.818078  0.00000  0.00000       0 16.869 17.021 16.328 N 0.017130 0.007339 0.005702 m
BLG101_5_71652   17 52 36.20 -29 37 26.1 3 OGLE-2006-BLG-532   2403  1.21891 2454021.04656  0.484425  18.876505  0.00000  0.00000       0 17.006 16.986 16.544 N 0.014127 0.004610 0.006231 m
BLG101_5_79830   17 52 46.30 -29 38 03.2 3 -                   2406  1.44368 2453509.93800  1.157115  32.215734  0.00000  0.00000       0 17.472 17.456 16.664 N 0.008116 0.001546 0.003391 m
BLG101_6_11216   17 52 32.23 -29 49 04.1 3 OGLE-2003-BLG-321   2405  1.27869 2452856.37534  0.569954  30.394558  0.00000  0.00000       0 18.467 18.335 16.509 N 0.005162 0.000878 0.003242 m
BLG101_6_163331  17 52 49.90 -29 44 51.0 3 OGLE-2007-BLG-516   2403  1.16133 2454373.84742  0.482592  16.504057  0.00000  0.00000       0 16.477 16.467 16.602 N 0.020136 0.006751 0.010343 m
BLG101_6_79519   17 52 37.08 -29 46 35.0 3 OGLE-2007-BLG-494   2401  1.75794 2454354.41216  0.039402  17.153764  0.00000  0.00000       0 18.458 18.366 16.658 N 0.008574 0.002736 0.003101 m
BLG101_7_140154  17 52 27.18 -29 52 55.3 3 OGLE-2005-BLG-115   2402  1.37305 2453499.77991  1.303130  28.167226  0.00000  0.00000       0 15.047 15.052 16.570 N 0.024117 0.008559 0.013187 m
BLG101_7_166809  17 52 52.83 -29 52 23.5 3 OGLE-2003-BLG-071   2402  1.90642 2452758.49854  0.224937  53.842452  0.00000  0.00000       0 17.719 18.720 16.345 N 0.004429 0.002615 0.002404 m
BLG101_7_174734  17 53 06.70 -29 52 17.7 3 OGLE-2008-BLG-372   2416  1.15162 2454648.82524  1.339800  12.687422  0.00000  0.00000       0 13.962 13.963 16.204 N 0.077070 0.023941 0.048746 m
BLG101_7_229326  17 52 41.62 -29 50 58.6 3 OGLE-2006-BLG-258   2405  1.45894 2453893.31096  0.872539  18.190682  0.00000  0.00000       0 18.559 18.449 16.497 N 0.008296 0.001756 0.001596 m
BLG101_7_52163   17 53 28.47 -29 57 44.7 3 OGLE-2008-BLG-318   2406  1.30086 2454717.74780  0.260168  49.313001  0.00000  0.00000       0 16.090 16.066 15.987 N 0.013624 0.006982 0.004641 m
BLG101_8_144830  17 52 27.28 -30 02 51.8 3 OGLE-2004-BLG-092   2376  2.00612 2453123.72841  0.762115  37.160276  0.00000  0.00000       0 17.454 17.406 16.409 f 0.006182 0.001690 0.004097 m
BLG101_8_190555  17 53 18.46 -30 02 14.0 3 OGLE-2005-BLG-473   2403  1.57982 2453628.54767  0.079899  32.587340  0.00000  0.00000       0 18.232 18.278 15.934 f 0.005348 0.001346 0.001496 m
BLG102_2_100711  17 57 07.79 -29 37 11.8 3 OGLE-2006-BLG-520   2531  1.21752 2453988.00821  0.140742   6.152943  0.00000  0.00000       0 17.981 18.211 15.998 f 0.013746 0.003760 0.007082 m
BLG102_2_107532  17 57 17.60 -29 35 13.5 3 OGLE-2002-BLG-290   2537  1.59402 2452508.63850  0.943392  12.018860  0.00000  0.00000       0 14.106 14.106 15.921 f 0.047273 0.011636 0.049620 m
BLG102_3_132752  17 56 30.97 -29 25 48.7 3 OGLE-2004-BLG-002   2520  1.21166 2453051.59143  0.664561   5.969817  0.00000  0.00000       0 17.003 17.000 15.827 f 0.025045 0.007259 0.005547 m
BLG102_3_173993  17 57 16.89 -29 23 43.5 3 OGLE-2008-BLG-018   2535  1.09983 2454511.57210  0.000349  16.009802  0.00000  0.00000       0 16.495 16.622 16.257 f 0.034929 0.007214 0.001991 f
BLG102_4_130654  17 56 22.85 -29 14 52.0 3 OGLE-2009-BLG-105   2474  1.16538 2454925.69404  0.529283  19.562545  0.00000  0.00000       0 16.964 16.950 16.137 f 0.012900 0.002675 0.004615 m
BLG102_4_233471  17 57 27.05 -29 13 13.2 3 OGLE-2004-BLG-006   2527  1.13110 2453070.25218  0.749519  10.611753  0.00000  0.00000       0 16.405 16.674 16.144 N 0.019933 0.006367 0.015043 m
BLG102_4_64515   17 56 27.87 -29 18 02.6 3 OGLE-2005-BLG-522   2521  1.23719 2453685.26183  0.276707  51.503018  0.00000  0.00000       0 15.929 16.948 16.152 N 0.005787 0.001353 0.008846 m
BLG102_4_99077   17 57 03.82 -29 18 39.2 3 OGLE-2008-BLG-439   2533  1.10236 2454675.48243  0.386296  14.288819  0.00000  0.00000       0 16.123 16.335 15.924 N 0.014943 0.004533 0.004967 m
BLG102_5_17126   17 55 28.00 -29 19 33.3 3 OGLE-2004-BLG-571   2533  1.08032 2453291.84059  0.241054  34.029573  0.00000  0.00000       0 16.941 17.101 16.154 f 0.007698 0.002009 0.004578 m
BLG102_5_174139  17 56 10.49 -29 15 47.9 3 OGLE-2004-BLG-003   2533  1.04599 2453057.84843  0.116424  14.022075  0.00000  0.00000       0 18.416 18.676 16.223 f 0.007722 0.002824 0.006029 m
BLG102_5_9461    17 55 13.51 -29 20 14.5 3 OGLE-2002-BLG-267   2531  1.02897 2452486.41724  0.124045  31.348454  0.00000  0.00000       0 18.400 19.508 16.207 N 0.002955 0.000605 0.000821 m
BLG102_6_213484  17 55 24.47 -29 23 10.7 3 OGLE-2005-BLG-185   2536  1.43603 2453503.13110  0.995234  11.258223  0.00000  0.00000       0 13.774 13.774 15.961 N 0.063136 0.008808 0.056903 m
BLG102_7_70648   17 55 07.17 -29 36 13.0 3 OGLE-2005-BLG-200   2525  1.31997 2453530.38850  1.127012  24.572346  0.00000  0.00000       0 16.341 16.338 15.778 N 0.009338 0.002265 0.011426 m
BLG102_8_108332  17 55 50.73 -29 45 40.6 3 -                   2531  1.28281 2454173.85909  0.653112 199.618045  0.00000  0.00000       0 18.264 19.037 15.939 N 0.001451 0.000639 0.002246 m
BLG102_8_142936  17 55 13.29 -29 43 54.3 3 OGLE-2004-BLG-162   2509  1.32252 2453111.09563  0.097465   4.614286  0.00000  0.00000       0 18.478 18.919 15.898 N 0.020107 0.006529 0.004173 m
BLG102_8_50395   17 56 05.42 -29 47 35.0 3 OGLE-2003-BLG-150   2537  0.95247 2452780.80882  0.198128   9.694239  0.00000  0.00000       0 15.610 15.609 16.056 N 0.030467 0.002185 0.011604 f
BLG103_1_142640  17 57 35.95 -30 18 23.6 3 OGLE-2004-BLG-400   1389  1.15096 2453185.43277  0.244492  12.836232  0.00000  0.00000       0 18.226 18.384 16.224 f 0.010585 0.003314 0.008326 m
BLG103_1_71732   17 57 08.54 -30 20 05.5 3 OGLE-2003-BLG-262   1387  1.39205 2452839.84457  0.034769  12.927224  0.00000  0.00000       0 15.405 15.436 16.430 f 0.048095 0.013329 0.004843 f
BLG103_3_213579  17 56 48.67 -29 57 41.5 3 OGLE-2008-BLG-294   1369  1.35206 2454677.91549  0.222844 109.452197  0.00000  0.00000       0 18.395 19.481 16.002 N 0.001220 0.000478 0.001854 m
BLG103_4_127583  17 56 33.51 -29 52 29.3 3 OGLE-2008-BLG-495   1386  1.47870 2454670.25960  1.154818   8.756053  0.00000  0.00000       0 17.408 17.377 16.285 f 0.019521 0.005579 0.006073 m
BLG103_4_89956   17 57 10.60 -29 53 39.8 3 OGLE-2005-BLG-589   1385  1.38260 2453668.82507  0.342799   7.014344  0.00000  0.00000       0 16.188 16.183 16.324 N 0.044916 0.011786 0.016597 m
BLG103_5_217613  17 55 39.36 -29 49 40.1 3 OGLE-2004-BLG-193   1382  1.18575 2453183.76156  0.948055  36.701881  0.00000  0.00000       0 16.733 16.727 15.884 N 0.008294 0.003315 0.005658 m
BLG103_5_41812   17 55 49.80 -29 55 20.8 3 OGLE-2006-BLG-236   1381  1.67440 2453890.23809  0.237280  23.139447  0.00000  0.00000       0 17.341 18.221 16.049 N 0.004734 0.001782 0.003135 m
BLG103_5_41946   17 55 53.68 -29 56 50.4 3 OGLE-2009-BLG-009   1318  1.30283 2454886.36730  0.633790  17.459384  0.00000  0.00000       0 17.193 17.166 16.050 N 0.009833 0.003483 0.007229 m
BLG103_5_8378    17 55 16.89 -29 56 09.1 3 OGLE-2003-BLG-330   1391  1.05035 2452892.10043  0.474807  40.607887  0.00000  0.00000       0 15.773 16.995 15.709 N 0.005671 0.001256 0.006031 m
BLG103_7_140499  17 55 20.59 -30 08 56.9 3 OGLE-2008-BLG-002   1384  1.48700 2454517.52951  0.442497  16.120924  0.00000  0.00000       0 16.616 17.213 16.011 f 0.014295 0.004187 0.005546 m
BLG103_7_181467  17 56 17.56 -30 10 36.9 3 -                   1388  1.12787 2454364.84651  0.301807  86.681388  0.00000  0.00000       0 18.119 18.443 15.992 f 0.002691 0.001021 0.000685 m
BLG103_7_202629  17 55 21.62 -30 06 58.9 3 OGLE-2002-BLG-008   1386  1.27554 2452400.14243  0.215606  54.560181  0.00000  0.00000       0 15.031 16.931 16.194 f 0.006179 0.002090 0.005407 m
BLG103_7_70986   17 55 09.14 -30 12 48.4 3 OGLE-2005-BLG-076   1387  1.52937 2453472.14701  0.164500  29.704573  0.00000  0.00000       0 17.842 18.341 15.995 f 0.005675 0.002495 0.001322 m
BLG103_8_119389  17 55 38.26 -30 19 32.0 3 -                   1388  1.18480 2452843.48719  0.038339  30.033661  0.00000  0.00000       0 18.155 18.400 16.417 N 0.004915 0.000566 0.002006 m
BLG103_8_124939  17 55 49.50 -30 19 25.0 3 OGLE-2003-BLG-161   1360  2.02350 2452790.92039  0.056800  20.966757  0.00000  0.00000       0 16.003 17.639 16.231 N 0.006799 0.000552 0.001108 m
BLG103_8_32155   17 55 57.43 -30 22 31.1 3 OGLE-2002-BLG-181   1387  1.18109 2452509.83066  0.408761  67.542009  0.00000  0.00000       0 17.151 17.587 16.575 N 0.004816 0.002123 0.005624 m
BLG104_1_112618  18 00 21.86 -29 42 17.5 3 OGLE-2006-BLG-382   1241  1.08461 2453942.26667  0.434796  27.263130  0.00000  0.00000       0 18.451 18.394 15.669 N 0.003923 0.001102 0.002812 m
BLG104_1_46302   18 00 13.39 -29 45 48.9 3 OGLE-2006-BLG-529   1291  1.53497 2454016.47899  0.145416  26.625223  0.00000  0.00000       0 18.256 18.463 15.745 f 0.004108 0.001415 0.000925 m
BLG104_2_145272  17 59 48.47 -29 32 03.2 3 OGLE-2006-BLG-324   1300  1.28374 2453916.08730  0.648695   7.795356  0.00000  0.00000       0 15.300 15.331 15.841 f 0.047671 0.019030 0.015069 m
BLG104_3_150480  17 59 42.70 -29 22 30.7 3 OGLE-2006-BLG-003   1302  1.30851 2453795.17484  1.245724  24.254962  0.00000  0.00000       0 16.521 16.518 15.940 f 0.008670 0.001469 0.007700 m
BLG104_3_150542  17 59 45.71 -29 23 31.1 3 OGLE-2008-BLG-378   1300  1.60745 2454658.59465  0.328805  13.849057  0.00000  0.00000       0 15.918 15.912 15.788 N 0.021767 0.006946 0.012387 m
BLG104_4_17594   17 59 23.86 -29 17 28.4 3 OGLE-2003-BLG-331   1300  1.09262 2452864.81133  0.476376   8.978733  0.00000  0.00000       0 15.857 15.910 15.647 f 0.030734 0.008080 0.009118 m
BLG104_5_23863   17 58 19.10 -29 17 50.2 3 OGLE-2008-BLG-041   1297  1.15527 2454528.46260  0.071211  34.078116  0.00000  0.00000       0 18.368 18.998 15.698 N 0.002406 0.000631 0.000657 m
BLG104_7_156463  17 58 28.69 -29 32 32.1 3 OGLE-2002-BLG-130   1301  1.14337 2452432.97262  0.870781  12.265252  0.00000  0.00000       0 16.534 16.532 15.553 N 0.018141 0.006776 0.010830 m
BLG104_7_157693  17 58 29.56 -29 30 54.3 3 OGLE-2006-BLG-366   1303  1.20138 2454009.01989  0.192801  81.799190  0.00000  0.00000       0 18.241 18.340 15.706 f 0.002306 0.001060 0.000932 m
BLG104_7_224128  17 58 37.16 -29 29 10.7 3 -                   1299  1.17166 2452168.28489  0.064071  48.117073  0.00000  0.00000       0 18.524 18.602 15.741 f 0.002758 0.001518 0.003038 m
BLG104_8_229262  17 58 42.30 -29 37 59.0 3 OGLE-2005-BLG-259   1284  1.32331 2453596.99007  0.167648  39.491680  0.00000  0.00000       0 14.161 14.160 15.566 N 0.022070 0.006115 0.017037 m
BLG104_8_237189  17 58 52.10 -29 39 17.1 3 OGLE-2006-BLG-188   1298  1.24009 2453875.48472  0.421014  19.392677  0.00000  0.00000       0 17.653 17.627 15.626 N 0.009211 0.005025 0.003668 m
BLG104_8_45312   17 58 43.08 -29 45 14.5 3 OGLE-2008-BLG-005   1299  1.18058 2454534.14569  0.484607  17.947855  0.00000  0.00000       0 14.813 14.883 15.568 N 0.020921 0.004376 0.018587 m
BLG105_2_44789   18 02 44.69 -29 35 49.1 3 OGLE-2008-BLG-459    926  1.26348 2454673.35338  0.261001  10.343093  0.00000  0.00000       0 15.760 15.748 15.578 f 0.027252 0.010157 0.012686 m
BLG105_3_231513  18 02 43.38 -29 19 56.3 3 OGLE-2006-BLG-004    921  1.16522 2453821.72422  0.877487  37.684640  0.00000  0.00000       0 15.356 15.471 15.579 f 0.010734 0.003333 0.015350 m
BLG105_4_17576   18 02 07.19 -29 17 59.9 3 OGLE-2004-BLG-237    923  1.13776 2453176.07443  0.248597  53.903250  0.00000  0.00000       0 18.450 18.880 15.685 N 0.003321 0.001982 0.001574 m
BLG105_5_108062  18 01 22.93 -29 15 08.3 3 OGLE-2004-BLG-183    923  1.40356 2453133.51621  0.071389  22.701100  0.00000  0.00000       0 18.260 18.944 15.739 N 0.002895 0.000605 0.001378 m
BLG105_8_64171   18 00 21.86 -29 42 17.4 3 OGLE-2006-BLG-382    880  1.69265 2453941.91845  0.429920  27.354108  0.00000  0.00000       0 18.458 18.424 15.669 N 0.004557 0.001512 0.001682 m
BLG108_4_16565   17 47 13.50 -36 24 04.3 3 OGLE-2004-BLG-045    306  1.26754 2453083.93871  0.052308  15.890793  0.00000  0.00000       0 16.872 16.860 15.892 f 0.014185 0.006246 0.010554 m
BLG108_5_14384   17 45 42.57 -36 24 15.8 3 OGLE-2005-BLG-260    303  1.07180 2453520.86492  0.554188   5.034493  0.00000  0.00000       0 16.730 16.727 16.197 f 0.041307 0.010120 0.023437 m
BLG117_4_123832  17 49 40.84 -35 05 36.2 3 -                    305  1.69793 2452177.09204  0.139767  25.600000  0.00000  0.00000       0 15.607 15.606 15.387 f 0.012144 0.003200 0.009966 m
BLG121_3_93919   17 47 29.46 -34 43 35.5 3 OGLE-2008-BLG-092    646  8.81400 2454727.15073  0.204026 151.401715  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG121_5_189930  17 46 09.17 -34 31 50.5 3 OGLE-2002-BLG-231    643  1.37842 2452502.64778  0.376114  28.920954  0.00000  0.00000       0 16.922 16.909 16.245 f 0.008799 0.002615 0.004659 m
BLG122_1_13347   17 49 40.83 -35 05 36.2 3 -                    874  1.81929 2452177.15517  0.131042  26.774280  0.00000  0.00000       0 15.608 15.695 15.415 f 0.011878 0.004773 0.004072 m
BLG122_2_209430  17 50 28.48 -34 49 23.4 3 -                    934  1.65084 2454364.56056  0.689064  33.399769  0.00000  0.00000       0 16.591 16.587 15.547 f 0.008197 0.002865 0.002847 m
BLG122_3_121327  17 49 38.36 -34 40 50.6 3 OGLE-2005-BLG-345    936  1.34805 2453635.55556  0.680209  58.484008  0.00000  0.00000       0 15.791 16.428 15.710 f 0.005041 0.001918 0.001839 m
BLG122_5_135292  17 48 42.04 -34 31 54.8 3 -                    939  1.28794 2454635.93149  0.532859  19.492030  0.00000  0.00000       0 18.288 18.006 15.713 f 0.005727 0.000835 0.003767 m
BLG122_6_192410  17 48 44.60 -34 39 31.8 3 OGLE-2004-BLG-560    937  1.59474 2453277.56067  0.101202  26.730776  0.00000  0.00000       0 18.452 18.885 15.621 f 0.003521 0.001131 0.003703 m
BLG129_1_190277  17 44 52.92 -34 21 36.9 3 OGLE-2007-BLG-094    745  1.59243 2454193.78782  0.611328  12.410385  0.00000  0.00000       0 15.437 15.668 16.154 f 0.034219 0.010373 0.030896 m
BLG129_1_27942   17 44 49.37 -34 29 03.5 3 OGLE-2003-BLG-081    872  1.63077 2452786.30544  0.301824  31.365769  0.00000  0.00000       0 15.060 15.084 16.229 N 0.015761 0.002343 0.019594 m
BLG129_3_90460   17 44 58.10 -34 09 33.4 3 OGLE-2004-BLG-515    867  1.09484 2453267.75028  0.069354  21.287032  0.00000  0.00000       0 16.437 16.414 16.452 f 0.012993 0.002221 0.002534 m
BLG129_5_64817   17 43 25.03 -33 59 57.0 3 OGLE-2007-BLG-270    870  1.04419 2454263.41039  0.002761  11.909502  0.00000  0.00000       0 17.962 17.965 17.054 f 0.021225 0.012379 0.013410 m
BLG129_6_49829   17 42 36.87 -34 09 31.6 3 OGLE-2005-BLG-323    867  1.24277 2453581.36224  0.339594  44.693283  0.00000  0.00000       0 18.126 18.600 16.679 f 0.004359 0.001823 0.001889 m
BLG129_6_67093   17 43 07.60 -34 08 38.8 3 OGLE-2003-BLG-357    867  1.12816 2452879.04159  0.097136  12.301297  0.00000  0.00000       0 17.379 17.336 16.758 f 0.022181 0.007757 0.008882 m
BLG129_7_31481   17 43 27.21 -34 21 10.2 3 -                    392  1.19456 2454904.16899  0.374947  22.025033  0.00000  0.00000       0 16.598 16.592 16.525 f 0.015801 0.003740 0.003594 m
BLG129_8_175277  17 43 20.13 -34 22 33.8 3 OGLE-2002-BLG-349    869  1.12436 2452558.02414  0.345097  28.181228  0.00000  0.00000       0 17.744 17.669 16.546 f 0.007874 0.003244 0.003287 m
BLG129_8_23330   17 43 11.88 -34 30 04.5 3 OGLE-2008-BLG-320    731  1.84860 2454707.12443  0.701741  55.058539  0.00000  0.00000       0 14.632 14.705 16.406 f 0.028353 0.012697 0.010190 m
BLG129_8_52110   17 42 35.43 -34 28 26.7 3 OGLE-2005-BLG-166    867  1.15602 2453527.61767  1.706207  78.800038  0.00000  0.00000       0 16.124 16.131 16.332 N 0.006245 0.001694 0.005351 m
BLG130_3_30072   17 47 26.18 -34 10 44.8 3 -                    788  1.25405 2454636.51661  0.024112  73.740915  0.00000  0.00000       0 18.486 20.800 15.965 f 0.001026 0.000373 0.000558 m
BLG130_3_85552   17 47 42.08 -34 08 28.9 3 -                    812  1.27361 2453602.50430  0.481670  13.236354  0.00000  0.00000       0 17.931 17.886 16.330 f 0.013028 0.004556 0.012204 m
BLG130_4_82510   17 47 38.64 -33 59 17.7 3 OGLE-2007-BLG-365    813  1.29979 2454310.11178  1.025904  12.930278  0.00000  0.00000       0 15.910 15.909 16.249 f 0.026189 0.008237 0.016860 m
BLG130_5_57711   17 45 35.58 -34 00 11.8 3 OGLE-2004-BLG-478    811  1.09761 2453239.77319  0.228454  11.531277  0.00000  0.00000       0 16.905 16.871 16.213 f 0.021005 0.006602 0.010458 m
BLG130_5_6404    17 45 22.83 -34 02 40.5 3 OGLE-2007-BLG-008    748  1.20506 2454197.99087  0.880610  28.874667  0.00000  0.00000       0 17.516 17.502 16.136 N 0.005730 0.002661 0.006525 m
BLG130_5_88227   17 46 22.15 -34 00 18.1 3 OGLE-2005-BLG-383    809  1.28776 2453598.30874  0.538280  31.064029  0.00000  0.00000       0 17.124 17.637 16.134 f 0.007474 0.001458 0.003608 m
BLG130_6_161311  17 45 24.31 -34 05 15.6 3 -                    811  1.25430 2454001.27987  0.359542  12.081244  0.00000  0.00000       0 18.131 18.151 16.047 N 0.012220 0.004751 0.005171 m
BLG131_1_74150   17 50 22.39 -34 26 19.2 3 OGLE-2003-BLG-190    642  1.26611 2452821.27687  0.838095  25.198942  0.00000  0.00000       0 15.502 15.918 15.696 N 0.011360 0.003198 0.009165 m
BLG131_2_62419   17 50 00.94 -34 18 13.7 3 OGLE-2003-BLG-009    643  1.16023 2452753.54715  0.340555  26.139699  0.00000  0.00000       0 18.167 18.073 16.013 f 0.004243 0.000917 0.002380 m
BLG131_4_157961  17 49 42.46 -33 54 10.7 3 OGLE-2007-BLG-107    387  1.29875 2454215.77118  0.485851  38.286143  0.00000  0.00000       0 17.895 18.276 16.510 f 0.004708 0.001547 0.000876 m
BLG131_4_168907  17 50 09.47 -33 54 35.9 3 OGLE-2005-BLG-072    631  1.35748 2453482.64554  0.676472  46.861097  0.00000  0.00000       0 17.597 17.518 16.366 f 0.006623 0.002397 0.003070 m
BLG132_3_146688  17 53 24.75 -34 06 10.5 3 OGLE-2005-BLG-324    315  1.51977 2453575.04099  0.280185  36.097212  0.00000  0.00000       0 17.784 18.440 16.065 N 0.003246 0.000705 0.001808 m
BLG132_3_89578   17 53 09.51 -34 08 26.3 3 -                    313  1.52506 2453575.46201  0.263051 180.193109  0.00000  0.00000       0 18.308 18.720 15.838 f 0.001952 0.000888 0.001357 m
BLG133_2_78893   17 55 43.94 -34 19 17.3 3 OGLE-2002-BLG-170    323  1.35724 2452473.89211  0.337504  29.905466  0.00000  0.00000       0 17.191 17.409 15.485 N 0.004202 0.000779 0.001716 m
BLG133_8_60635   17 53 46.43 -34 26 25.8 3 OGLE-2004-BLG-326    319  1.48316 2453197.01619  0.107230  50.632720  0.00000  0.00000       0 18.471 19.673 15.534 f 0.001358 0.000552 0.002246 m
BLG138_1_159231  17 45 35.97 -33 45 56.6 3 -                    593  1.26626 2453883.91841  0.224101  21.612119  0.00000  0.00000       0 18.399 18.320 16.224 f 0.006950 0.002915 0.005508 m
BLG138_2_51718   17 45 25.15 -33 41 50.5 3 OGLE-2003-BLG-352    894  1.77138 2452867.62043  0.555404  12.216098  0.00000  0.00000       0 17.909 17.861 16.121 N 0.013258 0.005453 0.007729 m
BLG138_7_126708  17 44 47.53 -33 40 43.7 3 OGLE-2004-BLG-407    897  1.37386 2453222.84369  0.186510  23.025720  0.00000  0.00000       0 17.242 17.141 16.297 N 0.010847 0.003344 0.003149 m
BLG138_8_155207  17 44 22.53 -33 47 29.6 3 OGLE-2003-BLG-212    897  1.39254 2452814.57511  0.525622  14.776441  0.00000  0.00000       0 16.784 17.056 16.744 f 0.013752 0.001179 0.020386 m
BLG139_1_29097   17 49 13.37 -33 52 24.9 3 -                    798  1.09040 2453556.11447  0.038397   8.125942  0.00000  0.00000       0 18.444 18.397 16.800 f 0.018970 0.006740 0.010826 m
BLG139_2_200970  17 49 21.41 -33 38 24.6 3 OGLE-2007-BLG-028    795  1.26339 2454168.81251  0.669464  22.476379  0.00000  0.00000       0 16.874 16.861 16.012 N 0.009187 0.001383 0.004111 m
BLG139_6_118971  17 47 16.68 -33 31 00.1 3 OGLE-2004-BLG-304    802  1.23032 2453183.61313  0.068073  51.509185  0.00000  0.00000       0 17.726 20.079 15.701 f 0.001242 0.000394 0.000605 m
BLG139_6_49290   17 46 40.15 -33 33 34.9 3 OGLE-2005-BLG-538    797  1.46557 2453633.93631  0.091380   9.944249  0.00000  0.00000       0 17.494 17.783 16.959 f 0.016980 0.003623 0.017495 m
BLG140_6_63484   17 49 58.45 -33 33 08.3 3 -                    628  1.34931 2453127.36284  0.393945  56.831442  0.00000  0.00000       0 17.972 17.941 16.084 f 0.003912 0.001678 0.002782 m
BLG140_6_75762   17 50 14.37 -33 33 24.5 3 OGLE-2009-BLG-111    625  1.30926 2454932.42608  0.817306   6.853925  0.00000  0.00000       0 16.708 16.718 16.203 f 0.031161 0.004590 0.012459 m
BLG140_7_137189  17 49 21.40 -33 38 24.6 3 OGLE-2007-BLG-028    539  1.52493 2454168.90819  0.647197  23.280565  0.00000  0.00000       0 16.893 16.910 16.012 N 0.010254 0.004851 0.004182 m
BLG140_8_14993   17 50 09.47 -33 54 35.8 3 OGLE-2005-BLG-072    613  1.49060 2453482.61473  0.714665  45.090984  0.00000  0.00000       0 17.561 17.401 16.376 f 0.005533 0.002792 0.005464 m
BLG141_3_125803  17 54 17.23 -33 30 24.2 3 OGLE-2004-BLG-012    616  2.26226 2453085.98678  0.593737  43.823005  0.00000  0.00000       0 14.917 15.542 15.810 f 0.010774 0.002657 0.004122 m
BLG142_2_48198   17 56 17.37 -33 43 58.6 3 -                    500  1.80779 2453643.95218  1.069183  28.457042  0.00000  0.00000       0 16.368 16.362 15.819 f 0.011436 0.001565 0.004549 m
BLG147_2_151979  17 50 57.37 -33 03 31.6 3 -                    796  1.42894 2452143.72117  0.200003  17.741783  0.00000  0.00000       0 16.245 16.242 16.392 N 0.021864 0.006591 0.016919 m
BLG147_3_200447  17 51 08.43 -32 52 28.6 3 -                    710  1.80655 2454891.91873  0.893022  10.462750  0.00000  0.00000       0 16.268 16.267 16.493 f 0.029968 0.004488 0.024362 m
BLG147_7_58066   17 48 31.53 -33 07 43.9 3 OGLE-2006-BLG-220    794  1.22649 2453946.13494  1.076570  55.073113  0.00000  0.00000       0 16.810 16.797 16.495 f 0.007657 0.003518 0.008473 m
BLG148_1_125895  17 53 20.40 -33 12 54.9 3 OGLE-2008-BLG-011    794  1.47428 2454512.41327  0.448910  33.317928  0.00000  0.00000       0 17.131 17.113 16.012 f 0.006580 0.002271 0.004805 m
BLG148_1_72118   17 53 15.10 -33 17 23.7 3 OGLE-2006-BLG-021    792  1.22163 2453801.52883  1.341939  60.061629  0.00000  0.00000       0 16.118 16.117 16.049 N 0.010485 0.003973 0.005975 m
BLG148_2_206824  17 53 54.44 -33 02 55.5 3 OGLE-2004-BLG-015    777  1.50446 2453081.47801  0.096677  93.870127  0.00000  0.00000       0 18.541 20.047 15.898 N 0.001075 0.000491 0.000344 m
BLG148_4_197970  17 53 32.83 -32 44 13.8 3 -                    791  1.84007 2453248.71238  0.190782  27.638017  0.00000  0.00000       0 17.986 18.601 16.320 N 0.003357 0.000892 0.000909 m
BLG148_4_58028   17 52 46.65 -32 49 16.6 3 OGLE-2004-BLG-058    791  1.88543 2453097.96684  0.026669  88.290370  0.00000  0.00000       0 17.722 19.569 16.043 f 0.001064 0.000442 0.000319 m
BLG149_4_159005  17 56 25.75 -32 44 46.9 3 OGLE-2007-BLG-364    667  1.13300 2454310.42231  0.263089  14.600214  0.00000  0.00000       0 17.161 17.103 16.250 f 0.014523 0.004450 0.008987 m
BLG149_7_124419  17 53 54.44 -33 02 55.5 3 OGLE-2004-BLG-015    652  1.55547 2453081.12533  0.135343  72.469501  0.00000  0.00000       0 18.436 19.695 15.898 N 0.000869 0.000201 0.000824 m
BLG155_1_13052   17 52 44.60 -32 42 57.4 3 OGLE-2006-BLG-550    831  1.11370 2454027.26499  0.607530   8.714974  0.00000  0.00000       0 16.508 16.526 16.083 N 0.036070 0.014576 0.005205 m
BLG155_1_94271   17 53 22.99 -32 41 20.9 3 OGLE-2005-BLG-091    832  1.20939 2453452.81133  0.209227  10.329937  0.00000  0.00000       0 16.352 16.327 16.285 f 0.021010 0.003180 0.014744 m
BLG155_2_69444   17 52 32.37 -32 32 54.5 3 OGLE-2005-BLG-006    830  1.32095 2453493.07086  0.314576  40.203623  0.00000  0.00000       0 16.791 16.786 16.010 N 0.007882 0.001858 0.001642 m
BLG155_3_558     17 52 24.21 -32 25 04.0 3 -                    826  1.42266 2453607.37477  0.741262  21.867817  0.00000  0.00000       0 17.773 17.752 16.245 N 0.010092 0.002768 0.003782 m
BLG155_4_114907  17 52 26.14 -32 10 43.1 3 OGLE-2005-BLG-135    832  1.38967 2453474.29828  0.089539   8.128379  0.00000  0.00000       0 16.462 17.501 16.466 f 0.033549 0.015593 0.017870 m
BLG155_4_187922  17 52 38.66 -32 08 01.6 3 OGLE-2004-BLG-342    812  1.15620 2453276.49014  0.411295  71.127083  0.00000  0.00000       0 16.634 16.914 16.460 f 0.011881 0.007551 0.002879 m
BLG155_4_217044  17 53 29.14 -32 09 49.4 3 -                    827  1.16233 2452574.63823  1.289388 153.180303  0.00000  0.00000       0 17.973 17.949 16.567 f 0.002171 0.000410 0.002792 m
BLG155_4_84969   17 53 06.45 -32 12 41.0 3 -                    828  1.47597 2453492.82507  0.358318  24.920719  0.00000  0.00000       0 16.943 17.392 16.281 f 0.008567 0.002555 0.005968 m
BLG155_5_151803  17 51 06.36 -32 08 25.2 3 -                    718  1.16481 2454390.95804  0.017511  11.250379  0.00000  0.00000       0 16.434 16.451 17.199 f 0.041532 0.014085 0.051128 m
BLG155_6_159445  17 51 31.99 -32 18 10.7 3 OGLE-2008-BLG-042    827  1.17340 2454533.56302  0.128869   4.438339  0.00000  0.00000       0 16.894 16.891 16.684 N 0.062365 0.024106 0.045893 m
BLG155_6_55495   17 51 21.66 -32 22 48.0 3 OGLE-2009-BLG-046    827  1.25726 2454884.78581  0.291765  22.769911  0.00000  0.00000       0 17.326 17.416 17.131 f 0.012809 0.003495 0.015893 m
BLG155_6_67479   17 51 43.82 -32 21 39.3 3 OGLE-2004-BLG-177    826  1.46070 2453141.07413  0.652812  15.403092  0.00000  0.00000       0 15.142 15.199 16.595 N 0.042617 0.006754 0.020150 m
BLG155_7_147383  17 51 47.73 -32 29 52.8 3 OGLE-2007-BLG-054    829  1.11881 2454193.08184  0.137159  22.243498  0.00000  0.00000       0 16.995 17.014 16.361 N 0.010251 0.002251 0.004081 m
BLG155_8_123452  17 51 25.67 -32 38 06.1 3 -                    826  1.25576 2453228.17512  0.164017  69.866717  0.00000  0.00000       0 18.376 18.205 16.493 f 0.006833 0.004740 0.003444 m
BLG155_8_16935   17 51 30.78 -32 42 26.6 3 OGLE-2006-BLG-022    827  1.32773 2453796.64504  0.370632  47.499900  0.00000  0.00000       0 16.620 16.981 16.376 N 0.007499 0.002557 0.006937 m
BLG156_2_13515   17 55 27.92 -32 34 42.3 3 OGLE-2005-BLG-092    758  1.52703 2453457.96717  0.116858  12.954014  0.00000  0.00000       0 14.645 14.638 16.780 f 0.067199 0.018409 0.062017 m
BLG156_4_188423  17 55 29.52 -32 08 18.2 3 OGLE-2003-BLG-087    828  1.17209 2452757.81888  0.592245  20.481366  0.00000  0.00000       0 16.155 16.560 16.050 f 0.012788 0.004005 0.005008 m
BLG156_4_196591  17 55 34.44 -32 08 27.5 3 OGLE-2008-BLG-633    827  1.27743 2454776.35500  0.034224 145.042346  0.00000  0.00000       0 18.290 20.450 16.047 f 0.001043 0.000770 0.000506 m
BLG156_5_170632  17 53 36.70 -32 09 45.2 3 OGLE-2008-BLG-644    355  1.38725 2454764.52005  0.395759  36.951273  0.00000  0.00000       0 18.244 18.160 16.507 N 0.006346 0.002114 0.001723 m
BLG156_5_183116  17 53 59.06 -32 09 49.0 3 OGLE-2007-BLG-030    825  1.68482 2454173.56390  0.059134  19.903221  0.00000  0.00000       0 18.151 18.648 16.367 f 0.008795 0.004015 0.001253 m
BLG156_6_105130  17 54 43.40 -32 22 51.0 3 OGLE-2003-BLG-022    824  1.79489 2452743.83231  1.335242  41.695402  0.00000  0.00000       0 15.263 15.263 16.044 f 0.016155 0.005321 0.004510 m
BLG156_7_80069   17 54 16.85 -32 30 58.5 3 OGLE-2006-BLG-297    826  1.39412 2453906.06414  0.228034  18.234238  0.00000  0.00000       0 18.515 18.728 15.878 N 0.005526 0.001706 0.001959 m
BLG157_2_120183  17 58 15.99 -32 28 32.8 3 OGLE-2002-BLG-226    939  1.16660 2452463.78116  0.274434   4.651295  0.00000  0.00000       0 17.065 17.061 15.883 f 0.045622 0.019604 0.008652 m
BLG157_5_180504  17 57 20.39 -32 08 58.3 3 OGLE-2005-BLG-501    936  1.16312 2453616.65444  0.053146  19.505187  0.00000  0.00000       0 18.295 18.171 15.836 N 0.004999 0.000735 0.003256 m
BLG157_7_146991  17 57 37.57 -32 28 37.2 3 OGLE-2005-BLG-438    935  1.82199 2453619.85961  0.490705  45.938385  0.00000  0.00000       0 14.674 16.475 15.692 f 0.005525 0.001250 0.004114 m
BLG157_8_175268  17 57 30.55 -32 36 31.7 3 OGLE-2004-BLG-196    938  1.03119 2453132.76715  0.131477  20.644078  0.00000  0.00000       0 18.587 19.651 15.637 f 0.002524 0.000613 0.001216 m
BLG158_3_82698   18 01 28.35 -32 23 26.1 3 OGLE-2002-BLG-105    337  1.04419 2452412.97149  0.191437  13.176111  0.00000  0.00000       0 17.196 17.183 15.633 f 0.010672 0.005744 0.005701 m
BLG158_4_171938  18 01 24.31 -32 08 26.9 3 OGLE-2003-BLG-025    335  1.30787 2452775.53109  0.256963  33.942813  0.00000  0.00000       0 16.592 16.698 15.745 f 0.009284 0.004133 0.005247 m
BLG163_3_116199  17 53 01.80 -31 44 16.2 3 OGLE-2006-BLG-075    771  1.09115 2453903.71540  0.932996  59.070368  0.00000  0.00000       0 16.620 16.601 16.408 f 0.010674 0.005168 0.000656 m
BLG163_6_77766   17 51 39.31 -31 43 33.8 3 OGLE-2007-BLG-175    769  1.43399 2454211.06737  0.131790   5.972843  0.00000  0.00000       0 17.949 17.945 17.402 N 0.034275 0.009963 0.011927 m
BLG163_8_122935  17 52 24.31 -32 01 26.9 3 OGLE-2008-BLG-108    767  1.67584 2454559.37710  0.280821  35.940869  0.00000  0.00000       0 18.063 18.965 16.347 N 0.003530 0.000589 0.002193 m
BLG163_8_40200   17 52 38.66 -32 08 01.6 3 OGLE-2004-BLG-342    705  1.42980 2453276.08327  0.429180  66.951017  0.00000  0.00000       0 16.625 16.831 16.466 f 0.005091 0.001227 0.002861 m
BLG163_8_56614   17 51 47.24 -32 04 37.6 3 OGLE-2008-BLG-183    770  1.61246 2454596.86596  0.194109  14.842260  0.00000  0.00000       0 16.414 16.608 16.696 f 0.029420 0.013798 0.005832 m
BLG163_8_69376   17 52 05.16 -32 05 26.6 3 OGLE-2006-BLG-396    771  1.62024 2453942.16030  0.281958  19.091585  0.00000  0.00000       0 18.258 18.752 16.496 f 0.005391 0.001232 0.004603 m
BLG164_1_72707   17 56 04.03 -32 05 02.0 3 OGLE-2008-BLG-574    764  1.29722 2454740.57271  0.473214  21.394091  0.00000  0.00000       0 16.377 16.374 15.927 f 0.010390 0.003049 0.009192 m
BLG164_2_140508  17 56 05.09 -31 52 51.6 3 OGLE-2005-BLG-038    765  1.02841 2453440.28792  1.223620  35.873690  0.00000  0.00000       0 15.307 15.305 15.656 f 0.015978 0.002724 0.002862 m
BLG164_5_179417  17 54 25.56 -31 32 37.4 3 OGLE-2004-BLG-089    605  1.31755 2453135.19526  0.105076  52.518961  0.00000  0.00000       0 16.549 16.571 16.137 f 0.005949 0.001198 0.007396 m
BLG164_5_75846   17 54 36.47 -31 37 24.2 3 OGLE-2003-BLG-029    759  1.60413 2452749.21876  0.103339  39.616257  0.00000  0.00000       0 16.455 16.536 15.996 f 0.008957 0.001784 0.003933 m
BLG164_7_190067  17 54 40.04 -31 50 36.2 3 -                    604  1.01176 2453203.79321  0.831617  30.388499  0.00000  0.00000       0 16.378 16.380 15.840 f 0.011497 0.003877 0.008691 m
BLG164_8_160355  17 54 20.41 -32 00 14.7 3 OGLE-2005-BLG-008    766  1.06446 2453498.22471  0.680265  49.870929  0.00000  0.00000       0 16.055 16.051 16.077 N 0.009521 0.001179 0.015288 m
BLG164_8_166552  17 54 33.14 -32 00 14.5 3 OGLE-2006-BLG-101    764  1.28182 2453816.68369  0.191694   4.249822  0.00000  0.00000       0 16.353 16.410 16.081 N 0.051794 0.007752 0.014501 m
BLG164_8_6490    17 54 24.05 -32 06 47.5 3 OGLE-2005-BLG-073    764  1.44420 2453476.36474  0.524927  37.948105  0.00000  0.00000       0 16.169 17.093 16.194 N 0.006777 0.002155 0.007033 m
BLG165_5_49186   17 58 00.59 -31 39 05.3 3 OGLE-2005-BLG-401    380  1.15408 2453613.87162  0.847803  23.792517  0.00000  0.00000       0 15.961 15.957 16.037 N 0.013270 0.004967 0.001876 m
BLG165_6_205045  17 57 46.88 -31 42 04.3 3 OGLE-2004-BLG-021    380  1.31563 2453080.14625  0.533324  31.204399  0.00000  0.00000       0 17.473 17.417 16.016 f 0.005837 0.001537 0.001849 m
BLG166_6_168425  18 00 46.40 -31 43 51.6 3 OGLE-2002-BLG-297    325  1.24657 2452521.16005  0.453731  14.589572  0.00000  0.00000       0 15.557 15.732 15.681 N 0.019709 0.005739 0.035859 m
BLG166_8_212973  18 00 43.69 -32 00 31.5 3 OGLE-2002-BLG-033    324  1.38249 2452408.66642  0.528107  21.904405  0.00000  0.00000       0 15.634 15.694 16.015 f 0.015635 0.000717 0.007358 m
BLG167_6_168473  18 02 52.12 -31 42 59.4 3 OGLE-2003-BLG-231    358  1.74797 2452834.12606  0.327280  12.307192  0.00000  0.00000       0 15.793 15.766 15.869 f 0.028162 0.007767 0.016799 m
BLG171_1_134190  17 53 39.00 -31 27 50.9 3 OGLE-2007-BLG-086    921  1.07899 2454201.76356  0.243054  15.189231  0.00000  0.00000       0 16.052 16.076 16.522 N 0.022941 0.006805 0.035640 m
BLG171_2_175938  17 52 47.87 -31 15 12.8 3 OGLE-2008-BLG-208    846  1.30656 2454626.34987  0.030243  24.373341  0.00000  0.00000       0 16.692 16.783 16.488 N 0.015224 0.007181 0.006333 m
BLG171_3_83335   17 53 28.37 -31 10 08.2 3 OGLE-2008-BLG-022    919  1.37802 2454533.66723  0.322254  15.310711  0.00000  0.00000       0 17.184 17.647 16.701 f 0.013621 0.003967 0.008731 m
BLG171_4_86686   17 53 27.60 -31 02 24.8 3 OGLE-2004-BLG-231    926  1.15699 2453139.28578  0.669131   2.087766  0.00000  0.00000       0 15.428 15.429 16.456 N 0.223394 0.093286 0.068915 m
BLG171_4_87121   17 53 34.61 -31 01 12.3 3 OGLE-2008-BLG-013    924  1.29518 2454577.08408  0.022843  75.526708  0.00000  0.00000       0 15.823 15.933 16.263 f 0.011825 0.004330 0.018906 m
BLG171_6_68568   17 52 11.45 -31 11 28.4 3 OGLE-2006-BLG-449    920  1.15004 2454010.79710  0.997438  48.568031  0.00000  0.00000       0 17.329 17.333 16.626 N 0.006903 0.003959 0.005645 m
BLG171_7_34960   17 51 26.63 -31 19 51.5 3 OGLE-2005-BLG-120    922  1.28488 2453506.74269  0.129158  26.418101  0.00000  0.00000       0 16.896 16.905 17.404 N 0.023586 0.011037 0.009595 m
BLG171_8_32330   17 52 36.03 -31 31 12.2 3 OGLE-2005-BLG-457    920  1.10340 2453617.48404  0.852756  26.201095  0.00000  0.00000       0 17.896 17.870 16.994 N 0.009624 0.004088 0.004799 m
BLG172_1_122981  17 56 03.99 -31 26 50.5 3 -                   1398  1.63322 2452793.99851  0.803727   8.029803  0.00000  0.00000       0 16.339 16.338 15.857 f 0.029204 0.007766 0.018390 m
BLG172_1_130852  17 56 17.41 -31 26 14.8 3 OGLE-2006-BLG-390   1398  1.12743 2453938.85365  0.326410  31.590442  0.00000  0.00000       0 18.305 19.336 15.831 f 0.003799 0.002112 0.000981 m
BLG172_2_113709  17 55 34.33 -31 17 04.1 3 OGLE-2009-BLG-127   1394  1.44511 2454914.27099  0.206946  36.450410  0.00000  0.00000       0 17.153 17.249 16.419 f 0.008464 0.003376 0.010793 m
BLG172_3_111894  17 56 41.12 -31 10 47.8 3 OGLE-2004-BLG-570   1402  1.30033 2453283.84470  0.291872  14.158460  0.00000  0.00000       0 16.922 16.910 15.804 N 0.012989 0.003813 0.005899 m
BLG172_3_43272   17 56 38.62 -31 13 22.4 3 -                   1401  1.42081 2453181.37527  0.241645   8.475887  0.00000  0.00000       0 16.573 16.619 15.812 f 0.028504 0.010973 0.012079 m
BLG172_5_21668   17 54 42.24 -31 03 32.9 3 OGLE-2006-BLG-259   1402  1.09469 2453895.73929  0.717951  12.607265  0.00000  0.00000       0 16.408 16.540 15.772 N 0.016992 0.005902 0.017727 m
BLG172_6_159188  17 55 22.87 -31 09 10.9 3 OGLE-2009-BLG-048   1399  1.18441 2454890.91765  0.595506   5.325340  0.00000  0.00000       0 16.287 16.285 16.223 f 0.065129 0.026549 0.009307 m
BLG172_8_12386   17 54 25.56 -31 32 37.4 3 OGLE-2004-BLG-089   1354  1.21461 2453135.22466  0.104837  52.500896  0.00000  0.00000       0 16.575 16.608 16.140 f 0.010415 0.002829 0.010951 m
BLG173_3_22147   17 58 56.26 -31 12 51.6 3 OGLE-2005-BLG-137    737  1.20278 2453480.53855  0.223586   9.692082  0.00000  0.00000       0 18.563 18.544 16.317 f 0.009252 0.002502 0.004855 m
BLG173_5_157861  17 57 56.94 -30 59 28.4 3 OGLE-2002-BLG-335    786  0.96023 2452532.10626  0.357579   8.373457  0.00000  0.00000       0 14.001 14.004 16.148 f 0.112438 0.052099 0.084374 m
BLG174_5_88433   18 00 40.64 -31 03 28.0 3 OGLE-2005-BLG-426    343  1.25589 2453641.07959  0.492782  39.764721  0.00000  0.00000       0 17.056 17.171 16.125 N 0.007622 0.002864 0.005426 m
BLG174_6_113708  17 59 37.06 -31 09 33.1 3 OGLE-2004-BLG-384    343  1.31847 2453263.52621  0.300252  44.462653  0.00000  0.00000       0 15.824 15.955 15.872 f 0.010748 0.004363 0.003302 m
BLG174_7_90280   18 00 36.63 -31 19 44.7 3 -                    340  1.46349 2453490.25225  0.275770  18.136061  0.00000  0.00000       0 18.092 17.987 15.488 f 0.005129 0.001105 0.002968 m
BLG175_2_120471  18 04 50.39 -31 19 34.6 3 OGLE-2003-BLG-215    379  1.55843 2452821.47920  0.428174  18.508804  0.00000  0.00000       0 18.067 18.009 15.602 f 0.004672 0.000997 0.004590 m
BLG176_2_94678   18 06 27.96 -31 18 59.8 3 OGLE-2002-BLG-037    352  1.30109 2452401.54221  0.386312  91.276663  0.00000  0.00000       0 17.524 17.743 15.595 f 0.001745 0.000395 0.000518 m
BLG176_7_85613   18 04 50.39 -31 19 34.6 3 OGLE-2003-BLG-215    347  1.46887 2452821.41670  0.430238  19.388932  0.00000  0.00000       0 18.062 18.054 15.642 f 0.005449 0.001892 0.008663 m
BLG176_8_163481  18 06 05.88 -31 26 18.5 3 OGLE-2003-BLG-405    349  1.34387 2452913.76554  0.092389  47.406871  0.00000  0.00000       0 18.190 19.256 15.322 f 0.001040 0.000306 0.001836 m
BLG179_1_132720  17 51 11.45 -30 50 28.1 3 -                   1418  1.14255 2454413.60866  0.156497  77.322704  0.00000  0.00000       0 18.376 18.714 17.466 N 0.005993 0.002902 0.002060 m
BLG179_1_36113   17 50 13.67 -30 55 06.9 3 -                   1420  1.12951 2454896.98113  0.669561  27.373565  0.00000  0.00000       0 17.722 17.688 17.312 N 0.011952 0.004005 0.004754 m
BLG179_1_83527   17 50 44.57 -30 51 44.6 3 -                   1419  1.00779 2452768.64216  0.213614  48.631583  0.00000  0.00000       0 17.750 18.556 17.504 N 0.006924 0.001284 0.010661 m
BLG179_1_87733   17 51 00.40 -30 51 31.1 3 OGLE-2006-BLG-509   1426  0.97848 2454000.89305  0.183211  10.350506  0.00000  0.00000       0 17.162 17.190 17.376 N 0.029294 0.004452 0.012411 m
BLG179_2_154491  17 50 24.74 -30 41 03.4 3 -                   1421  1.14711 2452821.95626  0.406155  29.483465  0.00000  0.00000       0 17.197 17.512 16.905 f 0.008540 0.001512 0.004656 m
BLG179_2_166566  17 50 50.27 -30 39 23.1 3 -                   1064  1.07846 2454194.19678  1.066362  10.964616  0.00000  0.00000       0 16.630 16.627 16.831 f 0.032359 0.007556 0.019133 m
BLG179_2_51995   17 50 13.52 -30 45 49.5 3 OGLE-2004-BLG-315   1420  1.10809 2453173.15344  0.520517   7.582540  0.00000  0.00000       0 16.758 16.743 16.933 N 0.044807 0.012247 0.018311 m
BLG179_2_58508   17 50 23.63 -30 44 48.8 3 OGLE-2005-BLG-433   1423  1.06411 2453617.41914  0.018497  29.924954  0.00000  0.00000       0 18.038 18.164 16.940 N 0.008679 0.002589 0.003809 m
BLG179_2_64298   17 50 33.07 -30 45 22.6 3 OGLE-2007-BLG-155   1424  1.18816 2454235.00524  0.513493  22.584652  0.00000  0.00000       0 16.872 16.994 17.037 N 0.014214 0.003219 0.017855 m
BLG179_3_94812   17 50 03.82 -30 33 21.6 3 OGLE-2007-BLG-477   1418  1.65400 2454375.79832  0.903892  27.408037  0.00000  0.00000       0 16.202 16.195 17.156 N 0.022784 0.008661 0.019787 m
BLG179_4_114373  17 50 57.60 -30 25 34.6 3 OGLE-2005-BLG-483   1422  1.03626 2453629.75203  0.402035  21.646330  0.00000  0.00000       0 16.393 16.628 17.146 N 0.017511 0.005280 0.004500 m
BLG179_4_141114  17 50 23.00 -30 22 50.6 3 OGLE-2009-BLG-070   1421  0.98962 2454921.23717  0.099795  12.477463  0.00000  0.00000       0 17.066 17.065 17.276 N 0.023539 0.004897 0.021254 m
BLG179_5_58241   17 49 09.10 -30 23 38.2 3 -                   1422  1.70619 2453520.84238  0.143210   9.345461  0.00000  0.00000       0 18.655 18.734 18.098 f 0.024578 0.008738 0.008099 m
BLG179_7_102901  17 49 57.79 -30 40 55.0 3 OGLE-2008-BLG-557   1416  1.30853 2454774.47253  0.389802  57.597126  0.00000  0.00000       0 15.912 16.580 17.601 f 0.012402 0.005426 0.001665 m
BLG179_7_54610   17 48 49.81 -30 42 39.8 3 OGLE-2008-BLG-200   1423  1.22250 2454600.43778  0.842472  25.488839  0.00000  0.00000       0 18.326 18.311 18.204 f 0.013974 0.005140 0.005463 m
BLG179_8_31564   17 49 24.02 -30 53 37.0 3 -                   1419  1.21917 2452848.88427  0.031447  18.951525  0.00000  0.00000       0 17.901 17.973 18.090 f 0.017808 0.003984 0.012034 m
BLG179_8_37776   17 49 46.92 -30 55 10.2 3 OGLE-2005-BLG-012   1421  1.68173 2453445.75532  0.396222  80.343701  0.00000  0.00000       0 17.930 18.274 17.711 f 0.006858 0.004072 0.003197 m
BLG180_1_161492  17 53 48.01 -30 51 00.2 3 OGLE-2005-BLG-330   1455  1.31524 2453549.35596  0.249789  11.873127  0.00000  0.00000       0 18.257 18.233 16.469 N 0.011974 0.002153 0.004736 m
BLG180_2_113070  17 52 48.41 -30 42 24.4 3 OGLE-2007-BLG-034   1455  1.30312 2454169.65338  0.417844  10.063714  0.00000  0.00000       0 16.376 16.377 16.549 N 0.036156 0.010889 0.032676 m
BLG180_4_112354  17 53 59.46 -30 26 16.6 3 OGLE-2008-BLG-044   1456  1.03831 2454572.71339  0.194941 108.275539  0.00000  0.00000       0 17.286 19.564 16.006 N 0.000982 0.000445 0.001601 m
BLG180_5_173806  17 52 01.24 -30 23 03.4 3 OGLE-2006-BLG-417   1457  1.33726 2453950.33070  0.108642  15.811031  0.00000  0.00000       0 18.086 18.433 16.749 N 0.007506 0.002681 0.003350 m
BLG180_6_142446  17 51 38.96 -30 32 16.9 3 -                   1458  1.31348 2452686.07957  0.000593  79.545280  0.00000  0.00000       0 16.906 16.746 17.333 N 0.011688 0.006110 0.002506 m
BLG180_6_160635  17 52 14.39 -30 32 11.3 3 OGLE-2008-BLG-621   1456  1.39430 2454737.07134  0.562622   6.318541  0.00000  0.00000       0 16.958 16.943 16.691 f 0.046115 0.015993 0.023045 m
BLG180_6_81051   17 52 18.03 -30 36 47.9 3 OGLE-2004-BLG-574   1455  1.32295 2453272.16939  0.279112   7.333737  0.00000  0.00000       0 16.546 16.517 16.824 N 0.047895 0.013826 0.010462 m
BLG180_7_12574   17 51 47.48 -30 47 48.9 3 OGLE-2006-BLG-361   1458  1.20544 2453952.02131  0.095318  60.154321  0.00000  0.00000       0 17.848 19.550 16.939 N 0.002423 0.000764 0.001972 m
BLG180_7_208843  17 52 09.89 -30 40 27.9 3 OGLE-2004-BLG-385   1459  0.98886 2453221.07531  0.735274  31.224072  0.00000  0.00000       0 17.702 17.684 16.384 N 0.006134 0.001425 0.002072 m
BLG180_7_37534   17 52 28.86 -30 47 59.4 3 -                   1419  1.63480 2452460.40431  0.654811  17.864600  0.00000  0.00000       0 16.326 16.315 16.539 N 0.023008 0.004391 0.003869 m
BLG181_1_153726  17 56 11.74 -30 51 26.6 3 OGLE-2004-BLG-238   1300  1.30084 2453169.85893  0.702703  21.368111  0.00000  0.00000       0 16.591 16.828 15.658 f 0.007969 0.002538 0.001353 m
BLG181_2_219409  17 56 01.83 -30 41 34.1 3 OGLE-2007-BLG-184   1298  1.27541 2454212.56303  0.047417  20.493568  0.00000  0.00000       0 18.137 18.188 16.346 N 0.007195 0.002853 0.005996 m
BLG181_3_92945   17 56 17.56 -30 36 05.1 3 OGLE-2006-BLG-320   1297  2.00317 2453910.71479  0.733234   8.774004  0.00000  0.00000       0 15.091 15.251 16.272 f 0.070413 0.021655 0.037879 m
BLG181_4_159353  17 55 57.44 -30 22 31.1 3 OGLE-2002-BLG-181   1293  1.17822 2452510.04042  0.451617  65.118826  0.00000  0.00000       0 17.151 17.441 16.575 N 0.007285 0.003735 0.002187 m
BLG181_4_19746   17 56 04.76 -30 28 49.3 3 OGLE-2007-BLG-592   1296  1.12430 2454383.07450  0.176984   2.569624  0.00000  0.00000       0 17.166 17.164 16.994 N 0.097341 0.009952 0.014787 f
BLG181_4_61074   17 56 03.59 -30 26 51.4 3 OGLE-2003-BLG-326   1301  1.15319 2452863.71024  0.691588   6.362637  0.00000  0.00000       0 16.179 16.177 17.085 f 0.071874 0.025004 0.020050 m
BLG181_5_149717  17 54 19.24 -30 22 38.7 3 OGLE-2005-BLG-390   1296  1.44402 2453582.71448  0.350636  11.164300  0.00000  0.00000       0 16.012 15.997 15.859 f 0.028037 0.009309 0.010611 m
BLG181_5_31106   17 54 53.53 -30 28 42.1 3 -                   1299  1.04856 2453876.79168  0.374409  12.713827  0.00000  0.00000       0 18.138 18.129 17.179 f 0.013977 0.004676 0.010130 m
BLG181_5_80219   17 55 10.23 -30 26 27.8 3 OGLE-2006-BLG-044   1298  1.22499 2453849.26318  0.637518  97.417378  0.00000  0.00000       0 18.122 17.971 16.946 f 0.004004 0.001524 0.003638 m
BLG181_7_121878  17 54 19.29 -30 42 34.0 3 -                   1296  1.33880 2454240.55290  0.452983  33.953598  0.00000  0.00000       0 17.887 18.538 16.250 f 0.005205 0.001168 0.002418 m
BLG181_8_60041   17 54 13.21 -30 53 29.7 3 OGLE-2004-BLG-067   1281  1.92211 2453122.71362  0.137458  29.415197  0.00000  0.00000       0 15.176 15.195 16.237 N 0.021367 0.007994 0.010996 m
BLG182_1_46764   17 58 18.06 -30 53 27.9 3 OGLE-2006-BLG-178   1424  1.26699 2453868.39567  0.285793  11.431092  0.00000  0.00000       0 16.741 16.760 16.162 f 0.028056 0.012476 0.008361 m
BLG182_1_47161   17 58 12.10 -30 54 02.9 3 OGLE-2008-BLG-195   1427  1.43061 2454593.18788  0.476226  14.366378  0.00000  0.00000       0 18.252 18.260 16.144 f 0.007033 0.003267 0.003409 m
BLG182_2_14057   17 58 28.24 -30 47 18.0 3 OGLE-2004-BLG-390   1425  1.43697 2453212.56106  0.381338  29.350559  0.00000  0.00000       0 18.075 18.236 16.001 N 0.004644 0.001338 0.002387 m
BLG182_4_113899  17 58 43.54 -30 25 01.1 3 OGLE-2006-BLG-034   1428  1.27790 2453813.24942  0.382608  18.955407  0.00000  0.00000       0 15.798 15.796 16.422 N 0.024655 0.009774 0.022649 m
BLG182_5_46722   17 57 04.42 -30 27 54.6 3 -                   1428  1.22809 2454864.36076  0.561078  82.725178  0.00000  0.00000       0 17.152 17.083 16.706 f 0.010682 0.004912 0.007935 m
BLG182_7_177998  17 57 06.81 -30 39 43.9 3 -                   1355  1.32523 2452379.19981  0.213726  41.248866  0.00000  0.00000       0 18.325 18.426 16.179 N 0.003978 0.001118 0.001307 m
BLG182_7_7557    17 56 50.16 -30 46 32.8 3 OGLE-2006-BLG-510   1429  1.55294 2454012.53635  0.782693  13.676504  0.00000  0.00000       0 15.201 15.198 15.679 f 0.029562 0.008646 0.016510 m
BLG182_8_41086   17 57 46.59 -30 56 00.4 3 OGLE-2009-BLG-124   1429  1.30424 2454934.11954  0.249908   2.280958  0.00000  0.00000       0 15.933 16.412 16.031 N 0.082572 0.027754 0.119869 m
BLG183_2_138642  18 01 36.07 -30 43 21.4 3 OGLE-2009-BLG-113    794  1.94922 2454951.06069  0.878406  13.569584  0.00000  0.00000       0 14.477 14.479 15.650 N 0.039878 0.008395 0.007763 m
BLG183_5_68595   17 59 41.31 -30 26 44.9 3 OGLE-2006-BLG-418    796  1.45864 2453949.51080  0.871421   7.808260  0.00000  0.00000       0 15.990 15.991 16.030 f 0.027570 0.007713 0.014643 m
BLG183_6_59677   17 59 30.01 -30 35 06.4 3 OGLE-2008-BLG-599    790  1.29641 2454722.59251  0.820527   8.954730  0.00000  0.00000       0 15.913 15.918 15.931 N 0.031482 0.010901 0.021408 m
BLG183_8_20143   18 00 03.83 -30 55 57.0 3 OGLE-2005-BLG-130    796  1.12844 2453475.53340  0.463813   9.751511  0.00000  0.00000       0 17.342 17.395 16.345 f 0.021158 0.008416 0.009295 m
BLG184_1_125173  18 04 40.40 -30 51 28.9 3 OGLE-2008-BLG-047    751  1.24490 2454541.64791  0.194681  19.081083  0.00000  0.00000       0 17.677 19.190 15.596 f 0.003879 0.000948 0.002180 m
BLG184_1_161497  18 04 24.25 -30 49 02.2 3 OGLE-2003-BLG-203    766  2.01785 2452858.03642  0.567926  39.911399  0.00000  0.00000       0 13.744 13.744 15.552 f 0.032224 0.016083 0.035433 m
BLG184_2_56435   18 03 36.57 -30 43 57.0 3 OGLE-2005-BLG-497    764  1.68500 2453619.24565  0.313571  11.682670  0.00000  0.00000       0 15.296 15.283 15.852 f 0.029995 0.011881 0.032809 m
BLG184_6_119104  18 02 17.56 -30 34 18.6 3 OGLE-2009-BLG-054    766  0.97269 2454903.58072  1.103870  50.219527  0.00000  0.00000       0 16.161 16.160 15.619 N 0.007221 0.003620 0.005342 m
BLG184_6_86332   18 02 55.30 -30 34 35.6 3 OGLE-2005-BLG-370    767  1.07772 2453611.99026  0.229691  28.498846  0.00000  0.00000       0 15.482 15.534 15.724 N 0.013871 0.001006 0.016621 m
BLG184_8_163064  18 02 32.66 -30 49 14.3 3 OGLE-2007-BLG-016    765  1.27410 2454179.52358  0.868407  30.115735  0.00000  0.00000       0 16.032 16.034 15.834 f 0.011629 0.004754 0.005903 m
BLG184_8_163416  18 02 35.36 -30 48 33.5 3 -                    369  1.34656 2454282.61809  0.001634  24.467061  0.00000  0.00000       0 17.977 19.253 15.847 f 0.002662 0.000794 0.001967 m
BLG185_1_12997   18 06 30.35 -30 57 07.3 3 OGLE-2008-BLG-338    734  1.45680 2454634.67891  0.663344  10.933883  0.00000  0.00000       0 16.087 16.455 15.381 f 0.017548 0.004086 0.009873 m
BLG185_7_102414  18 05 57.83 -30 44 38.1 3 OGLE-2003-BLG-185    816  1.27144 2452801.92108  0.107987   8.048372  0.00000  0.00000       0 16.783 16.776 15.401 f 0.023460 0.009007 0.023923 m
BLG188_1_167690  17 59 26.26 -30 14 01.9 3 OGLE-2008-BLG-229    810  1.11925 2454665.79690  0.137124  54.537182  0.00000  0.00000       0 17.464 17.916 15.873 N 0.004102 0.002197 0.001300 m
BLG188_1_188723  17 59 55.91 -30 13 05.9 3 -                    350  1.82799 2454719.18062  0.310178  81.077610  0.37638 -0.21466 2454716 14.111 15.742 15.732 f 0.006342 0.002401 0.003572 m
BLG188_1_92636   18 00 14.36 -30 18 53.2 3 OGLE-2008-BLG-031    808  1.58602 2454512.94252  0.024141  36.400921  0.00000  0.00000       0 14.240 17.537 15.603 f 0.004433 0.001280 0.001655 m
BLG188_2_135589  17 59 22.74 -30 08 24.8 3 OGLE-2006-BLG-461    810  1.68645 2454012.80791  0.430809  44.772226  0.00000  0.00000       0 17.472 17.848 15.847 N 0.005440 0.002926 0.001664 m
BLG188_3_47151   18 00 04.74 -30 02 57.1 3 OGLE-2008-BLG-507    810  1.01709 2454680.51390  0.447361   8.862436  0.00000  0.00000       0 18.308 18.244 15.576 N 0.007460 0.000808 0.002120 m
BLG188_4_256450  18 00 13.39 -29 45 48.9 3 OGLE-2006-BLG-529    507  1.68319 2454016.55756  0.130450  27.650426  0.00000  0.00000       0 18.337 18.678 15.753 f 0.003533 0.001308 0.004189 m
BLG188_5_131106  17 57 53.84 -29 50 18.3 3 OGLE-2008-BLG-035    807  1.37922 2454569.01272  0.934511  29.516043  0.00000  0.00000       0 16.304 16.305 15.976 N 0.012647 0.003231 0.006421 m
BLG188_5_227615  17 58 29.45 -29 46 45.1 3 -                    806  1.61129 2452848.87132  0.047233  23.077286  0.00000  0.00000       0 18.578 18.776 15.553 N 0.002801 0.001013 0.000873 m
BLG188_6_115642  17 58 53.84 -30 00 01.4 3 OGLE-2008-BLG-600    811  1.27169 2454762.44464  0.608421  28.335691  0.00000  0.00000       0 16.284 16.687 15.684 N 0.007553 0.000922 0.001941 m
BLG188_6_51754   17 58 50.99 -30 02 53.9 3 OGLE-2003-BLG-040    808  1.03285 2452790.12780  0.036729  49.731592  0.00000  0.00000       0 17.382 18.227 15.732 N 0.002931 0.001600 0.003620 m
BLG188_7_5505    17 57 52.78 -30 11 30.7 3 OGLE-2003-BLG-041    806  1.23955 2452748.95310  0.651819  21.675039  0.00000  0.00000       0 15.168 15.167 16.146 N 0.030969 0.011897 0.015274 m
BLG188_8_5848    17 57 54.25 -30 20 16.5 3 -                    806  1.24044 2454281.72490  0.483134  38.073603  0.00000  0.00000       0 17.687 17.916 16.161 N 0.005409 0.002804 0.005105 m
BLG189_4_143609  18 02 05.82 -29 49 20.9 3 OGLE-2004-BLG-364    772  1.18430 2453246.59310  0.564959  37.306714  0.00000  0.00000       0 15.468 15.563 15.333 N 0.010835 0.003590 0.010490 m
BLG189_5_132822  18 00 29.03 -29 47 49.8 3 OGLE-2007-BLG-333    774  1.48775 2454292.16925  0.167400  11.463755  0.00000  0.00000       0 16.986 17.028 15.508 N 0.015065 0.002502 0.008620 m
BLG189_5_164485  18 01 12.44 -29 48 12.5 3 -                    771  2.39364 2452358.78936  0.232708  28.233245  0.00000  0.00000       0 13.545 13.641 15.640 f 0.035085 0.012861 0.037949 m
BLG189_6_87180   18 00 53.12 -30 00 59.4 3 OGLE-2007-BLG-294    772  1.44793 2454288.10406  0.104780  40.395914  0.00000  0.00000       0 18.533 18.994 15.556 f 0.002685 0.001112 0.001422 m
BLG189_8_520     18 00 23.80 -30 21 33.2 3 OGLE-2003-BLG-233    767  1.29945 2452863.92173  0.806521  30.989793  0.00000  0.00000       0 17.138 17.141 15.605 f 0.005857 0.001343 0.006051 m
BLG190_3_1211    18 04 35.06 -30 02 42.3 3 OGLE-2004-BLG-394    996  1.54576 2453203.74964  0.303200  22.280630  0.00000  0.00000       0 17.937 17.958 15.190 f 0.007093 0.003462 0.005934 m
BLG190_4_35388   18 05 26.78 -29 54 10.8 3 -                    997  1.50280 2454670.36881  0.599120  34.627858  0.00000  0.00000       0 15.183 15.991 15.267 f 0.010850 0.005285 0.004851 m
BLG190_7_130545  18 03 41.63 -30 06 45.4 3 OGLE-2004-BLG-552    997  1.10311 2453277.48335  0.275156  21.040662  0.00000  0.00000       0 17.803 18.122 15.388 f 0.004017 0.000711 0.004841 m
BLG194_1_176918  17 51 52.12 -29 35 33.4 3 OGLE-2006-BLG-008   1375  1.15808 2453790.16967  0.074276  39.924775  0.00000  0.00000       0 18.233 18.307 17.169 N 0.005706 0.001206 0.009835 m
BLG194_1_197505  17 52 22.08 -29 35 24.4 3 -                   1021  1.54896 2454748.99857  0.006662   8.862174  0.00000  0.00000       0 17.986 17.799 16.467 N 0.019371 0.007349 0.004587 m
BLG194_1_38723   17 52 19.04 -29 42 10.0 3 OGLE-2005-BLG-184   1235  2.08557 2453502.30358  0.760872   3.749425  0.00000  0.00000       0 15.527 15.523 16.588 N 0.110914 0.034465 0.032843 m
BLG194_1_64820   17 51 41.32 -29 39 24.0 3 OGLE-2005-BLG-254   1376  1.16840 2453574.05891  0.818391  31.820215  0.00000  0.00000       0 16.210 16.448 17.027 N 0.018731 0.005836 0.010349 m
BLG194_2_116     17 51 07.78 -29 31 39.6 3 OGLE-2006-BLG-336   1376  1.60386 2453937.03672  0.134657  18.193412  0.00000  0.00000       0 16.032 16.172 18.678 N 0.058516 0.023590 0.013382 m
BLG194_3_103488  17 51 57.85 -29 18 26.0 3 OGLE-2005-BLG-354   1376  1.60835 2453567.08262  0.685379  17.315810  0.00000  0.00000       0 18.365 18.262 17.177 f 0.013790 0.005613 0.006571 m
BLG194_3_86309   17 51 31.32 -29 17 47.4 3 -                   1375  1.53447 2454176.32212  0.133865  10.654213  0.00000  0.00000       0 17.429 17.540 17.877 f 0.035354 0.009246 0.018724 m
BLG194_4_128669  17 52 06.39 -29 07 17.6 3 OGLE-2002-BLG-280   1366  1.47806 2452502.13604  0.025401  24.455625  0.00000  0.00000       0 18.197 18.210 17.487 f 0.011874 0.005732 0.003846 m
BLG194_4_84417   17 51 44.67 -29 09 44.9 3 OGLE-2005-BLG-144   1377  1.32761 2453496.85734  1.496966  18.404664  0.00000  0.00000       0 16.042 16.041 17.867 f 0.037847 0.009667 0.034490 m
BLG194_6_84754   17 50 28.48 -29 15 59.2 3 OGLE-2004-BLG-064   1369  1.39108 2453073.04116  0.078675   6.742807  0.00000  0.00000       0 17.677 17.808 17.138 f 0.053105 0.034296 0.047114 f
BLG194_7_29247   17 50 56.43 -29 32 33.0 3 OGLE-2005-BLG-123   1363  1.33122 2453473.92301  0.375762  15.944174  0.00000  0.00000       0 18.398 18.563 17.742 f 0.018505 0.005749 0.004318 m
BLG194_7_42739   17 50 14.24 -29 30 11.8 3 -                   1370  1.46186 2453104.84388  0.538301  13.084829  0.00000  0.00000       0 18.275 18.216 18.045 f 0.021110 0.006717 0.010259 m
BLG194_8_148780  17 50 45.90 -29 34 15.6 3 OGLE-2004-BLG-247   1371  0.95695 2453165.42934  0.702724  28.892705  0.00000  0.00000       0 17.875 17.813 17.553 f 0.012560 0.005183 0.006203 m
BLG194_8_17239   17 50 27.88 -29 40 40.6 3 OGLE-2007-BLG-017   1368  1.57399 2454176.28416  0.724345  37.731848  0.00000  0.00000       0 16.435 16.408 17.573 N 0.023862 0.010642 0.010231 m
BLG194_8_56378   17 50 21.35 -29 39 29.7 3 OGLE-2005-BLG-222   1373  1.20462 2453524.98861  0.155896  17.492063  0.00000  0.00000       0 17.516 17.519 17.583 f 0.021364 0.008336 0.009077 m
BLG194_8_57186   17 50 21.03 -29 39 20.3 3 OGLE-2008-BLG-441   1368  1.21095 2454675.40353  0.570111  23.716242  0.00000  0.00000       0 17.898 17.799 17.569 f 0.013493 0.003430 0.005682 m
BLG195_1_118711  17 54 50.40 -29 29 42.1 3 OGLE-2005-BLG-471   1340  1.92094 2453603.74482  1.055008   7.435475  0.00000  0.00000       0 16.152 16.151 15.913 N 0.027564 0.004455 0.028802 m
BLG195_1_135076  17 53 41.07 -29 27 02.6 3 OGLE-2006-BLG-041   1172  1.31509 2453805.61778  0.107836  13.077055  0.00000  0.00000       0 16.556 16.638 16.343 f 0.025954 0.009183 0.009799 m
BLG195_1_143407  17 53 52.34 -29 27 10.7 3 OGLE-2007-BLG-414   1346  1.27915 2454328.80404  0.611400  16.079688  0.00000  0.00000       0 16.218 16.216 16.180 N 0.023657 0.008473 0.006613 m
BLG195_2_110153  17 54 35.35 -29 19 29.1 3 -                   1347  1.44294 2453229.39440  0.554021  32.655028  0.00000  0.00000       0 16.119 16.675 16.145 N 0.008774 0.002615 0.004571 m
BLG195_2_127472  17 54 56.60 -29 18 55.4 3 OGLE-2005-BLG-374   1346  1.08726 2453612.38958  0.570849  37.500901  0.00000  0.00000       0 16.844 17.357 16.341 N 0.005998 0.000728 0.004438 m
BLG195_2_18171   17 54 05.53 -29 23 11.0 3 OGLE-2004-BLG-070    970  1.43384 2453110.92294  0.088675  80.951588  0.00000  0.00000       0 18.612 19.044 16.204 f 0.001574 0.000435 0.001144 m
BLG195_2_187770  17 54 52.35 -29 17 47.1 3 OGLE-2003-BLG-186   1349  1.07719 2452803.22898  0.337792   9.898659  0.00000  0.00000       0 16.534 16.795 16.527 N 0.027919 0.007658 0.010964 m
BLG195_2_227490  17 54 15.24 -29 15 10.5 3 -                   1346  1.13928 2454931.22523  0.320279   4.122816  0.00000  0.00000       0 17.782 17.977 16.155 N 0.027675 0.008374 0.018825 m
BLG195_2_8006    17 53 55.65 -29 22 41.1 3 OGLE-2008-BLG-223   1348  1.47183 2454695.59693  0.455182 152.276253  0.00000  0.00000       0 16.448 18.360 16.497 N 0.002065 0.001082 0.001772 m
BLG195_3_151550  17 53 58.12 -29 09 23.3 3 OGLE-2007-BLG-316   1343  1.51920 2454285.39551  0.907328   9.779167  0.00000  0.00000       0 17.693 17.679 15.924 N 0.017169 0.007886 0.012740 m
BLG195_3_264278  17 54 44.56 -29 06 23.6 3 OGLE-2005-BLG-162   1342  1.31286 2453490.22198  0.085144  14.167674  0.00000  0.00000       0 18.422 18.578 16.209 N 0.007689 0.002388 0.005123 m
BLG195_3_69571   17 53 43.87 -29 09 58.5 3 OGLE-2005-BLG-133   1341  1.39479 2453476.64851  0.769529   9.275356  0.00000  0.00000       0 15.790 16.116 16.034 N 0.029731 0.007665 0.012842 m
BLG195_4_106143  17 54 22.12 -29 02 00.9 3 OGLE-2003-BLG-044   1349  1.55546 2452747.04211  0.225905  29.271048  0.00000  0.00000       0 16.640 16.408 16.005 N 0.009845 0.002987 0.009695 m
BLG195_4_115885  17 54 34.01 -29 01 28.6 3 OGLE-2008-BLG-555   1343  1.20499 2454697.60005  0.169807   4.377037  0.00000  0.00000       0 17.402 17.471 16.111 N 0.033115 0.009379 0.006202 m
BLG195_4_167211  17 54 13.35 -28 58 30.1 3 OGLE-2006-BLG-066   1349  1.05134 2453811.46300  0.056398  49.361131  0.00000  0.00000       0 18.104 20.511 16.191 N 0.001859 0.000943 0.001565 m
BLG195_4_62844   17 54 56.48 -29 03 13.5 3 OGLE-2007-BLG-536   1349  1.16588 2454384.35741  0.247185  63.067330  0.00000  0.00000       0 16.200 18.681 16.410 N 0.003077 0.001359 0.004223 m
BLG195_4_88245   17 54 04.95 -29 00 55.9 3 OGLE-2008-BLG-539   1342  1.65299 2454702.62879  0.417840  13.640511  0.00000  0.00000       0 16.747 17.453 16.111 N 0.012088 0.003337 0.004792 m
BLG195_4_98350   17 54 15.42 -29 00 46.3 3 -                   1347  1.27962 2452450.30787  0.002099  15.683141  0.00000  0.00000       0 18.278 18.709 15.979 N 0.005665 0.001129 0.002179 m
BLG195_5_184028  17 53 17.89 -28 57 48.4 3 OGLE-2008-BLG-340   1344  1.29002 2454631.64013  0.120523   6.739969  0.00000  0.00000       0 16.901 16.941 17.190 N 0.052895 0.016043 0.019028 m
BLG195_5_5765    17 52 35.03 -29 04 29.2 3 OGLE-2007-BLG-298   1350  1.33916 2454292.88051  0.255124  49.187076  0.00000  0.00000       0 16.793 19.108 17.061 f 0.002953 0.000597 0.000802 m
BLG195_7_28953   17 53 08.68 -29 23 11.1 3 OGLE-2009-BLG-131   1085  1.32860 2454955.76441  0.197090  12.060706  0.00000  0.00000       0 16.635 16.593 16.838 N 0.036436 0.013231 0.008765 m
BLG195_8_104853  17 53 32.88 -29 29 11.1 3 -                   1346  1.05479 2453951.34280  0.220363  13.302333  0.00000  0.00000       0 18.075 18.335 16.366 f 0.009699 0.001894 0.006741 m
BLG195_8_13584   17 52 48.54 -29 31 45.3 3 -                   1347  1.38550 2452823.42947  0.659354  16.665210  0.00000  0.00000       0 16.537 16.529 16.773 N 0.023056 0.010029 0.010252 m
BLG195_8_136207  17 53 01.28 -29 27 11.0 3 OGLE-2008-BLG-595   1349  1.26681 2454697.50964  0.917177  21.085537  0.00000  0.00000       0 16.297 16.293 16.643 f 0.018881 0.004456 0.007418 m
BLG195_8_64231   17 52 36.32 -29 28 42.1 3 OGLE-2003-BLG-193   1343  1.40889 2452800.82360  0.276446   8.946590  0.00000  0.00000       0 17.546 17.527 17.121 N 0.026115 0.008613 0.011373 m
BLG196_1_42373   18 05 35.19 -29 44 19.4 3 OGLE-2007-BLG-588   1295  1.23011 2454398.05058  0.626677  14.085025  0.00000  0.00000       0 16.869 17.062 15.326 f 0.010692 0.002983 0.004581 m
BLG196_1_71017   18 04 49.84 -29 42 33.5 3 OGLE-2008-BLG-209   1292  1.39515 2454606.08600  0.030376  20.256501  0.00000  0.00000       0 17.910 18.048 15.205 f 0.004092 0.000863 0.001127 m
BLG196_2_100675  18 05 31.60 -29 33 49.5 3 OGLE-2005-BLG-526   1291  1.65310 2453653.86579  0.102598  40.382868  0.00000  0.00000       0 15.622 17.599 15.164 f 0.002880 0.000994 0.001556 m
BLG196_4_15807   18 04 57.40 -29 18 08.9 3 OGLE-2004-BLG-128   1292  1.10985 2453132.63758  0.835373  27.610466  0.00000  0.00000       0 16.591 16.589 15.217 f 0.007708 0.002359 0.005309 m
BLG196_4_25218   18 05 07.15 -29 18 38.9 3 OGLE-2009-BLG-050   1138  1.21699 2454899.06973  0.054336  22.048539  0.00000  0.00000       0 18.471 19.610 15.295 f 0.001899 0.000656 0.001787 m
BLG196_5_161263  18 04 01.58 -29 13 24.4 3 OGLE-2007-BLG-443   1292  1.32667 2454327.52873  0.285652   8.414396  0.00000  0.00000       0 17.020 17.382 15.185 f 0.011108 0.003309 0.005873 m
BLG196_5_16595   18 03 31.04 -29 17 43.4 3 -                   1293  1.04484 2453840.06757  0.096278  22.751370  0.00000  0.00000       0 18.252 19.101 15.276 N 0.003194 0.001428 0.001516 m
BLG196_8_31502   18 03 56.69 -29 44 39.3 3 -                   1293  1.33098 2454235.70810  0.055222  27.442912  0.00000  0.00000       0 18.138 19.078 15.185 f 0.002507 0.000851 0.001210 m
BLG196_8_81258   18 03 40.94 -29 43 10.1 3 OGLE-2005-BLG-019   1291  1.34656 2453485.76158  0.371741  59.895609  0.00000  0.00000       0 16.962 17.399 15.417 f 0.004227 0.002218 0.001689 m
BLG197_1_101151  18 07 08.11 -29 39 34.0 3 OGLE-2008-BLG-375    856  1.30225 2454771.33139  0.149587 113.836022  0.00000  0.00000       0 17.959 18.979 15.340 f 0.000979 0.000534 0.001837 m
BLG197_1_12896   18 07 28.73 -29 46 09.5 3 OGLE-2008-BLG-323    814  1.32948 2454623.32831  0.645256   9.079623  0.00000  0.00000       0 15.118 15.311 15.064 f 0.024976 0.009609 0.013144 m
BLG197_1_13262   18 07 31.80 -29 45 51.8 3 OGLE-2007-BLG-222    911  1.12372 2454319.76525  0.643695  66.125267  0.00000  0.00000       0 17.203 17.538 15.095 f 0.003695 0.002205 0.002810 m
BLG197_1_69448   18 07 41.45 -29 42 39.1 3 OGLE-2005-BLG-020    911  1.03518 2453491.52285  0.503420  78.081647  0.12374  0.12673 2453493 14.968 14.970 15.168 f 0.006168 0.001127 0.003221 m
BLG197_2_1748    18 07 14.52 -29 35 54.1 3 OGLE-2005-BLG-274    907  1.13444 2453541.04297  0.292688  13.501188  0.00000  0.00000       0 18.042 18.001 15.187 N 0.006539 0.001448 0.002812 m
BLG197_4_173194  18 07 27.11 -29 11 54.5 3 OGLE-2009-BLG-040    909  1.20611 2454892.35811  0.426080  19.385886  0.00000  0.00000       0 17.888 17.829 15.546 f 0.006350 0.001488 0.004729 m
BLG197_5_157990  18 07 04.29 -29 13 00.8 3 -                    617  1.27510 2454924.41339  0.085327  18.293598  0.00000  0.00000       0 17.451 17.596 15.385 f 0.006109 0.002082 0.002101 m
BLG197_7_117708  18 05 59.94 -29 31 41.3 3 OGLE-2005-BLG-547    913  1.36793 2453648.68097  0.995660   9.066359  0.00000  0.00000       0 15.823 15.822 15.466 f 0.032885 0.017385 0.036893 m
BLG198_1_113952  18 10 25.86 -29 39 54.3 3 OGLE-2007-BLG-036    763  1.18944 2454160.78037  0.340579  50.317375  0.00000  0.00000       0 18.281 18.466 15.134 N 0.002851 0.001362 0.000415 m
BLG198_2_167409  18 10 17.28 -29 29 04.2 3 OGLE-2004-BLG-072    763  1.44836 2453110.81418  0.669548  52.238066  0.00000  0.00000       0 17.509 17.516 15.093 f 0.002565 0.001077 0.004178 m
BLG198_4_136820  18 10 42.05 -29 14 03.9 3 OGLE-2002-BLG-047    762  1.23939 2452403.38712  0.149805  71.916794  0.00000  0.00000       0 17.474 18.244 15.252 f 0.002293 0.000440 0.001107 m
BLG198_6_118229  18 09 01.93 -29 23 43.1 3 -                    762  1.18464 2454244.35792  0.191128  55.388949  0.00000  0.00000       0 17.749 18.478 15.415 f 0.001896 0.000950 0.004689 m
BLG205_1_146844  17 57 18.80 -29 06 17.4 3 OGLE-2008-BLG-301   1218  1.43726 2454620.10605  0.154030  27.767314  0.00000  0.00000       0 18.298 18.853 16.047 f 0.003906 0.001100 0.000782 m
BLG205_1_164467  17 57 46.54 -29 05 30.9 3 OGLE-2005-BLG-003   1387  1.15250 2453442.83133  1.310336  65.018030  0.00000  0.00000       0 16.675 16.669 15.881 f 0.008342 0.005226 0.005910 m
BLG205_1_165211  17 57 39.46 -29 04 26.6 3 OGLE-2003-BLG-334   1383  1.83765 2452863.12336  0.072228  16.619574  0.00000  0.00000       0 18.211 18.235 15.899 f 0.006744 0.002078 0.003381 m
BLG205_1_201711  17 58 24.53 -29 06 11.6 3 -                   1385  1.31346 2452460.42893  0.009222  43.088197  0.00000  0.00000       0 16.997 17.686 15.727 N 0.005673 0.001868 0.005685 m
BLG205_1_228513  17 57 29.54 -29 03 06.1 3 OGLE-2005-BLG-407   1381  1.32935 2453598.24519  0.111153  27.501658  0.00000  0.00000       0 17.449 18.248 15.815 f 0.004421 0.001160 0.002784 m
BLG205_2_68089   17 58 36.00 -29 01 07.4 3 OGLE-2003-BLG-316   1384  1.48673 2452874.65236  0.457148  18.761349  0.00000  0.00000       0 15.868 15.867 15.527 N 0.014689 0.005503 0.009275 m
BLG205_3_101807  17 57 41.94 -28 49 06.6 3 OGLE-2008-BLG-285   1382  1.04018 2454620.30370  0.203721  30.169812  0.00000  0.00000       0 18.494 19.334 15.578 f 0.002296 0.000840 0.000967 m
BLG205_3_275349  17 58 07.86 -28 45 04.0 3 -                   1387  1.68765 2454243.68961  0.608849  22.681439  0.00000  0.00000       0 18.163 18.111 15.857 N 0.006375 0.002367 0.004125 m
BLG205_3_60875   17 58 21.21 -28 52 31.9 3 OGLE-2007-BLG-299   1369  1.40078 2454320.97484  0.095453  32.535436  0.00000  0.00000       0 16.550 16.585 15.778 N 0.009889 0.001728 0.006577 m
BLG205_4_116587  17 58 00.63 -28 39 21.3 3 OGLE-2002-BLG-345   1386  1.46848 2452554.18226  0.278026  25.162080  0.00000  0.00000       0 17.208 17.480 15.936 N 0.006157 0.000158 0.001575 m
BLG205_4_9473    17 57 38.14 -28 42 44.7 3 OGLE-2004-BLG-160   1387  1.64039 2453127.05367  0.223784  11.336823  0.00000  0.00000       0 15.359 15.395 15.944 N 0.025046 0.003613 0.033992 m
BLG205_5_112655  17 56 42.32 -28 40 04.1 3 OGLE-2007-BLG-584   1389  1.17024 2454388.04785  0.768238   7.045717  0.00000  0.00000       0 16.094 16.215 16.082 f 0.049199 0.023147 0.021968 m
BLG205_5_175789  17 56 35.00 -28 38 17.9 3 OGLE-2002-BLG-050   1390  1.36643 2452379.59083  0.561611  18.137828  0.00000  0.00000       0 14.384 14.383 15.980 N 0.040275 0.011260 0.012495 m
BLG205_5_244881  17 56 28.16 -28 36 39.2 3 OGLE-2007-BLG-569   1385  1.24546 2454385.62851  0.490114   9.538032  0.00000  0.00000       0 17.167 17.282 16.003 N 0.019688 0.009170 0.020777 m
BLG205_7_136496  17 56 00.23 -28 56 13.0 3 OGLE-2007-BLG-254   1383  1.38146 2454282.89268  0.708590  23.985523  0.00000  0.00000       0 16.324 16.296 16.109 N 0.013504 0.005429 0.007215 m
BLG205_7_173206  17 56 47.07 -28 56 27.5 3 OGLE-2005-BLG-095   1386  1.24888 2453456.30022  0.121461   7.221664  0.00000  0.00000       0 17.932 18.229 16.254 N 0.023433 0.009181 0.007053 m
BLG205_7_9482    17 56 12.59 -29 01 01.2 3 OGLE-2004-BLG-065   1389  1.40844 2453070.44434  0.208394   4.718962  0.00000  0.00000       0 16.859 16.838 16.673 f 0.053484 0.022082 0.022718 m
BLG205_8_178114  17 56 59.98 -29 05 45.8 3 OGLE-2005-BLG-195   1381  1.20701 2453552.20787  0.525930  31.683729  0.00000  0.00000       0 16.347 16.303 16.376 f 0.013505 0.002690 0.005693 m
BLG205_8_80748   17 56 24.64 -29 08 15.0 3 OGLE-2004-BLG-208   1379  1.77533 2453135.54092  0.563246   5.715390  0.00000  0.00000       0 16.569 16.566 16.737 f 0.050086 0.020411 0.025581 m
BLG206_1_126463  18 00 03.29 -29 05 07.5 3 -                   1359  1.33954 2453858.13860  0.124137  79.176789  0.00000  0.00000       0 18.346 20.615 15.305 f 0.000777 0.000266 0.000800 m
BLG206_1_133323  18 00 10.21 -29 04 49.0 3 OGLE-2005-BLG-023   1357  1.28137 2453466.32644  0.787893  27.659015  0.00000  0.00000       0 15.332 15.332 15.297 f 0.014261 0.004105 0.005289 m
BLG206_1_225103  18 00 40.45 -29 02 21.5 3 OGLE-2006-BLG-094   1334  1.15288 2453864.92616  0.263049  37.065716  0.00000  0.00000       0 16.543 16.954 15.518 f 0.005951 0.003111 0.004488 m
BLG206_1_57755   17 59 56.16 -29 07 51.9 3 OGLE-2007-BLG-021   1271  1.94776 2454154.24589  0.031703  46.581524  0.00000  0.00000       0 16.469 16.536 15.380 f 0.013997 0.006961 0.020501 f
BLG206_2_107645  18 00 43.90 -28 58 26.3 3 OGLE-2003-BLG-147   1357  1.48841 2452780.93390  0.109387  22.091530  0.00000  0.00000       0 17.727 18.873 15.351 f 0.005137 0.002410 0.003208 m
BLG206_2_52197   18 01 02.39 -29 00 57.5 3 OGLE-2006-BLG-247   1359  1.37443 2453883.37577  0.399286   8.149142  0.00000  0.00000       0 15.972 15.954 15.379 N 0.038051 0.004821 0.005208 m
BLG206_3_173833  18 00 25.95 -28 45 59.6 3 OGLE-2005-BLG-320   1360  0.98436 2453566.17063  1.113841  23.134601  0.00000  0.00000       0 15.400 15.682 15.400 N 0.014011 0.002375 0.010956 m
BLG206_4_130713  18 01 11.52 -28 41 23.2 3 OGLE-2009-BLG-098   1357  1.18438 2454930.26843  0.309461   5.386022  0.00000  0.00000       0 15.591 15.589 15.452 N 0.057056 0.018674 0.032221 m
BLG206_4_249490  18 00 46.53 -28 35 34.2 3 OGLE-2009-BLG-024   1350  1.24129 2454902.11959  0.450410  32.294521  0.00000  0.00000       0 17.468 17.456 15.521 N 0.006343 0.003415 0.004219 m
BLG206_5_246834  17 59 46.35 -28 35 59.4 3 -                   1353  1.06068 2454717.88142  0.165265 102.212670  0.00000  0.00000       0 18.014 20.005 15.648 N 0.000819 0.000244 0.001837 m
BLG206_5_90256   17 59 06.97 -28 41 20.4 3 OGLE-2004-BLG-137   1360  1.28576 2453123.29437  0.566917  15.766673  0.00000  0.00000       0 15.509 15.640 15.618 f 0.016739 0.005125 0.034034 m
BLG206_6_243193  17 59 15.98 -28 45 22.3 3 OGLE-2005-BLG-349   1358  1.27749 2453564.60995  0.036848  31.177844  0.00000  0.00000       0 18.457 19.679 15.657 N 0.002013 0.000478 0.001161 m
BLG206_6_243338  17 59 17.46 -28 44 06.0 3 -                   1248  1.56467 2454659.22277  0.546650  38.721642  0.00000  0.00000       0 18.293 18.171 15.486 f 0.003489 0.001650 0.002207 m
BLG206_6_8313    17 58 48.38 -28 51 22.6 3 OGLE-2002-BLG-115   1355  1.06810 2452424.01553  1.527198  21.304396  0.00000  0.00000       0 15.073 15.076 15.556 N 0.013216 0.003019 0.007615 m
BLG206_7_133335  17 59 47.62 -28 59 07.9 3 OGLE-2005-BLG-288   1357  1.43756 2453544.77232  0.240438  14.632266  0.00000  0.00000       0 15.321 15.341 15.382 f 0.020072 0.003623 0.025208 m
BLG206_7_481     17 58 36.00 -29 01 07.4 3 OGLE-2003-BLG-316   1351  1.47153 2452874.57797  0.393894  20.823962  0.00000  0.00000       0 15.869 16.110 15.527 N 0.012929 0.005716 0.005134 m
BLG206_7_96641   17 59 07.76 -28 58 34.6 3 OGLE-2003-BLG-364   1354  1.50962 2452866.71732  0.096501   5.275619  0.00000  0.00000       0 15.827 15.959 15.411 f 0.034252 0.007096 0.031424 m
BLG206_8_227602  17 58 54.69 -29 02 39.8 3 OGLE-2005-BLG-560   1350  1.27769 2453662.43960  0.021520  32.600938  0.00000  0.00000       0 18.465 19.238 15.394 f 0.002105 0.000765 0.000796 m
BLG206_8_260825  17 59 41.30 -29 02 16.2 3 -                   1128  1.03961 2454547.38259  0.030552  15.747304  0.00000  0.00000       0 17.837 19.693 15.338 f 0.002937 0.001051 0.002286 m
BLG207_3_124675  18 03 49.77 -28 49 40.8 3 OGLE-2005-BLG-265   1115  0.94102 2453541.48768  0.696316  19.054879  0.00000  0.00000       0 15.368 16.426 15.127 f 0.011721 0.003678 0.009052 m
BLG207_3_253671  18 03 54.55 -28 45 15.8 3 OGLE-2005-BLG-027    711  1.62429 2453491.06060  0.572315  90.126964  0.00000  0.00000       0 15.616 16.465 15.243 N 0.003660 0.001514 0.005529 m
BLG207_4_1915    18 02 43.46 -28 41 37.5 3 OGLE-2008-BLG-383   1109  1.18660 2454640.85969  0.099241  27.529122  0.00000  0.00000       0 18.106 18.709 15.392 N 0.003825 0.001285 0.001770 m
BLG207_4_229277  18 03 17.38 -28 35 34.1 3 OGLE-2005-BLG-248   1109  1.73163 2453534.87498  0.098079  12.776314  0.00000  0.00000       0 17.745 17.726 15.269 N 0.008030 0.002526 0.003875 m
BLG207_4_24824   18 03 08.95 -28 41 32.9 3 OGLE-2007-BLG-607   1120  0.98520 2454400.82336  0.737761   8.420003  0.00000  0.00000       0 15.606 15.622 15.317 f 0.034917 0.013915 0.010455 m
BLG207_5_167486  18 02 04.87 -28 38 45.6 3 OGLE-2006-BLG-047   1116  1.21549 2453818.63728  0.282501  14.176782  0.00000  0.00000       0 15.902 15.955 15.677 N 0.023255 0.005864 0.010979 m
BLG207_6_2806    18 01 15.62 -28 52 00.0 3 OGLE-2008-BLG-393   1115  1.42298 2454656.11498  0.037275  24.342639  0.00000  0.00000       0 18.300 19.267 15.407 N 0.003089 0.001211 0.001079 m
BLG207_8_178398  18 02 26.43 -29 06 07.1 3 OGLE-2006-BLG-524   1110  1.87655 2454003.54006  0.292101  14.671443  0.00000  0.00000       0 16.987 16.766 15.418 N 0.008490 0.001482 0.004589 m
BLG208_1_167919  18 05 11.83 -29 04 05.8 3 OGLE-2007-BLG-392   1369  2.14747 2454386.37976  0.464567  57.210439  0.00000  0.00000       0 14.372 15.084 15.167 f 0.006260 0.002063 0.014803 m
BLG208_2_125967  18 05 24.26 -28 56 52.2 3 OGLE-2006-BLG-275   1390  1.89172 2453907.13857  0.476660  15.706134  0.00000  0.00000       0 14.195 14.392 15.287 f 0.036337 0.011504 0.022315 m
BLG208_2_67091   18 05 24.00 -28 58 25.9 3 OGLE-2002-BLG-188   1389  1.12748 2452437.39957  0.131996  11.711350  0.00000  0.00000       0 17.038 17.011 15.399 f 0.013588 0.005802 0.003845 m
BLG208_3_1885    18 05 18.85 -28 51 33.9 3 OGLE-2005-BLG-443   1393  1.39137 2453581.83640  0.072138  10.385768  0.00000  0.00000       0 18.292 19.110 15.244 N 0.005531 0.001787 0.003724 m
BLG208_3_203648  18 05 41.03 -28 45 36.0 3 OGLE-2007-BLG-224   1392  6.68285 2454233.66722  0.000420   4.658500  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG208_6_192247  18 03 54.56 -28 45 15.7 3 OGLE-2005-BLG-027   1387  1.67364 2453493.42553  0.850385  64.028081  0.00000  0.00000       0 15.622 15.708 15.243 N 0.006874 0.003441 0.011130 m
BLG208_6_222526  18 04 30.45 -28 44 57.2 3 OGLE-2008-BLG-371   1388  1.22556 2454699.75648  0.134385  74.920419  0.00000  0.00000       0 17.560 19.149 15.228 N 0.000941 0.000295 0.000610 m
BLG208_6_63951   18 03 49.77 -28 49 40.8 3 OGLE-2005-BLG-257   1367  1.26309 2453541.56129  0.609834  21.062703  0.00000  0.00000       0 15.335 16.620 15.144 f 0.008023 0.002013 0.008128 m
BLG208_6_80175   18 04 16.52 -28 50 22.2 3 OGLE-2008-BLG-517   1389  1.16053 2454707.79802  1.026515  18.493353  0.00000  0.00000       0 15.340 15.339 15.161 f 0.015034 0.003065 0.005188 m
BLG214_1_217304  17 58 42.67 -28 28 00.2 3 OGLE-2004-BLG-528   1201  1.06801 2453256.34797  0.092225   8.930206  0.00000  0.00000       0 16.354 16.328 15.703 f 0.027331 0.005264 0.011561 m
BLG214_4_177682  17 58 11.83 -28 00 37.3 3 OGLE-2004-BLG-110   1201  1.09872 2453097.94144  0.059117   6.827904  0.00000  0.00000       0 16.935 16.982 16.777 N 0.038660 0.010200 0.020345 m
BLG214_4_189702  17 58 29.30 -27 59 22.0 3 OGLE-2008-BLG-290   1066 10.45590 2454632.63194  0.011903  14.259065  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG214_4_8539    17 57 53.81 -28 07 52.0 3 OGLE-2008-BLG-242   1153  1.48962 2454609.61770  0.572782  13.894231  0.00000  0.00000       0 17.443 17.522 16.617 N 0.016291 0.006736 0.002887 m
BLG214_5_128837  17 56 39.69 -28 01 29.5 3 OGLE-2006-BLG-216   1201  1.91249 2453875.87817  1.584948  13.295764  0.00000  0.00000       0 16.413 16.407 16.259 f 0.025028 0.010139 0.023532 m
BLG214_6_118186  17 57 29.46 -28 13 32.8 3 OGLE-2005-BLG-146   1168  1.14296 2453487.78486  0.040835  37.080143  0.00000  0.00000       0 18.515 19.564 16.213 N 0.004043 0.002041 0.003110 m
BLG214_6_29976   17 56 54.69 -28 16 32.1 3 OGLE-2006-BLG-057   1201  1.33087 2453806.73872  0.927166   7.116581  0.00000  0.00000       0 16.220 16.224 16.218 N 0.028323 0.003170 0.037444 m
BLG214_7_223693  17 57 21.80 -28 17 46.2 3 OGLE-2008-BLG-624   1163  1.54709 2454755.17826  0.875604  12.838224  0.00000  0.00000       0 14.754 14.754 15.984 f 0.037344 0.011358 0.027672 m
BLG214_8_149271  17 57 00.01 -28 30 55.4 3 OGLE-2004-BLG-468    981  1.17163 2453231.03573  0.911264  11.173000  0.00000  0.00000       0 16.597 16.595 16.171 f 0.019291 0.006498 0.006526 m
BLG214_8_82672   17 56 44.80 -28 33 09.9 3 OGLE-2006-BLG-234   1205  1.39997 2453870.97709  0.070697   5.135019  0.00000  0.00000       0 18.600 18.674 15.915 f 0.015926 0.002433 0.005310 m
BLG215_1_122262  18 00 14.20 -28 29 46.3 3 OGLE-2007-BLG-423   1070  5.04448 2454320.24361  0.000020  17.472243  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG215_1_130242  18 00 31.06 -28 28 54.3 3 -                   1076  1.57313 2453454.54696  1.234940  13.950057  0.00000  0.00000       0 15.302 15.303 15.475 f 0.023584 0.004096 0.003943 m
BLG215_1_201436  18 00 36.59 -28 27 42.4 3 OGLE-2005-BLG-028   1079  1.06267 2453434.15717  0.173054  13.126354  0.00000  0.00000       0 17.885 17.792 15.499 N 0.008083 0.001430 0.003061 m
BLG215_1_76088   18 00 32.53 -28 32 24.6 3 OGLE-2005-BLG-588   1074  1.84689 2453659.64709  0.315848   4.142122  0.00000  0.00000       0 15.176 15.176 15.501 f 0.060246 0.011936 0.015078 m
BLG215_2_186859  18 01 22.42 -28 20 34.8 3 OGLE-2006-BLG-514   1074  1.45498 2454010.44382  0.034580  74.425651  0.00000  0.00000       0 18.217 20.669 15.441 f 0.000697 0.000320 0.000686 m
BLG215_3_210426  18 00 40.54 -28 09 14.9 3 OGLE-2007-BLG-308   1076  1.08564 2454277.46606  0.080705  11.805903  0.00000  0.00000       0 17.941 17.890 15.732 N 0.008137 0.001930 0.006655 m
BLG215_4_105411  18 01 03.77 -28 05 38.1 3 OGLE-2004-BLG-234   1080  1.05630 2453158.79655  0.146865  11.632349  0.00000  0.00000       0 16.141 16.156 15.837 f 0.022402 0.002919 0.015077 m
BLG215_4_186664  18 01 23.24 -28 03 01.3 3 OGLE-2008-BLG-160   1006  1.34059 2454571.66942  0.798834   4.081212  0.00000  0.00000       0 15.970 15.968 15.648 f 0.043996 0.016508 0.061175 m
BLG215_6_132290  17 59 10.30 -28 11 13.1 3 OGLE-2005-BLG-567   1075  1.62052 2453664.60056  0.418321  12.513687  0.00000  0.00000       0 16.628 17.121 16.251 f 0.014439 0.003178 0.014077 m
BLG216_1_63737   18 02 57.21 -28 31 25.1 3 OGLE-2004-BLG-219   1038  1.43835 2453142.75150  0.524067  13.064348  0.00000  0.00000       0 15.188 16.537 15.473 N 0.016225 0.006948 0.011146 m
BLG216_4_91868   18 03 19.66 -28 05 33.5 3 OGLE-2008-BLG-082   1033  1.36213 2454559.50428  0.614166  13.822245  0.00000  0.00000       0 17.028 17.012 15.308 f 0.012418 0.005903 0.008187 m
BLG216_5_155010  18 02 10.30 -28 02 37.8 3 OGLE-2006-BLG-349   1042  1.21531 2453937.13670  0.533758  17.004697  0.00000  0.00000       0 15.757 15.896 15.559 f 0.020468 0.007484 0.009027 m
BLG216_5_220623  18 02 25.46 -28 00 07.4 3 OGLE-2006-BLG-092   1026  1.22533 2453818.48534  0.517077   6.540474  0.00000  0.00000       0 15.864 16.703 15.664 N 0.025235 0.007385 0.013293 m
BLG216_6_111023  18 02 28.01 -28 13 40.5 3 OGLE-2004-BLG-049   1040  1.08652 2453072.79769  0.359294  19.751126  0.00000  0.00000       0 17.855 17.769 15.420 N 0.005844 0.001841 0.004781 m
BLG216_6_118842  18 02 37.66 -28 12 48.2 3 OGLE-2004-BLG-319   1032  1.62872 2453200.46106  0.286676  22.671479  0.00000  0.00000       0 16.834 16.814 15.335 N 0.009805 0.002940 0.002102 m
BLG216_7_134883  18 01 27.31 -28 21 16.3 3 -                   1033  1.67270 2452403.42349  0.405593  77.998477  0.00000  0.00000       0 15.428 15.525 15.474 N 0.007994 0.003451 0.010025 m
BLG216_7_170676  18 02 10.46 -28 20 54.6 3 OGLE-2006-BLG-399   1041  1.28361 2453935.49352  0.369098   8.564172  0.00000  0.00000       0 17.984 18.012 15.361 f 0.010627 0.003018 0.009777 m
BLG216_8_237651  18 02 35.45 -28 28 36.6 3 OGLE-2004-BLG-279   1041  1.06861 2453159.38544  0.152466   9.385111  0.00000  0.00000       0 17.916 18.091 15.415 f 0.007930 0.002096 0.001636 m
BLG217_1_20607   18 05 56.96 -28 34 42.8 3 OGLE-2005-BLG-304    817  1.66512 2453588.59696  0.160619  31.628106  0.00000  0.00000       0 15.113 15.148 15.402 f 0.014644 0.005788 0.008333 m
BLG217_2_7978    18 05 31.67 -28 24 38.0 3 OGLE-2008-BLG-616    817  1.58011 2454734.38727  0.189806  12.050260  0.00000  0.00000       0 16.950 16.927 15.397 N 0.010874 0.003074 0.008522 m
BLG217_3_158800  18 06 10.14 -28 11 48.9 3 OGLE-2008-BLG-114    820  1.46981 2454593.61941  1.326886  48.186755  0.00000  0.00000       0 15.682 15.682 15.217 f 0.015056 0.007705 0.005005 m
BLG217_4_63842   18 05 23.83 -28 04 10.1 3 OGLE-2008-BLG-033    818  1.13034 2454530.89897  0.411398  38.982530  0.00000  0.00000       0 17.383 17.504 15.170 f 0.004773 0.001641 0.002213 m
BLG217_6_111357  18 05 10.43 -28 13 25.3 3 OGLE-2008-BLG-525    816  1.18824 2454697.49142  0.297070  13.038646  0.00000  0.00000       0 16.695 17.204 15.180 N 0.009219 0.000745 0.001324 m
BLG218_1_97296   18 09 15.10 -28 32 17.2 3 OGLE-2008-BLG-151    661  1.31003 2454570.07137  0.289492   5.628182  0.00000  0.00000       0 17.100 17.183 15.265 f 0.026438 0.012380 0.007497 m
BLG218_2_167148  18 08 15.25 -28 19 21.3 3 OGLE-2006-BLG-012    675  1.43669 2453795.47817  0.195608  18.539981  0.00000  0.00000       0 17.779 17.734 15.496 f 0.005853 0.002330 0.003708 m
BLG219_1_141868  18 11 34.14 -28 29 47.1 3 OGLE-2006-BLG-253    765  1.76808 2453896.52427  0.321520  25.758757  0.00000  0.00000       0 18.480 18.317 14.829 f 0.002245 0.000362 0.001474 m
BLG219_2_174935  18 11 09.44 -28 18 05.3 3 OGLE-2008-BLG-397    775  1.08854 2454642.11243  0.150892   6.198224  0.00000  0.00000       0 17.679 17.826 14.940 f 0.009200 0.001620 0.006872 m
BLG219_3_107557  18 10 34.35 -28 12 37.6 3 OGLE-2004-BLG-030    773  1.26320 2453080.54826  0.243906  19.375006  0.00000  0.00000       0 18.029 18.133 15.426 f 0.004517 0.001346 0.005380 m
BLG219_3_208959  18 11 47.57 -28 10 20.9 3 OGLE-2005-BLG-530    772  1.24794 2453662.46081  0.119541  55.658304  0.00000  0.00000       0 17.737 18.539 15.120 f 0.001647 0.001077 0.001421 m
BLG219_3_33437   18 11 27.04 -28 17 12.5 3 OGLE-2004-BLG-298    570  1.37368 2453170.71227  0.091805  15.936263  0.00000  0.00000       0 18.065 18.283 15.060 f 0.005943 0.002630 0.002153 m
BLG219_5_47712   18 10 26.28 -28 07 30.5 3 OGLE-2004-BLG-402    772  1.08778 2453224.58223  0.606592  20.415191  0.00000  0.00000       0 15.199 15.200 15.254 f 0.017240 0.005127 0.009171 m
BLG219_7_131954  18 10 05.89 -28 21 20.2 3 OGLE-2004-BLG-215    774  1.64657 2453140.35100  0.012826  38.304629  0.00000  0.00000       0 18.533 19.987 15.638 f 0.001569 0.000397 0.000689 m
BLG219_8_133222  18 10 06.16 -28 28 59.6 3 OGLE-2007-BLG-082    774  1.43148 2454215.72670  1.032382  34.788463  0.00000  0.00000       0 17.459 17.445 15.452 f 0.004013 0.001881 0.004094 m
BLG219_8_14596   18 09 41.05 -28 35 28.8 3 OGLE-2003-BLG-132    641  1.79249 2452759.92048  0.085226  17.067282  0.00000  0.00000       0 17.791 18.212 15.146 f 0.004285 0.001150 0.002133 m
BLG219_8_51158   18 09 15.10 -28 32 17.2 3 OGLE-2008-BLG-149    771  1.47973 2454570.09310  0.316617   5.472091  0.00000  0.00000       0 17.111 17.110 15.268 f 0.024514 0.010199 0.012240 m
BLG223_2_137696  17 59 51.86 -27 44 23.1 3 OGLE-2007-BLG-268   1313  1.10438 2454276.06180  0.374346  18.825180  0.00000  0.00000       0 17.287 17.474 16.410 f 0.011606 0.002341 0.011486 m
BLG223_2_214406  18 00 22.69 -27 43 49.9 3 OGLE-2007-BLG-257   1310  2.00105 2454257.33794  0.695897  13.134264  0.00000  0.00000       0 14.513 15.471 15.999 N 0.033173 0.007672 0.018854 m
BLG223_2_35949   18 00 15.38 -27 49 37.3 3 OGLE-2008-BLG-485   1313  1.27368 2454731.21256  0.554441  36.380626  0.00000  0.00000       0 16.609 16.513 16.110 N 0.010017 0.004611 0.000740 m
BLG223_2_43526   18 00 24.48 -27 50 19.3 3 OGLE-2005-BLG-029   1316  1.28358 2453432.07261  0.068743  27.242277  0.00000  0.00000       0 17.472 17.485 16.008 N 0.006286 0.001872 0.005731 m
BLG223_3_135054  17 59 54.28 -27 36 36.7 3 OGLE-2008-BLG-428   1317  1.12352 2454662.94369  0.859989  23.302544  0.00000  0.00000       0 17.988 17.965 16.336 f 0.008080 0.002718 0.003336 m
BLG223_3_42240   18 00 32.05 -27 41 17.3 3 OGLE-2005-BLG-082   1310  1.24509 2453464.46444  0.630801  14.772625  0.00000  0.00000       0 15.579 15.578 15.852 f 0.024775 0.007393 0.005255 m
BLG223_4_21770   17 59 55.45 -27 31 52.4 3 OGLE-2004-BLG-074   1319  1.27186 2453086.98551  0.304132  11.557901  0.00000  0.00000       0 16.504 16.729 16.219 f 0.023466 0.008037 0.007430 m
BLG223_6_187847  17 58 50.22 -27 33 28.2 3 OGLE-2006-BLG-070   1315  1.97757 2453816.20661  0.010386  38.380701  0.00000  0.00000       0 18.214 19.508 16.298 N 0.002503 0.000859 0.003073 m
BLG223_7_112438  17 58 30.62 -27 45 19.8 3 OGLE-2006-BLG-123   1315  1.07357 2453848.27059  0.273965  18.210083  0.00000  0.00000       0 17.238 17.200 16.093 f 0.013092 0.004580 0.004464 m
BLG223_7_118978  17 58 37.66 -27 46 09.0 3 -                   1315  1.08333 2454364.31072  0.710866   6.875684  0.00000  0.00000       0 16.594 16.588 15.862 f 0.024563 0.004998 0.006897 m
BLG223_7_71756   17 58 44.98 -27 46 44.8 3 OGLE-2008-BLG-417   1316  1.56790 2454681.50007  0.555612  29.547749  0.00000  0.00000       0 17.369 17.831 16.001 f 0.006610 0.002549 0.004536 m
BLG223_7_85470   17 59 08.37 -27 46 44.2 3 OGLE-2006-BLG-306   1316  0.98688 2453954.87812  0.255692  41.240657  0.00000  0.00000       0 16.535 17.320 16.359 N 0.007537 0.002563 0.008867 m
BLG223_8_10418   17 58 29.30 -27 59 22.0 3 OGLE-2008-BLG-290   1317  1.31653 2454632.55597  0.014112  16.684716  0.00000  0.00000       0 17.349 17.358 16.925 N 0.032100 0.013397 0.021091 f
BLG223_8_67848   17 58 45.92 -27 57 20.5 3 OGLE-2005-BLG-057   1320  1.40913 2453470.42120  0.197822  27.942455  0.00000  0.00000       0 17.570 17.620 16.613 f 0.013955 0.006947 0.001719 m
BLG223_8_73715   17 58 59.67 -27 56 15.4 3 OGLE-2006-BLG-577   1319  1.48930 2454034.89545  0.290611   7.944172  0.00000  0.00000       0 17.300 17.280 16.389 f 0.024929 0.006544 0.011390 m
BLG224_1_203677  18 02 31.06 -27 51 01.4 3 -                    318  1.32269 2454707.00443  0.521323  24.370548  0.00000  0.00000       0 16.452 16.430 15.575 f 0.007744 0.001808 0.007770 m
BLG224_1_75504   18 02 23.31 -27 56 57.2 3 -                   1032  1.31791 2453123.45484  0.604752 199.994167  0.00000  0.00000       0 14.614 16.905 15.602 f 0.003472 0.001992 0.002436 m
BLG224_3_201218  18 02 08.28 -27 33 23.0 3 OGLE-2007-BLG-499   1027  1.42970 2454350.29810  1.440208   7.949435  0.00000  0.00000       0 14.879 14.881 15.868 f 0.060875 0.014947 0.025021 m
BLG224_4_62264   18 01 59.84 -27 29 59.1 3 OGLE-2004-BLG-441   1027  1.21583 2453208.58993  0.194642   5.683091  0.00000  0.00000       0 16.998 17.131 15.800 f 0.029897 0.012043 0.004840 m
BLG224_7_72669   18 00 51.56 -27 46 29.5 3 OGLE-2006-BLG-107   1030  1.50750 2453870.68443  0.333818 199.874022  0.00000  0.00000       0 17.362 19.678 16.019 N 0.000711 0.000229 0.000477 m
BLG224_7_87612   18 01 12.40 -27 48 02.6 3 OGLE-2007-BLG-284   1025  2.04234 2454284.50794  0.105578  23.281648  0.00000  0.00000       0 15.592 16.505 15.626 f 0.010276 0.004851 0.006633 m
BLG224_8_30112   18 01 20.74 -27 57 58.9 3 OGLE-2008-BLG-404   1026  1.31827 2454695.60039  0.460254  49.420608  0.00000  0.00000       0 17.551 17.932 15.556 f 0.003404 0.001340 0.002118 m
BLG224_8_46253   18 01 46.36 -27 58 35.0 3 OGLE-2006-BLG-469   1027  1.17963 2453994.15699  0.040435  26.715196  0.00000  0.00000       0 18.253 18.519 15.492 f 0.003115 0.000675 0.001475 m
BLG225_5_171694  18 04 11.09 -27 27 04.5 3 -                    821  1.19863 2452844.92710  0.039069  40.299155  0.00000  0.00000       0 18.092 18.831 15.377 f 0.001728 0.000249 0.002815 m
BLG225_8_101441  18 03 59.64 -27 56 22.5 3 OGLE-2006-BLG-132    821  1.50404 2453818.79958  0.074073  78.986698  0.00000  0.00000       0 18.285 20.352 15.462 f 0.000941 0.000399 0.000607 m
BLG225_8_50668   18 04 14.41 -27 58 43.0 3 OGLE-2004-BLG-154    824  1.16473 2453132.17932  0.599657  14.940115  0.00000  0.00000       0 14.300 14.337 15.503 f 0.047435 0.022512 0.030673 m
BLG225_8_91204   18 03 43.17 -27 57 28.3 3 OGLE-2007-BLG-228    824  1.40204 2454241.63711  0.575431   8.712229  0.00000  0.00000       0 15.688 15.688 15.589 f 0.033035 0.012001 0.028217 m
BLG226_2_93054   18 07 38.60 -27 46 51.3 3 OGLE-2006-BLG-565    845  1.55812 2454024.65172  0.097981   4.770909  0.00000  0.00000       0 17.907 17.844 15.343 f 0.029242 0.016468 0.012151 m
BLG226_6_144062  18 05 59.31 -27 36 34.5 3 OGLE-2008-BLG-453    845  1.68784 2454647.58075  0.053597  14.385635  0.00000  0.00000       0 18.534 19.086 15.311 f 0.004563 0.001345 0.003602 m
BLG226_6_93237   18 06 26.52 -27 38 14.1 3 OGLE-2003-BLG-050    840  1.58227 2452751.66542  0.938409  19.940868  0.00000  0.00000       0 15.605 15.608 15.465 N 0.016298 0.005410 0.009782 m
BLG226_7_139347  18 05 55.81 -27 45 14.3 3 OGLE-2006-BLG-374    842  1.24110 2453958.82118  0.173465  34.470588  0.00000  0.00000       0 17.027 17.339 15.119 f 0.005538 0.003236 0.004457 m
BLG227_1_124825  18 09 44.69 -27 54 11.3 3 OGLE-2007-BLG-043    782  1.33569 2454179.94879  0.211757  66.644052  0.00000  0.00000       0 17.842 18.747 15.180 f 0.001957 0.000977 0.001640 m
BLG227_1_150653  18 10 19.56 -27 55 03.2 3 OGLE-2008-BLG-138    785  1.37040 2454580.48157  0.217234  30.010230  0.00000  0.00000       0 18.324 19.029 15.262 f 0.002859 0.000905 0.001917 m
BLG227_1_85524   18 10 16.49 -27 57 15.8 3 OGLE-2006-BLG-416    781  1.40405 2453943.55903  0.028748  24.075515  0.00000  0.00000       0 17.487 19.420 15.133 f 0.002120 0.000589 0.000478 m
BLG227_3_219334  18 10 19.35 -27 32 58.9 3 -                    579  1.41221 2453855.60018  0.106125  53.256307  0.00000  0.00000       0 17.222 18.552 15.074 f 0.002237 0.001316 0.000932 m
BLG227_5_157320  18 09 04.96 -27 27 37.5 3 OGLE-2008-BLG-068    784  1.51838 2454576.74354  1.656825  52.157077  0.00000  0.00000       0 15.464 15.468 15.257 f 0.009461 0.003336 0.001995 m
BLG227_8_107546  18 09 28.63 -27 57 13.8 3 OGLE-2004-BLG-293    784  1.38408 2453173.17966  0.048155  13.994608  0.00000  0.00000       0 17.988 17.981 15.357 f 0.006688 0.002051 0.001315 m
BLG227_8_75428   18 08 48.03 -27 57 19.1 3 OGLE-2004-BLG-257    784  1.25212 2453197.38299  0.448157  29.985840  0.00000  0.00000       0 16.156 16.141 15.426 N 0.011338 0.002983 0.006615 m
BLG232_1_193938  18 00 22.14 -27 17 08.6 3 -                    743  1.19849 2454305.12939  0.815305  15.117861  0.00000  0.00000       0 17.689 17.669 15.919 f 0.008242 0.002624 0.010507 m
BLG232_3_46935   18 00 04.47 -27 02 04.2 3 OGLE-2007-BLG-063    740  1.69805 2454213.00127  0.176939  64.557118  0.00000  0.00000       0 18.617 19.256 16.416 f 0.001845 0.000532 0.002115 m
BLG232_4_81681   18 00 11.74 -26 52 51.4 3 OGLE-2005-BLG-030    743  1.31286 2453419.48907  0.475600  34.776665  0.00000  0.00000       0 16.303 16.348 17.053 f 0.016702 0.005998 0.008055 m
BLG232_5_126252  17 59 01.46 -26 49 49.0 3 -                    744  1.36987 2454641.96639  0.006767   2.635087  0.00000  0.00000       0 17.649 18.294 17.308 N 0.065543 0.016838 0.023550 f
BLG232_6_147176  17 59 17.93 -26 59 00.8 3 OGLE-2005-BLG-049    745  1.07027 2453469.34888  0.766949  33.900226  0.00000  0.00000       0 17.514 17.495 17.028 N 0.010050 0.002311 0.006586 m
BLG232_6_171940  17 59 56.88 -26 58 43.7 3 OGLE-2009-BLG-060    743  1.01891 2454942.72563  0.503263 136.034400  0.00000  0.00000       0 18.252 18.081 16.700 N 0.002765 0.001176 0.001734 m
BLG232_7_189412  17 59 40.95 -27 07 18.0 3 OGLE-2002-BLG-055    740  1.70845 2452401.86589  0.440072  57.160021  0.00000  0.00000       0 16.780 17.009 16.453 f 0.006280 0.002524 0.006284 m
BLG232_8_136271  17 59 23.40 -27 20 06.0 3 -                    650  1.25249 2454573.26480  0.214248  21.193727  0.00000  0.00000       0 17.979 17.958 16.461 f 0.009353 0.003649 0.003060 m
BLG232_8_740     17 58 48.71 -27 23 30.2 3 OGLE-2006-BLG-126    739  1.52930 2453832.71648  0.919861  31.250504  0.00000  0.00000       0 17.311 17.289 16.381 N 0.008092 0.002400 0.003413 m
BLG232_8_86015   17 59 35.30 -27 20 41.4 3 OGLE-2005-BLG-292    743  1.21919 2453543.15514  0.439305  10.772654  0.00000  0.00000       0 17.028 16.978 16.450 N 0.018627 0.002741 0.004707 m
BLG233_2_216506  18 03 55.34 -27 06 34.2 3 -                    511  1.33756 2454546.38815  0.121833   6.636802  0.00000  0.00000       0 17.627 17.903 15.757 f 0.015798 0.007015 0.009478 m
BLG233_3_73254   18 02 59.40 -27 03 53.3 3 -                    623  1.10528 2453215.55381  0.335860 140.620034  0.00000  0.00000       0 18.094 18.789 16.378 f 0.002012 0.000830 0.002947 m
BLG233_4_190756  18 02 52.71 -26 49 39.2 3 OGLE-2009-BLG-064    623  1.21068 2454900.54293  0.080275  27.288824  0.00000  0.00000       0 17.221 17.183 16.501 f 0.012139 0.003102 0.001219 m
BLG234_1_121912  18 06 25.17 -27 21 43.6 3 OGLE-2005-BLG-033    631  1.42204 2453439.84105  0.744150  17.030219  0.00000  0.00000       0 16.907 16.897 15.458 f 0.008856 0.003061 0.003948 m
BLG234_2_106378  18 06 06.60 -27 10 54.2 3 OGLE-2005-BLG-050    638  1.08983 2453499.67431  0.191365  81.053994  0.00000  0.00000       0 17.707 18.614 15.381 N 0.002720 0.001470 0.001161 m
BLG234_2_171367  18 06 13.56 -27 08 41.6 3 OGLE-2008-BLG-641    637  1.76131 2454735.83278  0.806475   6.368860  0.00000  0.00000       0 14.856 14.856 15.433 f 0.075722 0.020379 0.026748 m
BLG234_3_98769   18 06 03.87 -27 03 56.0 3 OGLE-2006-BLG-152    636  1.04937 2453851.07817  0.295035  20.105130  0.00000  0.00000       0 17.536 18.585 15.398 f 0.003631 0.001703 0.002108 m
BLG234_4_105667  18 06 12.06 -26 53 27.7 3 -                    639  1.90172 2453847.29348  0.625858  32.628757  0.00000  0.00000       0 14.465 15.101 15.477 N 0.015930 0.003528 0.012240 m
BLG234_4_57427   18 06 27.63 -26 55 30.9 3 OGLE-2005-BLG-131    632  1.09873 2453473.65093  0.040679   6.936755  0.00000  0.00000       0 16.511 16.626 15.423 N 0.031044 0.012646 0.020217 m
BLG234_5_118990  18 04 02.92 -26 51 56.4 3 OGLE-2007-BLG-356    634  1.43229 2454293.53035  0.857385  12.667690  0.00000  0.00000       0 17.609 17.580 16.044 N 0.012247 0.003444 0.005536 m
BLG235_1_57373   18 07 56.75 -27 22 07.1 3 OGLE-2007-BLG-397    682  0.96141 2454352.18575  0.882232  31.289923  0.00000  0.00000       0 15.249 15.804 15.528 N 0.012878 0.003915 0.002980 m
BLG235_1_70909   18 08 09.65 -27 21 35.8 3 OGLE-2007-BLG-287    684  1.15444 2454289.73235  0.228488  20.642891  0.00000  0.00000       0 15.385 15.424 15.389 N 0.018925 0.005018 0.006517 m
BLG241_2_105532  18 07 05.68 -26 36 33.1 3 OGLE-2008-BLG-038    789  1.31658 2454587.94662  0.169631  82.481241  0.00000  0.00000       0 18.392 19.302 15.420 f 0.001621 0.000859 0.000751 m
BLG241_2_227433  18 07 17.26 -26 30 56.9 3 OGLE-2007-BLG-255    644  1.32793 2454267.23795  0.455542  45.361400  0.00000  0.00000       0 17.585 17.557 15.567 f 0.003845 0.001914 0.001864 m
BLG241_3_121974  18 06 23.48 -26 25 10.3 3 OGLE-2009-BLG-030    788  1.07750 2454844.21834  0.300663  53.477610  0.00000  0.00000       0 17.000 17.271 16.598 f 0.004738 0.001711 0.004193 m
BLG241_5_99069   18 05 07.67 -26 16 53.7 3 OGLE-2004-BLG-142    788  1.25576 2453126.42257  0.094636  24.758564  0.00000  0.00000       0 18.513 18.604 16.574 N 0.005598 0.001756 0.006748 m
BLG242_3_59917   18 08 44.64 -26 27 31.1 3 -                    557  1.83926 2454726.11065  0.315779  31.066942  0.00000  0.00000       0 17.801 17.878 15.598 N 0.005336 0.001606 0.002186 m
BLG242_4_650     18 08 40.32 -26 20 40.0 3 -                    558  1.20877 2454534.10940  0.053093 116.511755  0.00000  0.00000       0 18.202 20.069 15.600 f 0.001134 0.000842 0.001128 m
BLG242_5_13356   18 07 46.78 -26 20 14.9 3 OGLE-2008-BLG-601    561  1.99495 2454752.17030  0.141022  22.333303  0.00000  0.00000       0 15.007 15.000 16.088 f 0.022783 0.006990 0.030417 m
BLG242_5_48693   18 08 33.78 -26 20 40.2 3 -                    516  1.03908 2453832.11153  0.095605  13.716544  0.00000  0.00000       0 18.498 18.584 15.663 f 0.005583 0.002179 0.001592 m
BLG242_7_131643  18 07 29.73 -26 34 22.2 3 OGLE-2008-BLG-581    563  1.44942 2454779.67072  0.136589  78.709160  0.00000  0.00000       0 16.730 18.066 15.363 f 0.001275 0.000161 0.000767 m
BLG242_8_67630   18 07 32.03 -26 44 36.5 3 -                    523  1.67291 2453480.98354  0.249038  12.350989  0.00000  0.00000       0 14.720 14.717 15.327 f 0.034216 0.004685 0.021760 m
BLG250_8_161497  18 07 24.09 -26 05 30.5 3 OGLE-2002-BLG-092    507  1.21540 2452399.74739  0.661602  17.846174  0.00000  0.00000       0 17.489 17.464 16.117 f 0.009133 0.002727 0.010938 m
BLG251_3_36342   18 12 12.31 -25 54 35.4 3 OGLE-2005-BLG-258    546  1.28986 2453533.25333  0.443747  26.225255  0.00000  0.00000       0 16.097 17.207 15.617 f 0.008771 0.003598 0.002605 m
BLG339_1_71775   17 48 02.25 -22 45 22.6 3 -                    407  1.32666 2452915.64194  0.844071  10.652298  0.00000  0.00000       0 16.820 16.885 16.222 f 0.020363 0.006218 0.008798 m
BLG339_2_89231   17 47 03.85 -22 32 09.4 3 OGLE-2005-BLG-156    407  1.63177 2453483.38758  0.671437  10.736416  0.00000  0.00000       0 16.754 16.749 16.205 f 0.025240 0.008564 0.021158 m
BLG339_4_130681  17 47 30.07 -22 12 59.5 3 OGLE-2005-BLG-215    408  1.59873 2453548.06668  0.247175  67.058532  0.00000  0.00000       0 17.861 18.852 15.755 f 0.002153 0.001011 0.000571 m
BLG339_5_58930   17 46 31.22 -22 17 50.6 3 OGLE-2003-BLG-392    407  1.26971 2452887.85840  0.311103  19.762243  0.00000  0.00000       0 18.246 18.528 15.790 N 0.004256 0.001415 0.003431 m
BLG340_7_65157   17 49 02.96 -22 35 11.1 3 OGLE-2004-BLG-203    313  1.20095 2453219.01165  0.133116  51.966531  0.00000  0.00000       0 16.175 16.387 16.383 f 0.009107 0.003287 0.001772 m
BLG342_4_143416  17 47 00.78 -22 48 30.1 3 OGLE-2005-BLG-409    324  1.58340 2453589.32454  0.809506  18.679210  0.00000  0.00000       0 17.138 17.134 15.826 f 0.012746 0.005872 0.010277 m
BLG342_7_142420  17 45 37.60 -23 07 07.8 3 OGLE-2005-BLG-245    323  1.50169 2453597.71747  0.495904  53.123630  0.00000  0.00000       0 16.822 16.759 15.743 N 0.008271 0.003774 0.001435 m
BLG342_7_27541   17 46 03.18 -23 12 52.6 3 OGLE-2004-BLG-191    322  1.23091 2453164.61896  0.304558  24.785020  0.00000  0.00000       0 15.510 15.540 15.654 f 0.012312 0.003306 0.012644 m
BLG343_6_137952  17 47 52.27 -22 56 55.9 3 OGLE-2005-BLG-479    314  1.17555 2453607.78632  0.873347  10.504438  0.00000  0.00000       0 17.041 17.042 15.723 f 0.012675 0.003577 0.007794 m
BLG343_8_173608  17 48 49.95 -23 15 05.2 3 OGLE-2004-BLG-505    312  1.24017 2453284.56013  0.339850  45.249500  0.00000  0.00000       0 15.856 16.760 16.230 f 0.008345 0.002965 0.004071 m
BLG346_3_120546  17 42 43.05 -24 10 00.3 3 OGLE-2004-BLG-404    327  1.45067 2453201.64194  0.282292   7.754194  0.00000  0.00000       0 17.045 17.053 15.909 f 0.020047 0.001190 0.006148 m
BLG346_3_164590  17 42 36.04 -24 09 12.9 3 OGLE-2003-BLG-068    331  1.20864 2452732.02293  0.585512  14.817375  0.00000  0.00000       0 16.501 16.508 16.002 f 0.019052 0.005390 0.009712 m
BLG346_3_16878   17 42 31.55 -24 15 02.0 3 OGLE-2005-BLG-068    329  1.52355 2453439.91183  0.021234  24.640684  0.00000  0.00000       0 17.760 17.939 16.079 f 0.005418 0.000629 0.003101 m
BLG346_6_10502   17 41 09.51 -24 15 48.5 3 OGLE-2004-BLG-475    328  1.11947 2453226.56014  0.976049   6.117963  0.00000  0.00000       0 16.073 16.078 16.086 f 0.041014 0.015408 0.046231 m
BLG347_1_136736  17 45 33.96 -24 26 43.6 3 OGLE-2004-BLG-033    313  1.18405 2453104.38355  1.305229  56.992077  0.00000  0.00000       0 16.581 16.578 16.767 f 0.008196 0.003497 0.009812 m
BLG354_3_70777   17 36 14.93 -23 31 08.5 3 OGLE-2003-BLG-126    302  3.17063 2452774.57312  0.117381  15.836757  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG354_4_131     17 35 05.50 -23 24 39.9 3 OGLE-2002-BLG-192    305  1.06501 2452445.22545  0.463823  12.636981  0.00000  0.00000       0 16.820 16.814 15.888 f 0.017184 0.006013 0.007402 m
BLG500_01_107440 17 53 59.89 -29 13 16.4 4 OGLE-2014-BLG-1686  7885  0.94081 2456897.36206  1.202843   7.500182  0.00000  0.00000       0 15.325 15.326 16.133 N 0.067530 0.023737 0.017462 m
BLG500_01_152256 17 54 02.06 -28 58 07.1 4 OGLE-2014-BLG-1403  7212  1.41275 2456864.16577  0.670252  10.444219  0.00000  0.00000       0 15.954 15.926 16.222 N 0.027801 0.007312 0.024828 m
BLG500_01_152584 17 53 57.82 -28 58 21.7 4 OGLE-2019-BLG-0606  8097  0.86994 2458621.00282  0.688687  10.065649  0.00000  0.00000       0 16.843 16.790 16.222 N 0.024301 0.005283 0.009780 m
BLG500_01_162365 17 54 06.85 -28 56 46.5 4 OGLE-2012-BLG-1350  7973  1.53272 2456175.05525  0.103517  11.047755  0.00000  0.00000       0 18.992 19.186 16.268 N 0.007587 0.002006 0.003036 m
BLG500_01_179141 17 53 54.29 -29 09 27.4 4 OGLE-2012-BLG-0002  8094  0.96666 2456000.79288  0.408011  36.384769  0.00000  0.00000       0 16.982 17.191 16.035 N 0.006396 0.000830 0.002272 m
BLG500_01_179275 17 53 50.46 -29 08 57.9 4 OGLE-2019-BLG-0001  8018  1.14211 2458529.60194  0.151000  61.486380  0.00000  0.00000       0 17.258 19.427 16.035 N 0.001978 0.000718 0.001048 m
BLG500_01_18339  17 54 23.71 -29 05 20.2 4 OGLE-2016-BLG-0061  8087  1.20098 2457460.22545  0.443321  37.473436  0.00000  0.00000       0 16.181 17.608 16.066 N 0.006027 0.002461 0.005218 m
BLG500_01_195183 17 53 55.16 -29 04 28.7 4 OGLE-2011-BLG-0374  8092  0.85593 2455715.14290  1.070015  15.830215  0.00000  0.00000       0 16.902 16.899 16.175 N 0.017111 0.006487 0.010972 m
BLG500_01_32167  17 54 22.64 -29 00 38.0 4 -                   8079  1.15389 2455380.17760  0.252457  19.524887  0.00000  0.00000       0 17.511 17.660 16.048 N 0.009743 0.003995 0.002326 m
BLG500_01_41609  17 54 22.48 -28 59 36.8 4 OGLE-2017-BLG-0370  8096  0.98259 2457838.85581  0.519775   5.075270  0.00000  0.00000       0 18.436 18.180 16.186 N 0.018763 0.003377 0.010668 m
BLG500_01_46659  17 54 21.50 -28 56 17.4 4 -                   7196  0.91194 2455418.81025  0.818804   9.756123  0.00000  0.00000       0 17.569 17.565 15.986 f 0.013317 0.002363 0.015517 m
BLG500_01_48744  17 54 23.39 -28 55 56.7 4 OGLE-2012-BLG-0722  2124  1.64737 2456121.98046  0.180257  54.670787  0.00000  0.00000       0 18.207 18.906 16.054 f 0.002429 0.000888 0.000788 m
BLG500_01_86505  17 54 14.79 -29 01 10.5 4 OGLE-2018-BLG-1053  8099  0.72497 2458311.50261  0.526230  16.095471  0.00000  0.00000       0 15.708 15.734 16.138 N 0.023675 0.007923 0.010306 m
BLG500_01_95015  17 54 11.43 -28 59 07.2 4 OGLE-2017-BLG-0001  8099  0.78529 2457774.36889  0.586009  57.967256  0.00000  0.00000       0 17.676 17.660 16.067 N 0.004752 0.002256 0.003335 m
BLG500_01_98704  17 54 17.02 -28 57 53.5 4 OGLE-2018-BLG-0030  8097  0.80718 2458169.07956  0.144744  39.650004  0.00000  0.00000       0 18.653 19.656 16.159 N 0.001667 0.000408 0.000433 m
BLG500_02_122171 17 53 15.69 -29 09 47.2 4 OGLE-2011-BLG-0169  8067  0.95312 2455653.46786  0.668904   5.193221  0.00000  0.00000       0 16.514 16.490 16.660 N 0.089152 0.033707 0.037562 m
BLG500_02_12602  17 53 43.05 -29 08 45.8 4 OGLE-2011-BLG-0168  7811  0.99614 2455690.10901  0.359637  25.117667  0.00000  0.00000       0 16.498 16.725 16.041 N 0.009281 0.001665 0.007339 m
BLG500_02_145806 17 53 23.97 -29 02 28.6 4 OGLE-2016-BLG-0301  8068  0.89087 2457477.23483  0.594163  24.710610  0.00000  0.00000       0 18.716 18.438 16.746 N 0.007577 0.002415 0.003800 m
BLG500_02_152053 17 53 18.46 -28 58 01.9 4 OGLE-2019-BLG-0002  8052  1.25895 2458525.44666  0.785312   1.963725  0.00000  0.00000       0 15.993 16.012 17.069 N 0.184460 0.032495 0.024409 f
BLG500_02_171893 17 53 12.49 -29 12 05.8 4 OGLE-2017-BLG-1221  8057  0.92604 2457974.31694  0.142077  66.879301  0.00000  0.00000       0 18.620 20.061 16.523 N 0.001747 0.000639 0.003177 m
BLG500_02_206460 17 53 12.72 -28 57 50.4 4 OGLE-2019-BLG-1497  8063  0.84339 2458782.79270  0.485573  19.993779  0.00000  0.00000       0 15.986 17.400 17.139 N 0.011899 0.003859 0.005032 m
BLG500_02_89585  17 53 35.20 -29 01 49.3 4 OGLE-2015-BLG-1601  8065  0.90430 2457256.32596  0.152266  19.617259  0.00000  0.00000       0 16.736 16.797 16.532 N 0.017707 0.008825 0.005164 m
BLG500_02_97235  17 53 34.76 -28 57 42.7 4 OGLE-2011-BLG-0243  8061  1.23727 2455713.81490  0.646489  29.048421  0.00000  0.00000       0 16.674 16.805 16.682 N 0.011298 0.002578 0.004698 m
BLG500_03_134278 17 52 32.62 -29 00 08.9 4 OGLE-2018-BLG-0032  8072  0.97837 2458246.86863  0.451403 135.825109  0.00000  0.00000       0 17.688 18.968 17.505 N 0.002647 0.000474 0.004134 m
BLG500_03_19559  17 52 58.92 -29 06 30.3 4 OGLE-2018-BLG-0031  8058  0.99396 2458233.28657  0.831880  34.973498  0.00000  0.00000       0 17.291 17.207 16.815 N 0.010712 0.002324 0.014590 m
BLG500_03_20504  17 52 59.39 -29 05 57.1 4 OGLE-2013-BLG-0835  8050  0.90883 2456449.97648  0.057955   9.527845  0.00000  0.00000       0 18.165 18.383 16.827 N 0.015677 0.004023 0.017285 m
BLG500_03_39482  17 52 57.84 -28 59 28.4 4 OGLE-2012-BLG-0812  8036  1.56729 2456106.13112  0.277747  19.558798  0.00000  0.00000       0 16.991 17.083 17.338 N 0.019655 0.007329 0.004919 m
BLG500_03_41756  17 52 57.75 -28 58 51.2 4 OGLE-2015-BLG-0244  8064  0.84171 2457138.36098  0.611262  65.777071  0.00000  0.00000       0 18.922 18.864 17.338 N 0.002977 0.001103 0.005058 m
BLG500_03_5365   17 52 55.18 -29 10 04.4 4 OGLE-2012-BLG-0325  8056  1.51501 2456040.41545  0.668575  21.264424  0.00000  0.00000       0 16.748 17.494 16.829 N 0.013625 0.002863 0.009072 m
BLG500_03_96481  17 52 46.15 -28 57 33.2 4 OGLE-2013-BLG-1617  8001  1.03496 2456515.38895  0.217869   9.476720  0.00000  0.00000       0 17.617 17.585 17.558 N 0.031950 0.005715 0.014158 m
BLG500_04_120657 17 51 49.91 -29 01 59.5 4 OGLE-2012-BLG-1102  8096  1.02038 2456161.36395  0.522213  43.242104  0.00000  0.00000       0 17.974 18.938 17.768 f 0.006460 0.002036 0.007763 m
BLG500_04_168466 17 51 47.96 -28 59 03.5 4 OGLE-2016-BLG-0001  8095  0.97702 2457413.59998  0.736129  67.561425  0.30802  0.17174 2457420 18.749 18.441 17.826 f 0.003464 0.000895 0.002284 m
BLG500_04_173304 17 51 39.97 -28 56 21.2 4 OGLE-2019-BLG-0312  4371  1.31172 2458569.02249  0.509521  11.427994  0.00000  0.00000       0 17.941 17.705 17.972 f 0.026914 0.005643 0.027052 m
BLG500_04_41674  17 52 13.07 -28 56 12.1 4 OGLE-2018-BLG-1565  5549  1.57474 2458435.14809  0.692431  49.411212  0.00000  0.00000       0 16.012 15.935 17.424 f 0.014502 0.002984 0.026015 m
BLG500_04_4762   17 52 11.52 -29 11 22.1 4 OGLE-2015-BLG-1739  8095  1.15526 2457266.66889  0.321005  26.227656  0.00000  0.00000       0 16.862 17.525 17.085 f 0.014220 0.006675 0.007041 m
BLG500_04_69810  17 52 07.14 -29 02 41.9 4 OGLE-2017-BLG-0002  8095  1.01062 2457792.81277  0.271826  13.203611  0.00000  0.00000       0 18.182 18.271 17.426 f 0.021956 0.010997 0.007879 m
BLG500_04_93584  17 51 58.55 -29 13 08.0 4 OGLE-2012-BLG-1376  8072  0.86782 2456179.25220  0.299300   8.943200  0.00000  0.00000       0 18.593 18.424 17.551 N 0.035436 0.020319 0.023026 m
BLG500_05_33444  17 51 18.04 -29 12 39.7 4 OGLE-2012-BLG-0570  8081  1.04300 2456064.00242  0.093757  10.795556  0.00000  0.00000       0 18.191 18.274 18.359 f 0.026082 0.007923 0.026454 m
BLG500_05_45580  17 51 27.61 -29 05 07.0 4 OGLE-2015-BLG-1568  8097  0.92698 2457257.91682  1.183172  60.375312  0.00000  0.00000       0 18.582 18.369 18.316 f 0.010136 0.003554 0.005664 m
BLG500_05_75887  17 51 07.69 -29 05 28.4 4 OGLE-2014-BLG-1278  8097  0.93154 2456871.53991  1.688298  29.382341  0.00000  0.00000       0 16.289 16.287 18.583 f 0.032318 0.008803 0.043729 m
BLG500_06_3210   17 50 51.32 -29 12 02.0 4 OGLE-2019-BLG-1462  8077  0.98896 2458751.64968  0.186617   8.543570  0.00000  0.00000       0 18.890 18.668 18.675 f 0.033141 0.011048 0.021240 m
BLG500_07_19264  17 49 58.64 -29 05 00.2 4 OGLE-2018-BLG-0002  8085  1.32177 2458170.70251  1.059521  55.971120  0.00000  0.00000       0 17.884 17.709 17.946 f 0.012302 0.006308 0.016906 m
BLG500_08_128070 17 54 43.38 -28 44 21.4 4 OGLE-2018-BLG-0383  8100  0.98594 2458199.24114  0.112368   7.430423  0.00000  0.00000       0 15.488 17.356 16.012 f 0.019671 0.006582 0.007246 m
BLG500_08_169100 17 54 34.41 -28 49 49.1 4 OGLE-2013-BLG-1181  8091  1.12064 2456511.48058  1.494129  31.498578  0.00000  0.00000       0 16.676 16.674 15.970 f 0.007647 0.002374 0.011682 m
BLG500_08_193592 17 54 36.31 -28 42 08.1 4 OGLE-2015-BLG-1383  8088  1.03465 2457213.88692  0.833379  19.257642  0.00000  0.00000       0 18.303 18.258 16.135 f 0.005572 0.000998 0.003257 m
BLG500_08_199849 17 54 30.03 -28 39 14.4 4 OGLE-2011-BLG-0187  5580  0.98961 2455659.20025  0.455727   8.510841  0.00000  0.00000       0 16.618 16.587 16.238 f 0.034334 0.007721 0.013857 m
BLG500_08_30586  17 55 03.61 -28 40 39.3 4 OGLE-2011-BLG-0424  8087  1.22818 2455732.04483  0.286693  17.058959  0.00000  0.00000       0 16.267 16.452 16.334 f 0.017444 0.003388 0.012000 m
BLG500_08_61773  17 54 50.62 -28 49 48.7 4 OGLE-2019-BLG-0560  8102  0.85944 2458619.03843  0.003317  31.593621  0.00000  0.00000       0 18.800 19.499 16.092 f 0.002623 0.000681 0.002439 m
BLG500_08_88379  17 54 49.71 -28 40 11.3 4 OGLE-2015-BLG-1994  8089  1.34873 2457282.56063  0.493831   7.177838  0.00000  0.00000       0 16.784 16.729 16.201 f 0.034024 0.009968 0.024672 m
BLG500_09_103371 17 54 09.47 -28 37 25.1 4 OGLE-2018-BLG-0318  7991  1.00974 2458188.78049  0.121243   4.689282  0.00000  0.00000       0 18.644 18.591 16.701 f 0.025328 0.007785 0.003809 m
BLG500_09_135943 17 54 04.80 -28 44 29.9 4 OGLE-2018-BLG-0562  8090  1.50690 2458226.54783  0.176593   4.872060  0.00000  0.00000       0 16.881 16.903 16.377 f 0.047681 0.018020 0.010708 m
BLG500_09_137411 17 54 02.32 -28 44 15.2 4 OGLE-2015-BLG-0003  8092  0.98802 2457076.34630  0.195911  23.746778  0.00000  0.00000       0 17.674 18.115 16.380 f 0.007228 0.002453 0.002786 m
BLG500_09_19925  17 54 27.50 -28 46 28.5 4 OGLE-2016-BLG-0937  4028  1.70004 2457550.14999  0.417416  16.868731  0.00000  0.00000       0 17.221 18.196 16.329 f 0.008111 0.001907 0.000881 m
BLG500_09_205818 17 53 50.18 -28 40 36.6 4 OGLE-2013-BLG-0736  7985  1.42275 2456461.67506  0.166907  19.679677  0.00000  0.00000       0 16.290 16.394 16.787 f 0.014497 0.001836 0.007554 m
BLG500_09_206468 17 53 51.31 -28 39 14.1 4 OGLE-2018-BLG-1054  8085  0.91114 2458292.43773  0.863848   7.014312  0.00000  0.00000       0 17.499 17.469 17.157 f 0.038481 0.013258 0.035676 m
BLG500_09_26342  17 54 25.57 -28 45 24.0 4 OGLE-2018-BLG-0003  7713  1.28675 2458170.50418  0.883137  25.651897  0.00000  0.00000       0 16.108 16.087 16.386 f 0.013735 0.003795 0.008134 m
BLG500_09_26621  17 54 23.53 -28 43 50.5 4 OGLE-2017-BLG-0624  8084  0.88348 2457883.60544  0.463723   1.744936  0.00000  0.00000       0 16.298 16.304 16.254 f 0.294198 0.159079 0.142102 f
BLG500_09_57843  17 54 10.08 -28 51 05.2 4 OGLE-2013-BLG-0005  8094  0.84410 2456391.80659  0.174818  38.352310  0.00000  0.00000       0 16.641 16.707 16.174 f 0.009469 0.003215 0.011464 m
BLG500_09_80642  17 54 14.45 -28 43 33.2 4 OGLE-2018-BLG-0967  8089  1.04448 2458299.38213  0.967431  16.923666  0.00000  0.00000       0 16.538 16.667 16.314 f 0.013620 0.003927 0.013952 m
BLG500_09_89686  17 54 14.08 -28 41 00.3 4 OGLE-2016-BLG-0785  8100  0.86936 2457548.75049  0.951442  32.267487  0.00000  0.00000       0 17.982 18.129 16.435 f 0.006464 0.002529 0.001663 m
BLG500_10_188785 17 53 08.75 -28 42 16.5 4 OGLE-2014-BLG-1995  8046  0.95776 2456976.08262  0.308826  45.231201  0.00000  0.00000       0 18.814 18.486 17.061 f 0.005494 0.001920 0.005406 m
BLG500_10_2427   17 53 38.32 -28 53 43.3 4 OGLE-2013-BLG-1761  8036  1.05517 2456564.99462  0.116192  35.516464  0.00000  0.00000       0 18.549 19.203 16.351 f 0.005003 0.002821 0.002934 m
BLG500_10_5957   17 53 38.57 -28 52 51.8 4 OGLE-2019-BLG-0072  8020  1.45978 2458553.07531  0.910129  24.373469  0.00000  0.00000       0 17.453 17.402 16.372 f 0.009711 0.003554 0.004967 m
BLG500_10_63492  17 53 25.94 -28 48 02.1 4 OGLE-2013-BLG-1095  8054  0.99760 2456557.40038  0.449284  59.731268  0.00000  0.00000       0 15.836 16.552 16.745 f 0.009879 0.002833 0.007530 m
BLG500_10_99524  17 53 26.36 -28 37 20.9 4 OGLE-2019-BLG-0305  7897  0.89679 2458592.56341  0.425975  44.210392  0.00000  0.00000       0 18.618 18.989 17.396 f 0.004543 0.001552 0.007349 m
BLG500_11_129748 17 52 41.95 -28 37 22.8 4 OGLE-2019-BLG-0171  7890  0.94378 2458585.57517  0.038870  27.010871  0.00000  0.00000       0 17.732 17.774 17.583 f 0.011070 0.004229 0.003893 m
BLG500_11_23215  17 52 58.22 -28 43 21.7 4 OGLE-2012-BLG-0632  8041  0.88235 2456072.21321  0.955336  10.832217  0.00000  0.00000       0 17.035 17.408 17.287 f 0.026816 0.005745 0.012874 m
BLG500_11_56144  17 52 49.27 -28 49 16.4 4 OGLE-2015-BLG-0245  8045  0.96053 2457125.86509  0.295636  37.734893  0.00000  0.00000       0 17.893 17.841 17.255 f 0.007163 0.001078 0.005160 m
BLG500_11_90448  17 52 34.72 -28 54 13.9 4 OGLE-2012-BLG-0689  7375  1.42154 2456072.21600  0.729192   3.306346  0.00000  0.00000       0 17.159 17.371 17.498 f 0.089319 0.020581 0.088342 m
BLG500_12_102096 17 51 58.77 -28 45 12.3 4 -                   8104  0.95531 2457945.61435  1.018959  93.970552  0.00000  0.00000       0 18.113 18.096 18.143 f 0.008027 0.003629 0.004482 m
BLG500_12_11028  17 52 13.60 -28 50 05.2 4 -                   8090  0.84341 2455420.87642  0.162027   3.478260  0.00000  0.00000       0 16.499 16.408 17.257 f 0.106831 0.028621 0.049362 m
BLG500_12_111140 17 51 53.75 -28 38 32.2 4 -                   8098  1.02644 2455479.46946  1.089042  89.555655  0.00000  0.00000       0 17.480 17.444 18.581 f 0.010766 0.004342 0.004150 m
BLG500_12_117694 17 51 45.97 -28 53 22.8 4 OGLE-2018-BLG-0005  8062  1.59719 2458159.69491  1.121000  11.644577  0.00000  0.00000       0 15.077 15.076 17.588 f 0.085842 0.023170 0.070689 m
BLG500_12_122791 17 51 48.93 -28 51 00.6 4 -                   8094  1.15935 2455392.39425  0.323636  24.467209  0.00000  0.00000       0 17.844 18.086 17.626 f 0.011484 0.004117 0.003742 m
BLG500_12_123130 17 51 44.51 -28 51 51.0 4 OGLE-2013-BLG-0770  8076  1.06037 2456471.80256  0.256304  23.790712  0.00000  0.00000       0 17.391 17.727 17.606 f 0.017170 0.003891 0.002374 m
BLG500_13_69421  17 51 10.21 -28 46 18.1 4 OGLE-2011-BLG-1026  8103  0.91104 2455803.71909  0.414243  28.413775  0.00000  0.00000       0 18.366 18.241 18.523 f 0.015880 0.006649 0.006870 m
BLG500_14_35322  17 50 39.93 -28 41 16.2 4 OGLE-2011-BLG-0052  8098  0.90020 2455623.47784  0.165277  14.107862  0.00000  0.00000       0 18.873 18.734 18.483 f 0.020867 0.002809 0.021238 m
BLG500_17_160173 17 54 34.77 -28 27 49.5 4 -                   8069  0.83473 2455437.84892  0.248503   8.584379  0.00000  0.00000       0 18.030 18.830 16.828 f 0.011021 0.002403 0.009618 m
BLG500_17_165419 17 54 34.82 -28 25 28.1 4 OGLE-2016-BLG-1733  8062  1.13427 2457642.89355  0.410191   3.585505  0.00000  0.00000       0 16.091 16.125 16.952 f 0.121415 0.042436 0.081186 m
BLG500_17_166273 17 54 36.51 -28 25 09.3 4 OGLE-2014-BLG-1130  8077  0.99801 2456856.38495  0.074960  18.501727  0.00000  0.00000       0 17.894 18.052 17.031 f 0.013730 0.005002 0.005344 m
BLG500_17_177486 17 54 36.07 -28 21 19.8 4 OGLE-2016-BLG-0002  8072  1.08816 2457426.68454  0.410032   8.659549  0.00000  0.00000       0 17.025 16.939 17.156 f 0.043989 0.012768 0.025140 m
BLG500_17_183734 17 54 32.71 -28 18 53.1 4 OGLE-2012-BLG-1046  6946  1.19068 2456126.28835  0.443668  22.004533  0.00000  0.00000       0 17.212 18.814 17.184 f 0.007447 0.002719 0.002883 m
BLG500_17_41229  17 54 51.10 -28 35 50.9 4 -                   7953  1.35497 2455390.52255  0.616615   6.012523  0.00000  0.00000       0 16.091 16.224 16.385 f 0.050691 0.020955 0.013746 m
BLG500_17_41583  17 54 50.34 -28 36 21.0 4 OGLE-2013-BLG-1684  3506  1.86632 2456534.74546  0.212317   6.654966  0.00000  0.00000       0 17.654 17.464 16.349 f 0.023403 0.003592 0.012211 m
BLG500_17_53866  17 54 57.85 -28 30 45.5 4 OGLE-2011-BLG-0367  8019  1.02114 2455707.67692  0.022241  11.088451  0.00000  0.00000       0 17.570 17.632 16.738 f 0.015996 0.005864 0.009644 m
BLG500_17_91201  17 54 43.31 -28 35 45.1 4 OGLE-2017-BLG-1370  8036  0.90421 2457954.40139  0.073159   8.794095  0.00000  0.00000       0 18.734 19.862 16.280 f 0.006421 0.002463 0.004339 m
BLG500_18_100836 17 53 57.31 -28 33 36.3 4 OGLE-2018-BLG-0006  8106  0.85982 2458122.98370  0.222893 112.789185  0.00000  0.00000       0 14.773 17.813 16.753 f 0.003389 0.001809 0.003724 m
BLG500_18_101847 17 53 59.16 -28 33 38.0 4 OGLE-2015-BLG-1783  8109  0.86936 2457248.70761  0.574490   8.066645  0.00000  0.00000       0 17.514 17.509 16.698 f 0.023491 0.006961 0.025190 m
BLG500_18_12916  17 54 20.60 -28 31 55.8 4 OGLE-2019-BLG-1167  8087  1.61879 2458697.11839  0.186294  24.421351  0.00000  0.00000       0 17.848 19.085 16.721 f 0.004843 0.001268 0.001535 m
BLG500_18_13298  17 54 18.21 -28 30 40.9 4 OGLE-2017-BLG-0470  8104  0.89206 2457872.43586  0.733578  17.733331  0.00000  0.00000       0 18.175 18.130 16.795 f 0.008979 0.002493 0.002885 m
BLG500_18_13339  17 54 19.58 -28 30 28.3 4 OGLE-2018-BLG-0182  8101  1.05574 2458226.10643  0.310432  63.166443  0.00000  0.00000       0 18.386 18.285 16.798 f 0.004779 0.001142 0.001397 m
BLG500_18_159169 17 53 52.54 -28 32 02.5 4 OGLE-2015-BLG-0388  8101  0.92238 2457161.55163  0.454713  44.181435  0.00000  0.00000       0 17.425 17.911 16.896 f 0.008293 0.003687 0.003350 m
BLG500_18_183    17 54 25.32 -28 34 53.1 4 OGLE-2012-BLG-1144  7752  1.02499 2456134.18948  0.297029   6.075795  0.00000  0.00000       0 16.185 16.267 16.513 f 0.071397 0.020288 0.021786 m
BLG500_18_19815  17 54 18.76 -28 27 48.3 4 OGLE-2014-BLG-1643  8102  0.92133 2456899.69448  0.205718  16.194715  0.00000  0.00000       0 18.130 18.103 16.850 f 0.008483 0.002063 0.005486 m
BLG500_18_80090  17 54 16.58 -28 22 47.5 4 OGLE-2018-BLG-0983  8104  0.85201 2458299.97916  0.275491  15.175977  0.00000  0.00000       0 17.256 17.353 17.240 f 0.020210 0.006700 0.016560 m
BLG500_18_86935  17 54 15.28 -28 21 00.6 4 OGLE-2015-BLG-1341  8102  0.97522 2457217.37219  0.544394  27.734326  0.00000  0.00000       0 18.570 18.183 17.314 f 0.007275 0.001701 0.007617 m
BLG500_18_96122  17 54 06.43 -28 36 02.0 4 OGLE-2017-BLG-1812  7820  2.18887 2458043.20279  1.237073   9.480246  0.00000  0.00000       0 16.899 16.890 16.726 f 0.021503 0.004431 0.011307 m
BLG500_19_115672 17 53 23.19 -28 28 35.1 4 OGLE-2018-BLG-0034  8099  0.91510 2458208.06610  0.255577  22.005373  0.00000  0.00000       0 16.098 16.107 16.841 f 0.024252 0.008278 0.006524 m
BLG500_19_122955 17 53 19.82 -28 27 02.6 4 -                   8105  0.93606 2455448.92655  1.327115  83.844305  0.00000  0.00000       0 15.837 15.835 16.873 f 0.018907 0.011202 0.005002 m
BLG500_19_137324 17 53 17.81 -28 21 56.2 4 OGLE-2016-BLG-0302  8103  0.90116 2457457.38876  0.394472   4.746216  0.00000  0.00000       0 17.353 18.092 17.197 f 0.032260 0.007440 0.022679 m
BLG500_19_172129 17 53 10.20 -28 25 42.1 4 OGLE-2013-BLG-0008  8095  1.09589 2456347.68986  1.133931  12.949365  0.00000  0.00000       0 16.443 16.435 16.956 f 0.025424 0.008441 0.002439 m
BLG500_19_43414  17 53 38.60 -28 19 44.6 4 OGLE-2018-BLG-0808  7973  1.53336 2458305.95225  0.337437  28.999182 -0.42031  0.50000 2458306 15.201 15.372 17.309 f 0.022101 0.002200 0.007644 m
BLG500_19_43709  17 53 37.40 -28 18 46.3 4 OGLE-2019-BLG-0139  6039  1.01127 2458547.36863  1.214920   7.580957  0.00000  0.00000       0 16.392 16.397 17.319 f 0.045025 0.007856 0.016586 m
BLG500_19_53037  17 53 33.99 -28 33 43.3 4 OGLE-2017-BLG-1143  8102  0.95187 2457945.09326  0.111226  13.889602  0.00000  0.00000       0 17.789 17.805 16.976 f 0.014578 0.005228 0.009915 m
BLG500_19_87471  17 53 25.64 -28 22 38.7 4 OGLE-2018-BLG-1717  8091  1.33042 2458394.71251  0.740298  19.969758  0.00000  0.00000       0 18.831 18.556 17.243 f 0.011919 0.005409 0.001630 m
BLG500_19_92803  17 53 27.42 -28 19 11.6 4 OGLE-2019-BLG-0140  7806  0.93527 2458549.87308  0.282611   8.331247  0.00000  0.00000       0 15.294 15.375 17.155 f 0.070097 0.010976 0.048285 m
BLG500_19_973    17 53 40.17 -28 35 59.8 4 OGLE-2016-BLG-1420  7900  0.95333 2457639.02871  0.289622  35.669507  0.00000  0.00000       0 18.036 18.312 17.045 f 0.006465 0.002226 0.002957 m
BLG500_19_97980  17 53 23.80 -28 36 05.8 4 OGLE-2013-BLG-0802  7664  0.90196 2456455.31387  0.550259  15.811973  0.00000  0.00000       0 17.828 17.742 17.131 f 0.014668 0.003566 0.004431 m
BLG500_20_121186 17 52 35.70 -28 22 04.9 4 -                   8108  1.12535 2455480.62954  0.154770  46.456397  0.00000  0.00000       0 17.655 18.552 17.790 f 0.006944 0.002333 0.004675 m
BLG500_20_126177 17 52 38.83 -28 19 32.9 4 OGLE-2018-BLG-0876  8040  1.05901 2458282.94189  0.845168  15.893852  0.00000  0.00000       0 18.094 17.753 17.514 f 0.021253 0.008969 0.009979 m
BLG500_20_237    17 52 55.93 -28 35 27.3 4 OGLE-2018-BLG-1345  8074  1.15386 2458394.56884  1.352581  41.227672  0.00000  0.00000       0 17.139 17.136 17.758 f 0.013421 0.003996 0.015898 m
BLG500_20_42622  17 52 52.71 -28 36 17.1 4 -                   6603  1.23911 2456514.74798  0.328985  49.545676  0.00000  0.00000       0 17.687 18.644 17.769 f 0.005169 0.002292 0.003953 m
BLG500_20_71790  17 52 50.57 -28 23 01.6 4 OGLE-2012-BLG-0987  8076  1.86934 2456119.25199  0.104009  14.120719  0.00000  0.00000       0 18.299 18.311 17.115 f 0.010791 0.001094 0.004866 m
BLG500_20_9568   17 52 56.89 -28 31 00.6 4 OGLE-2011-BLG-1515  8103  0.86798 2455868.01470  0.409249  30.595602  0.00000  0.00000       0 18.794 18.778 17.619 f 0.007136 0.001660 0.001832 m
BLG500_21_113849 17 51 41.27 -28 30 48.9 4 OGLE-2012-BLG-1196  7128  1.69912 2456141.34081  0.512434   9.934896  0.00000  0.00000       0 18.828 18.581 17.655 f 0.014472 0.003617 0.003072 m
BLG500_21_130571 17 51 48.86 -28 22 49.0 4 OGLE-2013-BLG-1563  8103  0.77517 2456517.87938  0.263989   8.573682  0.00000  0.00000       0 18.239 18.553 17.662 f 0.020070 0.004418 0.012452 m
BLG500_21_135084 17 51 46.72 -28 22 26.2 4 OGLE-2016-BLG-0314  8103  0.78320 2457468.10065  1.008999  11.311668  0.00000  0.00000       0 17.711 17.665 17.648 f 0.026020 0.007306 0.017799 m
BLG500_21_47755  17 52 02.13 -28 25 36.5 4 OGLE-2012-BLG-1586  8100  0.88972 2456195.15645  0.234220  14.609219  0.00000  0.00000       0 17.726 17.789 17.661 f 0.018468 0.004244 0.018715 m
BLG500_21_95162  17 51 58.01 -28 22 14.6 4 OGLE-2018-BLG-1718  8107  0.78893 2458396.02902  0.323108  15.344347  0.00000  0.00000       0 18.840 18.595 17.729 f 0.014017 0.002179 0.009517 m
BLG500_22_126915 17 51 01.19 -28 25 00.7 4 OGLE-2015-BLG-0958  8070  0.92251 2457205.36646  0.760840  43.812337  0.00000  0.00000       0 18.327 18.363 16.711 f 0.003809 0.001360 0.004886 m
BLG500_22_19346  17 51 32.87 -28 26 42.9 4 -                   8078  1.52685 2456463.34028  1.229908  65.978260  0.00000  0.00000       0 17.577 17.520 17.981 f 0.009086 0.000878 0.003075 m
BLG500_22_19721  17 51 36.59 -28 26 08.9 4 OGLE-2016-BLG-1776  7343  0.96911 2457654.42866  0.165321  11.940383  0.00000  0.00000       0 18.278 18.554 17.927 f 0.019933 0.008014 0.013215 m
BLG500_22_46297  17 51 26.47 -28 30 36.7 4 OGLE-2013-BLG-0161  8099  1.08445 2456411.08578  0.063262  35.034730  0.00000  0.00000       0 17.421 17.724 17.780 f 0.019762 0.012618 0.006408 m
BLG500_22_51939  17 51 24.01 -28 29 28.8 4 OGLE-2015-BLG-0489  8105  1.32031 2457142.79412  0.092951  27.948304  0.00000  0.00000       0 18.390 18.351 17.839 f 0.012047 0.003683 0.004636 m
BLG500_22_91641  17 51 13.38 -28 26 04.9 4 OGLE-2018-BLG-0007  8109  0.88813 2458197.34163  0.287252 108.822322  0.00000  0.00000       0 18.764 19.171 18.364 f 0.004487 0.002882 0.007981 m
BLG500_23_22246  17 50 54.73 -28 18 51.6 4 OGLE-2012-BLG-0914  6280  0.94368 2456115.38428  0.460424  14.440080  0.00000  0.00000       0 18.122 17.793 17.588 f 0.022619 0.008507 0.013412 m
BLG500_23_5735   17 50 50.91 -28 31 27.6 4 OGLE-2015-BLG-0771  8102  0.91025 2457147.78725  0.948710  11.180986  0.00000  0.00000       0 18.920 18.730 17.560 f 0.017137 0.006093 0.007555 m
BLG500_26_32531  17 54 12.95 -28 14 17.0 4 OGLE-2019-BLG-0790  8101  0.87434 2458648.45496  0.455560  14.056239  0.00000  0.00000       0 17.897 17.782 17.615 f 0.024830 0.009282 0.008795 m
BLG500_26_3947   17 54 18.24 -28 15 11.6 4 OGLE-2014-BLG-1911  8086  0.86765 2456928.75895  0.460716   6.538212  0.00000  0.00000       0 17.659 17.721 17.532 f 0.039075 0.007218 0.015386 m
BLG500_27_52733  17 53 25.79 -28 07 35.7 4 OGLE-2015-BLG-1618  8101  0.93982 2457274.52997  0.286204  49.390845  0.00000  0.00000       0 18.636 18.930 17.794 f 0.006354 0.002324 0.006868 m
BLG500_27_72858  17 53 20.34 -28 15 14.3 4 OGLE-2011-BLG-0309  8092  1.08635 2455689.88467  0.103047  15.140548  0.00000  0.00000       0 17.993 20.341 17.493 f 0.004819 0.001162 0.000922 m
BLG500_27_84621  17 53 16.82 -28 10 18.1 4 OGLE-2011-BLG-0997  8102  0.90592 2455813.51470  0.350539  58.449656  0.00000  0.00000       0 16.948 18.610 17.855 f 0.010948 0.003524 0.005055 m
BLG500_27_89632  17 53 14.25 -28 07 53.5 4 OGLE-2013-BLG-1762  8103  1.36941 2456560.32633  0.543855  14.979212  0.00000  0.00000       0 16.389 16.886 16.930 f 0.017953 0.007186 0.011101 m
BLG500_28_22235  17 53 01.96 -28 05 17.0 4 OGLE-2018-BLG-0035  6184  0.96203 2458181.84446  0.431400  17.180705  0.00000  0.00000       0 18.821 18.590 18.698 f 0.020130 0.007855 0.013856 m
BLG500_28_65603  17 52 37.77 -28 15 16.5 4 OGLE-2011-BLG-0531  8102  0.94313 2455758.09256  0.722582  16.615063  0.00000  0.00000       0 18.346 17.976 18.725 f 0.027516 0.008604 0.008503 m
BLG501_01_115439 17 54 03.47 -30 18 40.5 4 OGLE-2015-BLG-1184 14826  0.96041 2457177.56023  0.148099  16.517584  0.00000  0.00000       0 18.882 20.509 15.918 f 0.002021 0.000621 0.000878 m
BLG501_01_115879 17 53 57.12 -30 18 10.8 4 OGLE-2011-BLG-0348 14836  0.93554 2455713.59706  0.494190  18.112219  0.00000  0.00000       0 18.315 18.219 15.790 f 0.009234 0.004403 0.002968 m
BLG501_01_143874 17 53 48.10 -30 26 23.6 4 OGLE-2012-BLG-1190 13901  1.65349 2456140.81331  0.061028  20.853377  0.00000  0.00000       0 18.333 20.223 16.080 N 0.002885 0.001281 0.003160 m
BLG501_01_154275 17 53 49.36 -30 22 01.2 4 OGLE-2017-BLG-0910 14815  1.02699 2457967.22673  1.273753  42.227479  0.00000  0.00000       0 15.902 15.892 15.968 N 0.009611 0.002782 0.005367 m
BLG501_01_156375 17 53 51.51 -30 23 06.6 4 OGLE-2012-BLG-0528 14814  0.97527 2456054.99850  0.350217  10.114097  0.00000  0.00000       0 18.490 18.906 15.832 f 0.007060 0.000689 0.006278 m
BLG501_01_169355 17 53 51.43 -30 17 32.4 4 -                  14822  1.05864 2455432.48534  0.528854   6.789095  0.00000  0.00000       0 16.628 16.975 15.741 f 0.031073 0.010883 0.005952 m
BLG501_01_177902 17 53 50.43 -30 16 16.6 4 -                  14816  1.16123 2455429.58338  0.324025  17.878249  0.00000  0.00000       0 17.743 17.842 15.721 f 0.006809 0.002324 0.004952 m
BLG501_01_186264 17 53 45.13 -30 13 08.7 4 OGLE-2011-BLG-1304 10359  1.03515 2455825.70390  0.148404  37.840954  0.00000  0.00000       0 17.761 19.837 15.727 f 0.001750 0.000474 0.000836 m
BLG501_01_27665  17 54 17.97 -30 11 44.1 4 -                  14823  0.99426 2455411.84046  0.351612   6.118970  0.00000  0.00000       0 17.641 18.369 15.725 f 0.012350 0.003376 0.009934 m
BLG501_01_51013  17 54 13.11 -30 22 58.2 4 OGLE-2017-BLG-1603 14831  0.90453 2457995.30733  0.125157  16.862852  0.00000  0.00000       0 18.668 19.938 16.109 N 0.003673 0.001266 0.001817 m
BLG501_01_81459  17 54 06.81 -30 10 41.4 4 OGLE-2017-BLG-0005 14741  0.84954 2457827.13564  0.018540  57.317658  0.09185  0.28549 2457827 16.400 16.363 15.742 f 0.006640 0.002711 0.007723 m
BLG501_01_82706  17 54 06.30 -30 11 07.5 4 OGLE-2015-BLG-1886 14767  0.91457 2457306.75194  0.244469  76.168826  0.00000  0.00000       0 18.468 19.283 15.724 f 0.001472 0.000586 0.001191 m
BLG501_02_146680 17 53 19.30 -30 12 38.6 4 OGLE-2017-BLG-0924 14742  0.96262 2457929.29884  0.215225  14.560032  0.00000  0.00000       0 16.240 16.300 15.767 f 0.016978 0.006123 0.014580 m
BLG501_02_154793 17 53 17.46 -30 11 00.7 4 OGLE-2017-BLG-1040 14708  0.90373 2457928.15483  0.924304  15.036464  0.00000  0.00000       0 16.548 16.540 15.770 f 0.014552 0.003077 0.005815 m
BLG501_02_196620 17 53 07.21 -30 14 44.3 4 OGLE-2017-BLG-1392 14743  1.08315 2457984.74776  0.036416  86.153634  0.00000  0.00000       0 18.788 20.579 15.975 f 0.000908 0.000533 0.000272 m
BLG501_02_34505  17 53 41.03 -30 14 01.5 4 OGLE-2015-BLG-1996 13607  1.42094 2457289.98116  0.321374  25.074075  0.00000  0.00000       0 18.962 19.042 15.878 f 0.002945 0.000900 0.002184 m
BLG501_02_50433  17 53 29.14 -30 26 50.6 4 -                  14297  1.01190 2455465.19789  0.469083  32.185328  0.00000  0.00000       0 17.584 18.276 16.189 N 0.005337 0.002697 0.002582 m
BLG501_02_77584  17 53 25.12 -30 16 47.0 4 OGLE-2012-BLG-0102 14750  0.98554 2456018.23275  0.435292  29.972372  0.00000  0.00000       0 17.714 17.735 16.083 f 0.005462 0.000800 0.002223 m
BLG501_02_87736  17 53 29.40 -30 14 02.1 4 OGLE-2018-BLG-1347 14753  1.01941 2458338.38330  0.131427  11.563192  0.00000  0.00000       0 18.663 18.737 15.866 f 0.005344 0.000697 0.003401 m
BLG501_02_91195  17 53 29.33 -30 13 14.5 4 OGLE-2014-BLG-0001 14753  0.78809 2456713.57615  1.485980  33.755335  0.00000  0.00000       0 15.643 15.642 15.812 f 0.009682 0.003316 0.010854 m
BLG501_03_132415 17 52 32.53 -30 14 40.1 4 OGLE-2013-BLG-1964 14745  1.06877 2456586.87192  0.068087  24.603958  0.00000  0.00000       0 18.445 19.829 16.154 f 0.002372 0.000538 0.001668 m
BLG501_03_149169 17 52 24.41 -30 27 43.1 4 OGLE-2013-BLG-0890  1585  1.75719 2456448.33928  0.259860   1.795990  0.00000  0.00000       0 16.889 17.054 16.891 N 0.172431 0.078897 0.032878 m
BLG501_03_154132 17 52 20.57 -30 23 42.2 4 OGLE-2018-BLG-1334 14139  1.05091 2458428.48420  0.630870 199.962847  0.00000  0.00000       0 17.631 19.648 17.010 N 0.000884 0.000191 0.000626 m
BLG501_03_159729 17 52 26.65 -30 21 22.6 4 OGLE-2017-BLG-1273 14741  0.99777 2457975.38268  0.779688  21.117084  0.00000  0.00000       0 16.950 16.905 16.924 N 0.015438 0.004647 0.008657 m
BLG501_03_159961 17 52 19.36 -30 22 35.1 4 OGLE-2012-BLG-1354 11689  0.95282 2456211.22377  0.168117  28.358225  0.00000  0.00000       0 17.476 17.583 16.864 N 0.011662 0.005919 0.008010 m
BLG501_03_173317 17 52 27.71 -30 17 22.6 4 OGLE-2015-BLG-1427 14742  1.17997 2457279.69868  1.155328  64.828362  0.00000  0.00000       0 17.599 17.551 16.334 f 0.006239 0.001974 0.006798 m
BLG501_03_183537 17 52 27.26 -30 14 02.4 4 OGLE-2019-BLG-1246 14734  1.30524 2458705.47045  0.867949  11.632306  0.00000  0.00000       0 18.803 18.516 16.206 f 0.010339 0.002886 0.006504 m
BLG501_03_34355  17 52 52.76 -30 12 06.0 4 OGLE-2012-BLG-0112 14745  1.12733 2456005.51617  0.865096  12.223997  0.00000  0.00000       0 14.214 14.212 16.031 f 0.061850 0.015719 0.035561 m
BLG501_03_35745  17 52 50.30 -30 13 01.3 4 OGLE-2017-BLG-1776 14743  0.91455 2458028.84779  0.336345   8.961421  0.00000  0.00000       0 18.119 18.184 15.997 f 0.012071 0.002342 0.009468 m
BLG501_03_51485  17 52 45.35 -30 25 39.8 4 OGLE-2011-BLG-0079 14742  0.94699 2455647.44955  0.639851  39.267479  0.00000  0.00000       0 17.950 18.408 16.424 f 0.004045 0.001380 0.003730 m
BLG501_03_64294  17 52 45.80 -30 19 00.4 4 OGLE-2014-BLG-0093 14730  1.37114 2456709.28597  0.231322   3.753631  0.00000  0.00000       0 16.081 16.060 16.287 f 0.070585 0.018410 0.035429 m
BLG501_03_88113  17 52 44.99 -30 13 31.4 4 OGLE-2012-BLG-1268 14748  0.90417 2456171.05892  0.230503  20.320551  0.00000  0.00000       0 18.642 18.492 16.043 f 0.004976 0.000633 0.006577 m
BLG501_04_113411 17 51 51.51 -30 21 58.0 4 OGLE-2014-BLG-0250 14848  0.93191 2456764.42722  0.312064  70.927626  0.00000  0.00000       0 18.955 19.744 16.710 N 0.001621 0.000535 0.001648 m
BLG501_04_117749 17 51 51.67 -30 19 42.6 4 OGLE-2016-BLG-0069 14839  0.93841 2457532.91889  0.516362  96.945717  0.00000  0.00000       0 16.907 17.535 16.634 f 0.006369 0.002269 0.001549 m
BLG501_04_124323 17 51 54.97 -30 18 15.9 4 OGLE-2012-BLG-0032 14840  0.87939 2456004.93732  0.911683  24.245955  0.00000  0.00000       0 16.255 16.249 16.615 f 0.014961 0.004119 0.008643 m
BLG501_04_155156 17 51 37.24 -30 25 08.8 4 -                  13971  1.08370 2455469.90711  0.086873  44.668015  0.00000  0.00000       0 17.307 17.488 17.325 N 0.007656 0.002217 0.004974 m
BLG501_04_161557 17 51 44.29 -30 23 25.3 4 OGLE-2013-BLG-1685 14778  2.05144 2456530.73644  0.445908   4.010316  0.00000  0.00000       0 18.478 18.172 17.142 N 0.041593 0.008813 0.008864 m
BLG501_04_169443 17 51 42.96 -30 19 43.6 4 OGLE-2014-BLG-0690 14832  0.94632 2456779.58232  0.001321   3.817729  0.00000  0.00000       0 18.717 18.802 16.817 f 0.031632 0.011699 0.014121 m
BLG501_04_43750  17 52 06.74 -30 10 45.6 4 OGLE-2017-BLG-0171 14771  0.95009 2457874.42860  0.490699 199.849843  0.00000  0.00000       0 18.074 19.901 16.168 f 0.000957 0.000194 0.000947 m
BLG501_04_4710   17 52 12.44 -30 24 37.8 4 OGLE-2012-BLG-1210 14811  1.01225 2456143.66774  0.331513   1.974389  0.00000  0.00000       0 16.510 16.666 16.776 N 0.117779 0.037388 0.064357 m
BLG501_04_58685  17 52 04.39 -30 22 57.3 4 OGLE-2013-BLG-0891 14756  1.92915 2456476.83781  0.629744  18.408860  0.00000  0.00000       0 15.465 15.408 16.748 N 0.030530 0.003071 0.027735 m
BLG501_04_855    17 52 08.92 -30 27 19.0 4 OGLE-2013-BLG-1194  7115  1.34762 2456486.47018  0.198353   5.624659  0.00000  0.00000       0 18.858 19.522 16.663 N 0.013552 0.001750 0.003423 m
BLG501_04_89111  17 52 00.65 -30 12 18.9 4 OGLE-2013-BLG-1123 14824  1.07355 2456485.98233  0.754669  15.081737  0.00000  0.00000       0 17.845 17.724 16.382 N 0.011493 0.004365 0.005085 m
BLG501_05_114438 17 51 11.11 -30 14 47.9 4 OGLE-2015-BLG-1812 14812  1.33300 2457259.20058  0.035441   4.196790  0.00000  0.00000       0 16.696 16.659 16.802 N 0.078555 0.022990 0.021815 m
BLG501_05_18705  17 51 30.29 -30 17 47.6 4 OGLE-2011-BLG-0990 14713  1.13589 2455758.69657  0.022045   6.457340  0.00000  0.00000       0 18.469 18.458 16.937 N 0.021386 0.004782 0.008232 f
BLG501_05_3898   17 51 25.39 -30 24 35.0 4 OGLE-2011-BLG-0310 14824  0.89693 2455809.80036  0.114306  78.819120  0.11990 -0.04172 2455810 18.389 18.340 17.243 f 0.003961 0.000747 0.004301 m
BLG501_05_44352  17 51 19.59 -30 25 31.2 4 OGLE-2019-BLG-1044 14825  0.96694 2458684.03582  0.142569  13.843589  0.00000  0.00000       0 18.369 18.323 17.416 N 0.016128 0.004383 0.008420 m
BLG501_05_49266  17 51 13.11 -30 21 20.0 4 OGLE-2018-BLG-0038 14838  0.95710 2458245.16300 -0.317518  59.686683  0.38257  0.49965 2458246 16.918 17.147 17.193 N 0.020804 0.014024 0.009247 m
BLG501_05_98685  17 51 02.89 -30 21 30.5 4 OGLE-2014-BLG-0112 14835  0.87590 2456711.46113  0.491795  10.566074  0.00000  0.00000       0 18.969 18.756 17.323 N 0.013147 0.003978 0.004921 m
BLG501_06_110587 17 50 20.83 -30 12 43.5 4 OGLE-2014-BLG-0030 14844  0.92617 2456760.59518 -0.425035 130.985545 -0.09148  0.00102 2456758 18.745 19.048 17.794 N 0.006976 0.002792 0.006017 m
BLG501_06_114036 17 50 18.89 -30 10 42.5 4 OGLE-2019-BLG-1004 14778  1.09006 2458666.97857  0.107352   7.380763  0.00000  0.00000       0 18.033 20.066 17.654 N 0.013983 0.003338 0.004172 m
BLG501_06_125201 17 50 14.49 -30 22 21.7 4 OGLE-2012-BLG-1344 14827  1.20094 2456185.27661  1.336996  15.218838  0.00000  0.00000       0 16.787 16.752 17.563 N 0.032803 0.016954 0.010893 m
BLG501_06_125421 17 50 14.44 -30 22 56.8 4 OGLE-2013-BLG-0905 14817  1.19715 2456603.21683  0.422830  61.066066  0.13127 -0.09173 2456595 17.119 16.913 17.589 N 0.010568 0.002445 0.023772 m
BLG501_06_143709 17 50 16.22 -30 12 53.0 4 OGLE-2019-BLG-0365 14831  0.88543 2458584.47252  0.270675  20.905189  0.00000  0.00000       0 18.803 19.048 17.794 N 0.011184 0.003723 0.000653 m
BLG501_06_147040 17 50 16.12 -30 10 06.0 4 OGLE-2014-BLG-0187 13836  1.11984 2456735.20255  0.075535  13.872639  0.00000  0.00000       0 18.122 18.168 17.654 N 0.014687 0.002517 0.004476 m
BLG501_06_35954  17 50 48.92 -30 11 31.7 4 -                  13479  1.00906 2457160.66209  0.512817  18.257595  0.00000  0.00000       0 18.574 18.217 16.873 f 0.009420 0.003228 0.004473 m
BLG501_06_60348  17 50 34.31 -30 18 35.0 4 OGLE-2014-BLG-1042 14827  1.04244 2456822.90443  0.309924   5.364616  0.00000  0.00000       0 17.249 17.470 17.279 f 0.047707 0.006927 0.020519 m
BLG501_07_39548  17 49 57.27 -30 16 27.1 4 OGLE-2014-BLG-1984 14823  0.92293 2456937.85894  0.017919   5.257770  0.00000  0.00000       0 18.057 17.786 17.944 N 0.046328 0.001366 0.007238 f
BLG501_07_54317  17 49 39.40 -30 24 42.4 4 OGLE-2015-BLG-0374 14800  1.04958 2457135.49144  0.554872  19.861667  0.00000  0.00000       0 16.914 16.667 18.045 f 0.027755 0.005379 0.034613 m
BLG501_08_139441 17 54 39.61 -29 58 20.5 4 OGLE-2018-BLG-0039 14846  0.85214 2458163.33746  0.069278   5.628591  0.00000  0.00000       0 18.999 18.609 15.692 f 0.013453 0.000974 0.004729 m
BLG501_08_141681 17 54 40.80 -29 56 25.7 4 OGLE-2012-BLG-0103 14837  0.97063 2456004.55953  0.237253  12.368450  0.00000  0.00000       0 15.578 15.617 15.697 f 0.023789 0.008497 0.028584 m
BLG501_08_164840 17 54 29.25 -30 07 39.4 4 OGLE-2011-BLG-1131 12300  0.99395 2455805.53036  0.117274  73.967670  0.00000  0.00000       0 18.007 20.419 15.705 f 0.000890 0.000340 0.000887 m
BLG501_08_210080 17 54 28.58 -29 54 06.5 4 OGLE-2014-BLG-1570 13027  0.99105 2456887.07833  0.678218  12.026455  0.00000  0.00000       0 16.121 16.241 15.713 f 0.020723 0.005970 0.008188 m
BLG501_08_76596  17 54 57.54 -29 58 25.2 4 OGLE-2013-BLG-0010 14832  1.10651 2456341.21459  0.522279  11.779111  0.00000  0.00000       0 17.344 17.409 15.765 N 0.012312 0.003958 0.012650 m
BLG501_08_84682  17 54 50.64 -29 56 40.6 4 OGLE-2013-BLG-0322 14835  0.92724 2456370.92980  0.354410  11.621513  0.00000  0.00000       0 17.683 17.529 15.669 f 0.012749 0.003231 0.006575 m
BLG501_08_86810  17 54 50.92 -29 55 38.8 4 OGLE-2018-BLG-0777 14839  0.98149 2458302.83622  0.478289  80.430711  0.00000  0.00000       0 18.343 18.820 15.824 N 0.001854 0.000687 0.003406 m
BLG501_09_137649 17 53 55.28 -29 59 38.0 4 OGLE-2011-BLG-1268 14843  1.08996 2455811.55610  0.050264  25.637307  0.00000  0.00000       0 18.611 20.507 16.104 N 0.001704 0.000390 0.001750 m
BLG501_09_142334 17 53 59.99 -29 57 44.5 4 OGLE-2013-BLG-0329 14837  0.89609 2456434.48780  0.646732  51.861479  0.00000  0.00000       0 17.131 17.918 16.122 N 0.005187 0.002709 0.004383 m
BLG501_09_15047  17 54 21.59 -30 02 36.8 4 -                  14818  1.05306 2455461.69558  0.370076  33.543898  0.00000  0.00000       0 18.535 19.442 15.900 N 0.002148 0.000683 0.001526 m
BLG501_09_167022 17 53 56.57 -29 51 14.9 4 OGLE-2015-BLG-1602 14769  0.93812 2457245.15413  0.347086  22.800155  0.00000  0.00000       0 18.434 18.636 15.887 N 0.004095 0.000333 0.002634 m
BLG501_09_226298 17 53 44.38 -29 51 11.6 4 OGLE-2019-BLG-1403  6312  1.07692 2458775.32349  0.151081  25.506917  0.00000  0.00000       0 16.121 16.076 15.894 N 0.012997 0.002404 0.003237 m
BLG501_09_226738 17 53 48.54 -29 50 38.7 4 -                  13220  2.06956 2456419.98781  0.945802  18.626956  0.00000  0.00000       0 17.728 17.675 15.894 N 0.008495 0.001916 0.003146 m
BLG501_09_4244   17 54 19.13 -30 06 43.1 4 OGLE-2013-BLG-1833 14487  1.02685 2456558.28111  0.553395   4.756283  0.00000  0.00000       0 19.178 18.899 15.965 N 0.019229 0.006704 0.011437 m
BLG501_09_59970  17 54 08.47 -30 06 11.7 4 OGLE-2011-BLG-0293 14833  0.89424 2455714.23655  0.375636  34.438281  0.00000  0.00000       0 18.431 18.619 15.931 N 0.004753 0.001736 0.001359 m
BLG501_09_73272  17 54 12.86 -30 00 51.2 4 OGLE-2018-BLG-0371 14727  0.98168 2458221.82191  0.183519  14.479657  0.00000  0.00000       0 15.818 15.837 15.908 f 0.020208 0.003206 0.007983 m
BLG501_09_7819   17 54 16.29 -30 05 30.3 4 OGLE-2017-BLG-0925 14834  0.95204 2457920.34903  0.360059  26.577345  0.00000  0.00000       0 18.868 19.315 15.785 f 0.003889 0.001923 0.001694 m
BLG501_10_100327 17 53 26.34 -29 52 13.9 4 OGLE-2019-BLG-0716 14734  0.91076 2458673.04198  0.765054  36.900886  0.00000  0.00000       0 16.818 16.988 16.064 N 0.007072 0.003410 0.005170 m
BLG501_10_12432  17 53 41.39 -30 02 38.3 4 -                  13266  0.91393 2455416.18975  0.924708  20.528028  0.00000  0.00000       0 16.566 16.663 15.959 f 0.013192 0.004111 0.003740 m
BLG501_10_127166 17 53 17.93 -30 02 29.3 4 OGLE-2011-BLG-0022 14735  0.83911 2455690.48890  0.879862  57.315792 -0.40959 -0.02323 2455688 15.558 15.517 15.944 f 0.004376 0.000815 0.001313 m
BLG501_10_147440 17 53 15.17 -29 57 14.7 4 OGLE-2015-BLG-0575 14744  1.30716 2457119.53520  0.051059  40.323194  0.00000  0.00000       0 18.884 21.348 16.057 f 0.000941 0.000305 0.000766 m
BLG501_10_15755  17 53 40.85 -30 02 16.9 4 OGLE-2016-BLG-1306 13867  0.98612 2457596.33524  0.264021  22.359211  0.00000  0.00000       0 18.795 18.973 16.099 N 0.004364 0.001530 0.002227 m
BLG501_10_161507 17 53 12.53 -29 52 44.8 4 OGLE-2012-BLG-1058 14752  0.99812 2456117.01158  0.203483  23.555864  0.00000  0.00000       0 18.087 20.558 16.064 N 0.001891 0.000722 0.000884 m
BLG501_10_170825 17 53 20.77 -29 50 37.1 4 OGLE-2011-BLG-0402 13008  1.53765 2455729.81788  0.762499  35.500794  0.00000  0.00000       0 18.960 18.729 16.076 N 0.004104 0.001490 0.003883 m
BLG501_10_20830  17 53 36.02 -30 00 03.8 4 OGLE-2019-BLG-0512 14736  0.93228 2458601.23368  0.874204  15.962154  0.00000  0.00000       0 18.277 18.239 16.094 N 0.006997 0.001742 0.010170 m
BLG501_10_34094  17 53 38.22 -29 54 36.3 4 OGLE-2019-BLG-0878 14688  1.49768 2458646.57266  0.174560  10.595200  0.00000  0.00000       0 17.110 17.781 16.080 N 0.015093 0.004521 0.006902 m
BLG501_10_35780  17 53 37.96 -29 56 11.6 4 OGLE-2014-BLG-0842 14750  1.01359 2456801.79934  0.493283   8.113625  0.00000  0.00000       0 18.696 18.876 16.072 N 0.008158 0.001867 0.010093 m
BLG501_10_58521  17 53 25.32 -30 06 09.9 4 OGLE-2016-BLG-0003 14717  1.08845 2457417.22371  0.258751  19.326257  0.00000  0.00000       0 16.724 17.153 15.955 f 0.009102 0.002936 0.003001 m
BLG501_10_66669  17 53 32.49 -30 03 37.5 4 OGLE-2013-BLG-0607 14731  0.89758 2456455.42136  0.897868  23.539199  0.00000  0.00000       0 16.347 16.483 15.980 N 0.012327 0.004491 0.006882 m
BLG501_10_91948  17 53 32.72 -29 54 56.8 4 -                  14741  1.12874 2457266.02065  0.664878  26.622783  0.00000  0.00000       0 17.467 17.390 16.076 N 0.007608 0.001878 0.001186 m
BLG501_11_116454 17 52 35.13 -30 04 49.3 4 OGLE-2015-BLG-0961 14782  0.87204 2457204.75514  0.007831  57.197842  0.00000  0.00000       0 18.714 19.682 16.238 N 0.001613 0.000585 0.000641 m
BLG501_11_130491 17 52 31.49 -30 00 44.4 4 OGLE-2017-BLG-0103 14795  0.95327 2457829.80519  0.087072  83.321490  0.00000  0.00000       0 18.994 20.106 16.683 N 0.001230 0.000563 0.002478 m
BLG501_11_136463 17 52 36.34 -29 58 18.5 4 OGLE-2019-BLG-1260 14767  1.76570 2458715.47046  0.316584  26.927172  0.00000  0.00000       0 18.520 19.268 16.693 N 0.003133 0.000360 0.003910 m
BLG501_11_33448  17 52 57.75 -29 55 08.0 4 OGLE-2011-BLG-0082 13926  1.06880 2455702.20693  0.329346  53.867471  0.00000  0.00000       0 17.994 17.898 16.329 N 0.005407 0.002376 0.002964 m
BLG501_11_39213  17 52 57.26 -29 52 28.4 4 OGLE-2012-BLG-0092 14247  1.26495 2455991.43821  0.034267   9.923432  0.00000  0.00000       0 17.242 17.410 16.344 N 0.016720 0.002493 0.009220 m
BLG501_11_42174  17 52 55.03 -29 52 50.9 4 -                  14783  1.60118 2457484.12130  0.156504   5.798131  0.00000  0.00000       0 18.709 18.314 16.345 N 0.019416 0.006257 0.011550 m
BLG501_11_88327  17 52 45.06 -29 55 38.9 4 OGLE-2016-BLG-0130 14798  0.93502 2457469.68119  0.747948  53.698982  0.00000  0.00000       0 18.589 18.576 16.682 N 0.004668 0.001951 0.002892 m
BLG501_12_11232  17 52 07.57 -30 02 22.8 4 OGLE-2011-BLG-0105 14824  0.93809 2455634.87618  0.374940   5.403129  0.00000  0.00000       0 16.799 17.144 17.119 N 0.047418 0.012293 0.024356 m
BLG501_12_114102 17 51 48.89 -29 58 31.5 4 OGLE-2014-BLG-0512 14839  0.79693 2456782.19635  0.682850  11.537211  0.00000  0.00000       0 15.688 15.671 17.134 N 0.074102 0.015641 0.020060 m
BLG501_12_127784 17 51 47.69 -29 54 03.6 4 OGLE-2014-BLG-0260 14842  1.14183 2456741.84122  0.322717  14.032563  0.00000  0.00000       0 18.058 18.654 17.163 N 0.008979 0.001429 0.008541 m
BLG501_12_137426 17 51 43.10 -30 07 46.5 4 -                  12239  1.31258 2456965.64697  0.236350 107.094060  0.00000  0.00000       0 17.902 19.177 16.894 N 0.002419 0.001147 0.003120 m
BLG501_12_164114 17 51 43.34 -29 57 05.9 4 -                  14809  1.74314 2457802.01246  0.542908  33.657438  0.00000  0.00000       0 17.793 18.049 17.041 N 0.008095 0.003148 0.006761 m
BLG501_12_169292 17 51 36.10 -29 56 43.3 4 -                  10323  1.10969 2455443.66704  1.495560   7.883057  0.00000  0.00000       0 17.107 17.096 17.142 N 0.048957 0.025809 0.023659 m
BLG501_12_40740  17 52 10.97 -29 50 37.3 4 OGLE-2014-BLG-1282 12884  1.31438 2456841.40888  0.172672   5.962194  0.00000  0.00000       0 18.912 20.049 16.899 N 0.009914 0.002849 0.007835 m
BLG501_12_43179  17 51 56.56 -30 06 49.3 4 OGLE-2015-BLG-1588 14543  1.14552 2457219.87885  0.334497   8.935658  0.00000  0.00000       0 16.415 18.333 17.064 N 0.023624 0.011391 0.009560 m
BLG501_12_73844  17 52 05.28 -29 56 22.0 4 -                  14835  1.26961 2457507.15962  0.349425  49.483481  0.00000  0.00000       0 17.673 18.813 17.093 N 0.004797 0.001748 0.002333 m
BLG501_12_95492  17 51 46.53 -30 04 50.6 4 OGLE-2016-BLG-1679 14839  0.81995 2457675.03716  1.426578  30.565840  0.00000  0.00000       0 16.598 16.595 16.971 N 0.015235 0.002639 0.005939 m
BLG501_13_116108 17 51 10.96 -29 52 44.1 4 OGLE-2015-BLG-1028 14835  0.99576 2457164.87659  0.209335  37.301439  0.00000  0.00000       0 18.782 21.025 17.285 N 0.002183 0.000955 0.000705 m
BLG501_13_16878  17 51 28.84 -30 00 51.4 4 -                  14829  1.00762 2455419.31287  0.514005  20.329499  0.00000  0.00000       0 18.563 18.438 17.056 N 0.009894 0.003570 0.007237 m
BLG501_13_22951  17 51 29.98 -29 58 21.2 4 OGLE-2011-BLG-1396 14789  1.25027 2455836.05315  0.006056  41.259381  0.00000  0.00000       0 19.062 20.910 17.042 N 0.002074 0.000808 0.001480 m
BLG501_13_44923  17 51 21.61 -30 05 44.7 4 OGLE-2017-BLG-0926 14829  1.05865 2457934.57216  0.281927  16.632506  0.00000  0.00000       0 16.998 17.128 16.866 N 0.015267 0.002745 0.007699 m
BLG501_13_75927  17 51 15.23 -29 53 50.8 4 OGLE-2011-BLG-0188 14832  1.06380 2455683.56533  0.110382 199.897511 -0.16067 -0.16797 2455683 18.788 20.731 17.285 N 0.001123 0.000643 0.000251 m
BLG501_13_83788  17 51 08.67 -30 07 30.4 4 OGLE-2016-BLG-0004 14514  1.18711 2457484.44811  0.429547  42.384594  0.00000  0.00000       0 16.975 17.227 17.163 N 0.007865 0.002718 0.004415 m
BLG501_13_94246  17 51 10.22 -30 04 12.0 4 OGLE-2013-BLG-1587 14825  0.97471 2456536.18559  0.778676  20.568321  0.00000  0.00000       0 17.753 17.853 17.079 N 0.010736 0.003252 0.004844 m
BLG501_14_106302 17 50 13.81 -30 05 15.6 4 OGLE-2013-BLG-1854 14805  0.91657 2456566.38905  0.289633  20.604229  0.00000  0.00000       0 18.777 18.651 17.601 f 0.009364 0.002609 0.006921 m
BLG501_14_121084 17 50 17.60 -29 54 38.8 4 OGLE-2016-BLG-0787 14847  1.03419 2457536.53591  0.044884  31.767503  0.00000  0.00000       0 18.581 18.658 17.780 N 0.008320 0.002251 0.008187 m
BLG501_14_20329  17 50 47.56 -29 56 43.1 4 OGLE-2011-BLG-0106 14619  1.06616 2455626.46707  0.356891  12.195169  0.00000  0.00000       0 16.088 16.180 17.586 f 0.040990 0.004976 0.047794 m
BLG501_14_24580  17 50 41.00 -29 54 04.3 4 OGLE-2015-BLG-1887 14827  1.24635 2457449.07958  1.023616 136.937789  0.00000  0.00000       0 17.145 17.415 17.616 N 0.006720 0.004031 0.001801 m
BLG501_14_71521  17 50 29.26 -30 04 50.6 4 OGLE-2012-BLG-1697 14819  1.10992 2456270.05351  0.179778  39.195340  0.00000  0.00000       0 17.219 17.103 17.619 N 0.012293 0.002967 0.003604 m
BLG501_14_84712  17 50 28.41 -29 58 45.2 4 OGLE-2015-BLG-1161 14838  1.05095 2457201.86578  0.402664  29.033539  0.00000  0.00000       0 17.158 18.640 17.668 N 0.008182 0.001253 0.003683 m
BLG501_15_16226  17 50 05.58 -29 53 50.6 4 OGLE-2011-BLG-0479 14089  0.96359 2455765.31992  0.098291  37.043672  0.00000  0.00000       0 18.367 18.509 17.991 N 0.009581 0.002653 0.007222 m
BLG501_15_61522  17 49 38.40 -29 52 52.3 4 OGLE-2011-BLG-0004 14837  0.90815 2455637.91651  0.173917  38.877065  0.00000  0.00000       0 18.282 18.424 18.268 f 0.010149 0.003571 0.011841 m
BLG501_16_20684  17 49 07.22 -30 04 12.4 4 OGLE-2018-BLG-0009 14804  0.82757 2458165.87373  0.475058  22.501881  0.00000  0.00000       0 17.797 17.726 17.875 f 0.016615 0.004978 0.005776 m
BLG501_16_52959  17 49 02.31 -29 50 47.6 4 OGLE-2012-BLG-0204 14549  0.92387 2456007.35477  0.893325  13.517052  0.00000  0.00000       0 18.849 18.601 17.431 f 0.014584 0.006127 0.007076 m
BLG501_16_55990  17 48 51.31 -30 04 18.7 4 OGLE-2018-BLG-0514 14783  1.65833 2458224.64710  0.451971  15.050000  0.00000  0.00000       0 18.557 18.483 17.889 f 0.015946 0.003115 0.006189 m
BLG501_16_746    17 49 18.32 -30 07 32.5 4 -                  12825  0.88740 2455419.27759  0.172988   8.372201  0.00000  0.00000       0 18.525 18.437 18.359 f 0.042993 0.018242 0.011632 m
BLG501_17_104339 17 54 52.06 -29 33 56.7 4 OGLE-2014-BLG-1701 14748  1.03451 2456891.68981  0.116314   6.094514  0.00000  0.00000       0 17.543 18.597 15.879 N 0.013790 0.004077 0.008395 m
BLG501_17_112795 17 54 44.81 -29 48 48.2 4 OGLE-2013-BLG-0270 14595  1.02993 2456373.90078  0.087249  21.559013  0.00000  0.00000       0 18.536 18.823 15.714 N 0.003704 0.000956 0.001274 m
BLG501_17_115324 17 54 45.26 -29 46 45.8 4 OGLE-2014-BLG-1781 14825  1.24562 2456903.07913  0.379230   5.451899  0.00000  0.00000       0 14.640 14.629 15.819 N 0.081080 0.007208 0.073075 m
BLG501_17_150155 17 54 45.14 -29 36 55.3 4 OGLE-2019-BLG-0239 14826  1.17633 2458574.08222  1.188877  24.380129  0.00000  0.00000       0 17.308 17.290 15.946 N 0.007500 0.002323 0.009496 m
BLG501_17_172579 17 54 36.12 -29 50 07.3 4 OGLE-2013-BLG-0615  3659  1.09684 2456448.07755  0.461852  36.513174  0.00000  0.00000       0 18.064 18.358 15.727 N 0.002690 0.000729 0.001798 m
BLG501_17_207635 17 54 27.05 -29 40 35.3 4 OGLE-2018-BLG-1568  7252  0.93587 2458391.58001  0.205144  39.976705  0.00000  0.00000       0 18.885 18.539 15.929 N 0.002600 0.000692 0.002296 m
BLG501_17_215142 17 54 35.14 -29 37 06.9 4 OGLE-2015-BLG-1493 14823  0.92676 2457270.87896  0.078791 128.161881  0.00000  0.00000       0 18.503 20.696 15.837 N 0.000668 0.000398 0.000832 m
BLG501_17_47860  17 55 06.34 -29 32 47.6 4 OGLE-2012-BLG-0366 11804  1.34090 2456032.92622  0.176070  12.824891  0.00000  0.00000       0 18.407 18.282 15.844 N 0.007560 0.002050 0.006742 m
BLG501_17_71545  17 54 50.36 -29 43 38.7 4 OGLE-2012-BLG-1048 14737  0.94432 2456123.37192  1.161940   9.290223  0.00000  0.00000       0 15.741 16.214 15.829 N 0.026995 0.007954 0.030394 m
BLG501_17_95668  17 54 52.82 -29 36 01.3 4 OGLE-2018-BLG-1455 14643  0.87923 2458351.93412  0.732660   7.542663  0.00000  0.00000       0 15.712 15.787 15.889 N 0.041169 0.013678 0.023334 m
BLG501_17_97140  17 54 56.68 -29 35 50.1 4 OGLE-2017-BLG-1583 14805  1.35107 2458025.19285  0.129002  92.826192  0.00000  0.00000       0 17.917 20.415 15.813 N 0.001025 0.000339 0.001098 m
BLG501_18_102703 17 54 10.72 -29 35 04.1 4 OGLE-2013-BLG-1595 14861  0.91353 2456559.19179  0.355534  27.385071  0.00000  0.00000       0 17.317 17.598 16.322 N 0.007182 0.002104 0.001245 m
BLG501_18_118387 17 54 01.83 -29 48 47.1 4 OGLE-2018-BLG-1640 14611  1.34302 2458377.35600  0.578831  13.546921  0.00000  0.00000       0 18.832 18.366 15.899 N 0.006586 0.001422 0.004934 m
BLG501_18_13197  17 54 15.87 -29 45 00.0 4 OGLE-2016-BLG-0788 14833  1.61525 2457607.86258  0.390368  56.879969 -0.19938  0.40704 2457608 15.898 15.864 15.777 N 0.006909 0.004071 0.001357 m
BLG501_18_142141 17 53 55.63 -29 41 35.1 4 OGLE-2013-BLG-0011 14863  1.03422 2456358.77349  0.157278  25.319581  0.00000  0.00000       0 18.375 19.790 16.054 N 0.002480 0.000738 0.000278 m
BLG501_18_20707  17 54 22.88 -29 41 31.6 4 OGLE-2011-BLG-0190 14101  1.40665 2455674.84669  1.205670  22.253428  0.00000  0.00000       0 15.891 15.886 15.869 N 0.012079 0.001999 0.012740 m
BLG501_18_207177 17 53 45.47 -29 39 20.0 4 OGLE-2017-BLG-1517 12748  0.99051 2457995.78443  0.336680  22.007168  0.00000  0.00000       0 17.557 17.744 16.090 N 0.009708 0.004332 0.006700 m
BLG501_18_38375  17 54 21.23 -29 37 00.1 4 OGLE-2013-BLG-0703 14773  1.36955 2456429.20019  0.159157  22.868096  0.00000  0.00000       0 19.219 19.293 15.926 f 0.004116 0.001763 0.002248 m
BLG501_18_45860  17 54 20.17 -29 34 07.2 4 OGLE-2013-BLG-1124 14849  1.02403 2456489.96942  0.309243  20.665064  0.00000  0.00000       0 18.264 19.048 16.155 N 0.004575 0.001290 0.003661 m
BLG501_18_61379  17 54 06.00 -29 48 17.8 4 OGLE-2017-BLG-1604 14836  0.91974 2458016.40814  0.354297  20.419382  0.00000  0.00000       0 17.220 17.877 15.778 f 0.005191 0.000959 0.005489 m
BLG501_18_62022  17 54 09.78 -29 46 59.6 4 -                  14838  1.27035 2456056.75306  0.714868   4.644283  0.00000  0.00000       0 17.972 18.081 15.771 N 0.018366 0.002968 0.015100 m
BLG501_18_64056  17 54 05.88 -29 47 05.2 4 OGLE-2018-BLG-0878 14845  1.31199 2458278.18950  0.254599  19.595521  0.00000  0.00000       0 18.368 18.959 15.917 N 0.003422 0.000461 0.004521 m
BLG501_18_69335  17 54 12.78 -29 44 37.5 4 -                  14862  1.00666 2456536.42473  1.697752   9.967659  0.00000  0.00000       0 17.117 17.115 15.810 N 0.016413 0.004129 0.008937 m
BLG501_18_77936  17 54 05.49 -29 42 01.3 4 OGLE-2016-BLG-0006 14859  0.90675 2457446.24094  0.058821  21.738026  0.00000  0.00000       0 17.281 17.636 15.740 f 0.007249 0.003163 0.005796 m
BLG501_18_86754  17 54 13.47 -29 41 04.9 4 OGLE-2013-BLG-0650 14849  0.89611 2456429.10414  0.800362  11.029021  0.00000  0.00000       0 18.336 18.301 15.819 N 0.008363 0.001400 0.003067 m
BLG501_18_86842  17 54 07.35 -29 40 54.9 4 OGLE-2013-BLG-0616 14867  0.93885 2456424.26448  0.419831   9.235958  0.00000  0.00000       0 17.868 18.150 15.819 N 0.009300 0.001314 0.006567 m
BLG501_18_89968  17 54 10.76 -29 39 21.9 4 OGLE-2019-BLG-0241 14811  1.04240 2458590.56894  0.550407 199.999010  0.00000  0.00000       0 18.751 19.570 15.921 N 0.001265 0.000498 0.000596 m
BLG501_18_98892  17 54 10.31 -29 38 26.2 4 OGLE-2011-BLG-0422 14841  1.02576 2455709.47753  0.149468  17.511399  0.00000  0.00000       0 18.457 19.383 16.106 N 0.003546 0.000935 0.001440 m
BLG501_19_114172 17 53 14.07 -29 49 26.5 4 OGLE-2011-BLG-0991 14601  1.05663 2455801.53193  0.668774  32.450276  0.00000  0.00000       0 16.004 16.543 16.026 N 0.011696 0.003383 0.007118 m
BLG501_19_132363 17 53 17.57 -29 44 51.4 4 OGLE-2016-BLG-0285 14826  1.82116 2457459.68026  0.816430  23.779358  0.00000  0.00000       0 18.686 18.538 16.066 N 0.006449 0.002702 0.003082 m
BLG501_19_132849 17 53 21.08 -29 44 16.4 4 OGLE-2017-BLG-0092 14847  1.23478 2457816.70180  0.119133  46.424173  0.00000  0.00000       0 18.330 19.382 16.223 N 0.001935 0.000351 0.001734 m
BLG501_19_137588 17 53 11.35 -29 42 20.8 4 OGLE-2017-BLG-1780 14834  1.22574 2458033.83046  0.614616   7.298139  0.00000  0.00000       0 17.253 17.253 16.432 N 0.024496 0.006514 0.012772 m
BLG501_19_140413 17 53 11.12 -29 41 55.6 4 OGLE-2018-BLG-1438 14814  0.90468 2458353.54288  0.059940  33.794225  0.00000  0.00000       0 18.639 19.851 16.432 N 0.002296 0.000588 0.001734 m
BLG501_19_144474 17 53 12.60 -29 38 58.7 4 OGLE-2018-BLG-1350 14850  1.22682 2458354.62695  0.775152  18.523374  0.00000  0.00000       0 16.000 16.402 16.497 N 0.020099 0.006740 0.010592 m
BLG501_19_14750  17 53 37.00 -29 46 06.7 4 OGLE-2017-BLG-0636 14859  1.28595 2457889.31538  0.246429  20.670665  0.00000  0.00000       0 18.448 19.389 16.143 N 0.005453 0.002451 0.001998 m
BLG501_19_166839 17 53 18.90 -29 33 35.1 4 OGLE-2015-BLG-1570 14820  1.21348 2457231.64548  0.658856  11.813198  0.00000  0.00000       0 14.487 14.480 16.517 N 0.100656 0.059089 0.015841 m
BLG501_19_167113 17 53 21.25 -29 33 26.2 4 OGLE-2018-BLG-1623 14822  1.05405 2458414.87385  0.725840  29.505115  0.00000  0.00000       0 16.837 16.835 16.516 N 0.010616 0.003161 0.006150 m
BLG501_19_167363 17 53 12.00 -29 33 51.9 4 OGLE-2011-BLG-0944 14819  0.95481 2455767.39470  0.047853  12.001257  0.00000  0.00000       0 16.957 16.930 16.586 N 0.022395 0.004181 0.006801 m
BLG501_19_167552 17 53 17.96 -29 32 48.9 4 OGLE-2019-BLG-1059 14463  1.03226 2458716.77107  1.051594  32.001091  0.00000  0.00000       0 17.467 17.454 16.506 N 0.007963 0.001747 0.001931 m
BLG501_19_178274 17 53 09.04 -29 47 44.3 4 OGLE-2017-BLG-0833 14826  1.02105 2457919.77985  1.119592  19.090366  0.00000  0.00000       0 15.779 15.777 16.083 N 0.019476 0.008015 0.013972 m
BLG501_19_2578   17 53 40.55 -29 49 23.1 4 OGLE-2014-BLG-1528 13721  1.24997 2456903.27844  0.168562  77.771383  0.00000  0.00000       0 18.637 20.619 16.061 N 0.000742 0.000197 0.001401 m
BLG501_19_42464  17 53 38.96 -29 36 04.4 4 OGLE-2019-BLG-0971 14749  0.98373 2458675.32260  0.960342  10.904585  0.00000  0.00000       0 17.071 17.030 16.322 N 0.017663 0.003717 0.029356 m
BLG501_19_49615  17 53 40.22 -29 33 59.6 4 OGLE-2012-BLG-1049 13910  1.32978 2456117.27705  0.363162   6.701105  0.00000  0.00000       0 18.278 18.643 16.328 N 0.015098 0.003511 0.006564 m
BLG501_19_60591  17 53 27.01 -29 47 34.1 4 OGLE-2013-BLG-1125 14835  2.44332 2456564.01817  0.159644  35.929114  0.49991 -0.01446 2456564 16.828 17.008 15.997 N 0.007953 0.002617 0.008530 m
BLG501_19_68711  17 53 31.89 -29 45 46.8 4 OGLE-2012-BLG-0009 14856  0.95485 2455988.87566  0.259061  91.175400  0.08695  0.09028 2455989 17.131 17.516 16.086 N 0.004143 0.001710 0.002998 m
BLG501_19_68872  17 53 22.10 -29 45 46.8 4 OGLE-2014-BLG-0188 14841  1.32946 2456720.44964  0.020539   1.657154  0.00000  0.00000       0 17.135 17.227 16.067 N 0.084021 0.038428 0.073566 f
BLG501_19_80382  17 53 25.92 -29 42 24.3 4 -                  14855  0.94394 2455392.63093  0.188601   3.842892  0.00000  0.00000       0 18.977 19.877 16.068 f 0.009236 0.002283 0.009185 m
BLG501_19_85215  17 53 31.84 -29 40 22.2 4 OGLE-2019-BLG-0944 14846  0.94313 2458677.08162  0.509920  18.960612  0.00000  0.00000       0 16.731 16.997 16.272 N 0.016679 0.007892 0.001979 m
BLG501_19_92875  17 53 25.45 -29 38 32.1 4 OGLE-2016-BLG-0007 14857  1.08047 2457496.03163  1.301646  56.331282  0.30433  0.42169 2457500 15.491 15.493 16.204 f 0.023231 0.013758 0.007056 m
BLG501_20_100459 17 52 39.95 -29 33 51.3 4 OGLE-2014-BLG-1483 14808  1.04114 2456895.92272  0.057192  51.073432  0.00000  0.00000       0 18.875 20.386 16.598 N 0.001733 0.000362 0.000715 m
BLG501_20_144498 17 52 31.80 -29 36 18.9 4 OGLE-2012-BLG-1651 14864  1.38658 2456250.80340  0.219158  25.798290  0.00000  0.00000       0 14.467 14.822 16.653 N 0.033654 0.010904 0.025206 m
BLG501_20_175562 17 52 27.21 -29 42 20.9 4 OGLE-2011-BLG-1413 14842  1.58577 2455846.01852  0.440224  19.035648  0.00000  0.00000       0 14.728 16.384 16.443 f 0.016286 0.004393 0.006840 m
BLG501_20_176625 17 52 26.81 -29 41 51.6 4 OGLE-2017-BLG-0008 14836  1.04713 2457905.75054  0.922507 117.976612  0.04528  0.21553 2457899 17.667 17.667 16.633 N 0.004850 0.001652 0.005311 m
BLG501_20_197833 17 52 20.16 -29 36 22.1 4 OGLE-2013-BLG-1287 13603  1.03685 2456503.48165  0.680185  12.328960  0.00000  0.00000       0 17.490 17.608 16.661 N 0.014310 0.006161 0.006856 m
BLG501_20_38715  17 52 52.85 -29 35 20.8 4 OGLE-2018-BLG-1569 14859  0.91395 2458377.87189  0.128774  11.139310  0.00000  0.00000       0 16.808 16.847 16.615 N 0.023049 0.004493 0.017288 m
BLG501_20_5803   17 52 52.12 -29 47 13.9 4 OGLE-2015-BLG-1769 14829  1.22049 2457245.49230  0.000546  11.342390  0.00000  0.00000       0 16.807 18.465 16.374 N 0.007305 0.000840 0.002517 m
BLG501_20_62219  17 52 43.84 -29 44 17.5 4 OGLE-2011-BLG-0192 14846  1.23074 2455668.58840  0.382400  25.847186  0.00000  0.00000       0 16.648 18.038 16.472 f 0.007368 0.000815 0.003473 m
BLG501_20_71948  17 52 49.05 -29 42 29.6 4 -                  14848  1.02424 2456720.51953  0.116882  10.188266  0.00000  0.00000       0 19.084 19.974 16.530 N 0.008269 0.002960 0.003554 m
BLG501_20_76926  17 52 44.65 -29 39 16.1 4 OGLE-2018-BLG-0339 14858  1.22427 2458338.98567  0.587691  11.496627  0.00000  0.00000       0 16.787 16.766 16.552 N 0.032492 0.011003 0.009119 m
BLG501_21_11066  17 52 13.51 -29 44 02.7 4 OGLE-2015-BLG-1528 14650  1.14542 2457209.12076  1.610808   5.133205  0.00000  0.00000       0 17.273 17.261 16.539 f 0.046940 0.018955 0.015445 m
BLG501_21_119793 17 51 54.88 -29 37 39.9 4 -                  14854  0.88930 2455457.43848  0.763082  10.567378  0.00000  0.00000       0 17.026 17.003 17.125 N 0.024396 0.003849 0.021083 m
BLG501_21_125597 17 51 46.82 -29 34 30.6 4 OGLE-2015-BLG-1368 14855  1.06284 2457202.95950  0.507976   8.922499  0.00000  0.00000       0 16.541 16.992 17.036 N 0.039712 0.015600 0.017012 m
BLG501_21_126004 17 51 51.35 -29 34 58.0 4 OGLE-2012-BLG-1292 14856  0.82710 2456165.81413  0.216220   5.541337  0.00000  0.00000       0 16.984 17.038 16.791 f 0.048289 0.018304 0.013506 m
BLG501_21_61972  17 51 58.75 -29 43 31.2 4 OGLE-2013-BLG-0710 14856  0.88103 2456472.58136  1.255693  33.392712  0.00000  0.00000       0 16.847 16.806 16.961 f 0.012020 0.002917 0.005528 m
BLG501_21_63693  17 52 01.93 -29 42 43.9 4 OGLE-2018-BLG-1777 14857  0.88711 2458415.48880  0.096433  10.509909  0.00000  0.00000       0 18.663 18.572 16.903 f 0.013807 0.004641 0.010097 m
BLG501_22_110621 17 51 09.68 -29 33 28.2 4 OGLE-2017-BLG-0343 14821  0.88240 2457874.26695  0.434247  25.493662  0.00000  0.00000       0 16.856 16.904 17.380 f 0.025592 0.012883 0.007246 m
BLG501_22_132326 17 50 56.78 -29 40 23.4 4 OGLE-2017-BLG-1394 14838  0.97336 2457981.13339  0.136200  16.592815  0.00000  0.00000       0 17.712 17.761 17.505 N 0.018939 0.006328 0.002702 m
BLG501_22_140668 17 50 57.24 -29 38 21.7 4 OGLE-2015-BLG-2018 14853  0.97780 2457285.13556  0.031312  25.563403  0.00000  0.00000       0 18.870 18.817 17.517 N 0.007200 0.001073 0.001404 m
BLG501_22_20324  17 51 26.53 -29 39 07.8 4 OGLE-2012-BLG-1133 14845  1.01718 2456124.69094  0.200880  13.758191  0.00000  0.00000       0 17.922 20.253 16.835 f 0.004512 0.001715 0.004391 m
BLG501_22_34324  17 51 31.81 -29 33 55.8 4 OGLE-2019-BLG-0410 13913  1.04447 2458590.77482  0.080875  44.795709  0.00000  0.00000       0 18.724 19.436 17.182 N 0.005754 0.002552 0.002423 m
BLG501_22_40559  17 51 18.51 -29 47 29.8 4 OGLE-2011-BLG-1317 14848  0.93744 2455849.63497  0.377777  50.847136  0.00000  0.00000       0 17.700 19.271 17.558 N 0.003904 0.000497 0.001297 m
BLG501_22_44896  17 51 21.87 -29 43 59.7 4 OGLE-2014-BLG-0337 14856  0.83596 2456823.11410  0.589341  41.650809  0.00000  0.00000       0 16.784 16.587 17.293 N 0.018382 0.007483 0.006773 m
BLG501_22_79490  17 51 03.01 -29 48 35.5 4 OGLE-2015-BLG-1592 14821  1.20502 2457244.95373  0.596061  18.255926  0.00000  0.00000       0 16.606 16.719 17.773 N 0.025514 0.005154 0.002644 m
BLG501_23_108138 17 50 10.30 -29 42 38.8 4 OGLE-2019-BLG-0013  9776  1.39231 2458559.87405  0.380483  89.328819  0.00000  0.00000       0 18.331 18.780 17.861 N 0.005472 0.002179 0.005067 m
BLG501_23_11248  17 50 42.14 -29 43 08.0 4 OGLE-2011-BLG-0690 14840  1.57951 2455744.41792  0.273994   5.223140  0.00000  0.00000       0 17.713 17.337 17.676 N 0.089182 0.035947 0.040921 m
BLG501_23_40311  17 50 31.60 -29 42 23.5 4 OGLE-2019-BLG-0549 14833  1.91054 2458613.99153  1.113308  14.337275  0.00000  0.00000       0 16.438 16.428 17.671 N 0.037540 0.006999 0.012783 m
BLG501_23_4568   17 50 43.50 -29 46 23.4 4 OGLE-2012-BLG-0312 14855  0.92378 2456074.58980  0.475328  58.201710  0.00000  0.00000       0 18.500 18.457 17.863 N 0.007683 0.003002 0.008323 m
BLG501_23_51653  17 50 38.06 -29 36 36.5 4 OGLE-2016-BLG-1307 14860  0.86530 2457582.95656  0.132290   5.823654  0.00000  0.00000       0 18.551 18.664 17.424 f 0.032366 0.008171 0.007485 m
BLG501_23_69168  17 50 22.87 -29 45 53.8 4 OGLE-2011-BLG-0193 14849  1.17919 2455662.28356  1.915615  31.106337  0.00000  0.00000       0 16.337 16.330 17.583 f 0.025087 0.007272 0.013984 m
BLG501_23_83788  17 50 26.20 -29 37 01.4 4 OGLE-2018-BLG-1353 14860  1.03120 2458341.75341  0.311092   9.178379  0.00000  0.00000       0 17.602 17.551 17.563 f 0.033032 0.010954 0.004372 m
BLG501_24_35265  17 49 49.69 -29 42 02.4 4 -                  14873  1.04531 2458757.94567  0.314271   7.156670  0.00000  0.00000       0 18.351 18.313 17.903 f 0.030409 0.007035 0.030169 m
BLG501_24_67075  17 49 39.31 -29 40 56.9 4 OGLE-2013-BLG-1697 14851  1.11515 2456538.54956  0.497751  15.229032  0.00000  0.00000       0 18.566 19.191 17.898 f 0.012350 0.004134 0.007190 m
BLG501_24_73980  17 49 45.59 -29 34 49.0 4 OGLE-2016-BLG-1388 14868  0.93006 2457605.62369  0.885915  18.727446  0.00000  0.00000       0 18.383 18.271 16.888 N 0.008785 0.002471 0.005058 m
BLG501_24_81417  17 49 30.81 -29 48 08.5 4 OGLE-2013-BLG-0908 14828  1.02334 2456465.05698  0.433527  21.397753  0.00000  0.00000       0 18.368 19.243 16.573 f 0.005648 0.000738 0.002517 m
BLG501_24_82565  17 49 27.73 -29 46 15.2 4 OGLE-2013-BLG-1525 11020  1.02642 2456523.52055  0.195305  17.713952  0.00000  0.00000       0 18.651 18.970 18.596 f 0.017409 0.005668 0.015296 m
BLG501_25_32746  17 49 06.38 -29 33 21.0 4 OGLE-2011-BLG-0083 14822  0.86170 2455642.23151  0.763994  14.919162  0.00000  0.00000       0 18.043 17.917 17.237 f 0.014474 0.004381 0.006806 m
BLG501_25_43958  17 48 59.72 -29 38 35.8 4 OGLE-2017-BLG-1184 14842  0.94684 2457942.81103  0.506607   9.780238  0.00000  0.00000       0 18.425 18.444 18.692 f 0.036026 0.010916 0.024336 m
BLG501_26_100027 17 54 03.73 -29 14 38.0 4 OGLE-2013-BLG-1207 14811  1.07967 2456496.36832  1.028884  13.748411  0.00000  0.00000       0 18.348 18.300 16.205 N 0.007177 0.001444 0.002898 m
BLG501_26_104691 17 53 53.27 -29 30 10.2 4 OGLE-2013-BLG-1934 14117  1.90541 2456580.43295  0.029408  25.150978  0.00000  0.00000       0 17.938 20.376 16.250 N 0.001829 0.000332 0.001499 m
BLG501_26_147406 17 53 54.50 -29 16 53.3 4 OGLE-2015-BLG-1877 14862  0.97691 2457264.75851  0.115842  16.243981  0.00000  0.00000       0 18.699 20.372 16.414 N 0.002863 0.000370 0.001536 m
BLG501_26_166828 17 53 51.04 -29 27 46.2 4 OGLE-2016-BLG-0009 14781  1.18643 2457439.31856  0.117077  37.631831  0.00000  0.00000       0 18.576 18.947 16.181 N 0.002758 0.001302 0.001134 m
BLG501_26_172571 17 53 51.15 -29 25 22.8 4 OGLE-2013-BLG-0791 14840  0.86350 2456442.47757  0.387441  10.010207  0.00000  0.00000       0 18.252 19.296 16.311 N 0.005868 0.000842 0.003057 m
BLG501_26_180038 17 53 49.39 -29 24 18.4 4 -                  14818  1.50604 2455432.14766  0.984814   7.648183  0.00000  0.00000       0 18.825 18.353 16.472 N 0.018611 0.009562 0.003646 m
BLG501_26_185395 17 53 46.26 -29 20 33.7 4 OGLE-2017-BLG-0548 14466  0.88061 2457867.29939  0.300549   5.450885  0.00000  0.00000       0 16.331 16.408 16.514 N 0.081452 0.041676 0.024140 m
BLG501_26_37722  17 54 20.15 -29 16 23.8 4 OGLE-2012-BLG-0513 14823  1.10557 2456038.75607  1.051376  23.140165  0.00000  0.00000       0 18.631 18.047 16.178 N 0.006952 0.002905 0.001100 m
BLG501_26_91238  17 54 08.72 -29 16 42.7 4 OGLE-2011-BLG-1162 14854  0.94887 2455799.15001  0.503568  13.397913  0.00000  0.00000       0 17.436 18.078 16.345 N 0.009052 0.002799 0.006150 m
BLG501_27_115625 17 53 17.96 -29 28 44.7 4 OGLE-2019-BLG-0791 14840  0.96836 2458635.96540  0.257315   2.424315  0.00000  0.00000       0 17.880 18.404 16.650 N 0.057515 0.005975 0.008256 m
BLG501_27_13280  17 53 36.60 -29 25 35.8 4 OGLE-2014-BLG-0433 14862  0.95556 2456780.44219  0.149038  23.455299  0.00000  0.00000       0 18.492 18.461 16.534 N 0.005806 0.000461 0.003656 m
BLG501_27_137920 17 53 13.40 -29 20 49.5 4 OGLE-2011-BLG-1285 14855  1.15815 2455813.36855  0.926844   7.788165  0.00000  0.00000       0 18.053 17.963 16.704 N 0.024793 0.009874 0.009937 m
BLG501_27_144696 17 53 11.24 -29 18 56.3 4 OGLE-2011-BLG-1270 14863  0.90192 2455835.86322  0.181339  18.966254  0.00000  0.00000       0 17.214 17.354 16.690 N 0.015612 0.006978 0.003439 m
BLG501_27_145019 17 53 18.89 -29 17 13.9 4 OGLE-2016-BLG-0070 14868  1.06282 2457434.99032  0.801843   9.544337  0.00000  0.00000       0 17.353 17.337 16.591 N 0.021390 0.005927 0.007266 m
BLG501_27_180322 17 53 06.43 -29 24 31.4 4 OGLE-2017-BLG-0639 14861  0.95338 2457873.77511  0.007213   6.585000  0.00000  0.00000       0 18.930 19.973 16.946 N 0.007181 0.000529 0.000315 f
BLG501_27_204533 17 53 07.89 -29 16 55.9 4 OGLE-2017-BLG-0011 14860  0.78217 2457823.40449  1.112341  27.291527  0.00000  0.00000       0 16.898 16.925 16.710 N 0.010889 0.002589 0.005674 m
BLG501_27_35711  17 53 37.78 -29 17 15.7 4 OGLE-2011-BLG-1284 14833  0.98503 2455813.48697  0.246082   8.826346  0.00000  0.00000       0 18.749 19.285 16.447 N 0.009126 0.002737 0.005529 m
BLG501_27_52866  17 53 29.23 -29 30 23.8 4 OGLE-2011-BLG-0506  9956  1.07563 2455735.01546  0.267838  12.880128  0.00000  0.00000       0 18.826 19.693 16.524 N 0.005490 0.001801 0.001060 m
BLG501_27_72991  17 53 22.36 -29 23 31.5 4 OGLE-2018-BLG-1778 14853  0.92151 2458434.34824  0.282777  27.560704  0.00000  0.00000       0 17.544 17.531 16.466 f 0.009839 0.004936 0.005043 m
BLG501_27_83385  17 53 30.75 -29 20 19.4 4 OGLE-2012-BLG-0242 14859  1.07385 2456023.84445  0.762126  20.002151  0.00000  0.00000       0 18.744 18.520 16.573 N 0.005734 0.001161 0.011382 m
BLG501_27_89750  17 53 26.53 -29 19 34.1 4 -                  14865  0.97765 2455469.46312  0.024553  64.154877  0.00000  0.00000       0 18.408 20.277 16.554 N 0.001148 0.000436 0.000888 m
BLG501_27_98778  17 53 29.00 -29 15 58.4 4 OGLE-2013-BLG-1526 14842  1.45847 2456517.30474  0.154911  28.894809  0.00000  0.00000       0 18.943 20.847 16.344 N 0.001615 0.000379 0.000505 m
BLG501_28_136838 17 52 20.51 -29 28 12.8 4 OGLE-2015-BLG-1785 13993  1.01576 2457279.89033  0.162906  29.037638  0.00000  0.00000       0 17.285 18.138 17.285 N 0.009563 0.004145 0.011944 m
BLG501_28_138764 17 52 21.57 -29 27 39.0 4 OGLE-2013-BLG-0405 14771  1.13439 2456430.42541  0.238938 123.227716  0.00000  0.00000       0 18.938 20.509 17.285 N 0.001577 0.000564 0.001766 m
BLG501_28_52825  17 52 44.82 -29 26 16.6 4 OGLE-2013-BLG-0236 14862  0.98137 2456356.04946  0.703025  14.984765  0.00000  0.00000       0 18.903 18.404 17.126 N 0.012236 0.003855 0.002237 m
BLG501_28_91281  17 52 28.72 -29 29 15.8 4 OGLE-2019-BLG-0792 14759  2.02630 2458643.86731  0.173098   8.644633  0.00000  0.00000       0 16.852 17.017 16.965 N 0.029345 0.009139 0.009548 m
BLG501_28_92783  17 52 37.32 -29 28 58.1 4 OGLE-2018-BLG-0565 14837  1.10279 2458226.30561  0.102483  19.217914  0.00000  0.00000       0 18.746 20.370 17.121 N 0.004026 0.001176 0.001268 m
BLG501_29_124922 17 51 39.01 -29 25 23.5 4 OGLE-2011-BLG-0313 14790  0.99769 2455708.19591  1.139654  20.807025  0.00000  0.00000       0 17.438 17.522 17.531 N 0.014677 0.003863 0.005236 m
BLG501_29_138908 17 51 38.60 -29 18 34.6 4 OGLE-2017-BLG-0197 14687  0.92929 2457829.67724  0.211568   9.843748  0.00000  0.00000       0 16.316 16.257 17.267 f 0.055795 0.014444 0.033784 m
BLG501_29_144426 17 51 44.76 -29 16 48.2 4 OGLE-2018-BLG-0633 14847  0.92210 2458241.97512  0.245067  11.528615  0.00000  0.00000       0 17.581 17.802 17.490 N 0.024797 0.004610 0.010992 m
BLG501_29_18213  17 52 09.78 -29 19 39.0 4 -                  14849  1.50509 2455396.40710  1.106828  23.836456  0.00000  0.00000       0 15.530 15.528 17.232 f 0.032400 0.006886 0.010797 m
BLG501_29_51289  17 52 04.81 -29 23 45.9 4 OGLE-2013-BLG-0968 14859  0.85160 2456460.31063  0.174641   6.827844  0.00000  0.00000       0 17.652 17.662 16.979 f 0.029368 0.009814 0.019875 m
BLG501_29_56649  17 51 56.39 -29 21 01.2 4 OGLE-2015-BLG-1787 14855  1.03471 2457254.36487  1.080955  12.076341  0.00000  0.00000       0 16.778 16.774 17.058 f 0.022354 0.004096 0.004304 m
BLG501_29_87370  17 51 52.98 -29 24 57.2 4 OGLE-2016-BLG-1788 14865  0.98047 2457727.70932  0.315890  84.910728  0.00000  0.00000       0 17.027 18.293 17.264 f 0.004624 0.002169 0.005130 m
BLG501_30_25662  17 51 13.83 -29 30 03.1 4 OGLE-2013-BLG-0163 14482  0.95767 2456371.52455  0.454176  16.643294  0.00000  0.00000       0 18.459 18.865 15.717 f 0.004281 0.000329 0.000820 m
BLG501_30_3345   17 51 24.23 -29 28 11.2 4 OGLE-2011-BLG-1516 14835  0.95639 2455863.87786  0.273722  34.070176  0.00000  0.00000       0 18.621 18.975 17.839 f 0.005727 0.001548 0.003180 m
BLG501_30_49380  17 51 17.94 -29 14 44.0 4 -                  14828  1.53017 2456742.68478  0.505047  42.873523  0.00000  0.00000       0 16.932 17.905 16.546 f 0.006123 0.002309 0.003527 m
BLG501_30_85689  17 50 55.07 -29 25 12.7 4 OGLE-2015-BLG-0412 14109  0.87834 2457153.13530  1.227828  50.473089  0.00000  0.00000       0 18.428 18.273 17.930 f 0.007574 0.003267 0.003627 m
BLG501_30_85874  17 50 53.93 -29 24 32.7 4 OGLE-2015-BLG-1970 11478  0.93966 2457279.51441  0.400704   8.749097  0.00000  0.00000       0 18.084 18.375 17.930 f 0.025685 0.003796 0.018894 m
BLG501_30_88811  17 51 01.84 -29 23 12.4 4 OGLE-2011-BLG-1220 14831  1.43834 2455803.90133  0.978155   5.857096  0.00000  0.00000       0 16.321 16.315 17.914 f 0.149900 0.056370 0.013895 m
BLG501_31_27462  17 50 31.11 -29 26 18.6 4 OGLE-2018-BLG-1725 14860  0.91731 2458493.44878  0.128040  80.808882  0.00000  0.00000       0 17.973 18.562 17.252 N 0.006083 0.003805 0.002866 m
BLG501_31_5450   17 50 48.91 -29 26 50.4 4 OGLE-2013-BLG-0892 14090  1.04356 2456456.37451  1.117058  10.887811  0.00000  0.00000       0 18.258 18.136 17.148 N 0.013650 0.002666 0.009608 m
BLG501_31_63227  17 50 20.87 -29 18 55.6 4 OGLE-2016-BLG-0262 14857  0.98591 2457515.33863  0.256618  45.836348  0.00000  0.00000       0 18.392 18.023 18.685 f 0.017678 0.008530 0.004185 m
BLG501_31_77025  17 50 11.38 -29 26 06.7 4 OGLE-2013-BLG-0652 12131  1.09075 2456425.47186  0.528992  17.032076  0.00000  0.00000       0 17.782 19.150 17.110 N 0.005729 0.001374 0.002938 m
BLG501_31_84261  17 50 18.88 -29 20 47.3 4 OGLE-2012-BLG-0461 14855  1.07145 2456068.58280  0.079342  42.734366  0.00000  0.00000       0 18.039 19.922 18.541 f 0.004923 0.001688 0.000825 m
BLG502_01_43718  17 53 56.86 -34 07 27.7 4 OGLE-2013-BLG-1858  2143  1.04498 2456580.86041  0.238503  48.784178  0.00000  0.00000       0 18.071 18.994 15.738 f 0.001777 0.000396 0.002233 m
BLG502_02_49353  17 53 18.12 -34 04 42.6 4 OGLE-2012-BLG-1366  2130  1.08037 2456225.49672  0.045695  34.620638  0.00000  0.00000       0 15.768 15.855 16.132 f 0.015444 0.005017 0.005212 m
BLG502_03_92449  17 52 20.15 -34 01 48.5 4 -                   2135  1.30943 2455685.10000  0.221734  59.248139  0.00000  0.00000       0 17.804 18.071 15.987 f 0.003057 0.001087 0.002088 m
BLG502_05_119326 17 50 43.84 -33 54 21.5 4 OGLE-2014-BLG-0641  2141  0.84993 2456847.05419  0.474044  42.176742  0.00000  0.00000       0 16.956 17.086 16.306 f 0.010895 0.006284 0.004476 m
BLG502_05_87181  17 50 47.24 -34 08 07.1 4 OGLE-2012-BLG-1276  2143  1.22839 2456163.66574  0.094614   6.987610  0.00000  0.00000       0 16.026 16.150 16.128 N 0.043750 0.016803 0.021684 m
BLG502_06_104778 17 50 05.05 -33 58 46.4 4 OGLE-2017-BLG-0641  2145  0.86748 2457957.41149  1.426777  60.289767  0.00000  0.00000       0 16.879 16.872 15.925 N 0.004974 0.001510 0.001129 m
BLG502_06_137316 17 49 51.00 -34 00 57.4 4 OGLE-2016-BLG-0342  2103  0.91514 2457495.82793  0.147315  42.676020  0.00000  0.00000       0 18.222 18.362 15.745 f 0.003792 0.001416 0.003673 m
BLG502_06_45168  17 50 16.36 -34 07 27.5 4 OGLE-2015-BLG-0525  2141  1.05732 2457139.91603  0.036479  16.937512  0.00000  0.00000       0 16.361 16.340 16.050 N 0.014708 0.003567 0.022527 m
BLG502_06_45451  17 50 15.61 -34 06 23.1 4 OGLE-2013-BLG-0350  2145  0.86698 2456415.69565  0.819183  27.756679  0.00000  0.00000       0 17.770 17.759 15.887 f 0.006128 0.002168 0.002530 m
BLG502_08_145185 17 54 21.01 -33 35 24.3 4 OGLE-2017-BLG-0015  2137  0.95436 2457860.01548  0.348350  73.026740  0.00000  0.00000       0 17.291 17.489 15.371 f 0.002537 0.001238 0.001936 m
BLG502_09_5116   17 54 09.80 -33 46 28.0 4 OGLE-2011-BLG-1046  2143  1.03541 2455828.32102  0.392789  59.131929  0.00000  0.00000       0 18.405 18.573 15.847 f 0.002129 0.000882 0.002291 m
BLG502_09_86482  17 53 42.66 -33 46 24.7 4 OGLE-2012-BLG-0988  2144  1.00131 2456155.28096  0.665061  40.418021  0.00000  0.00000       0 17.517 17.577 15.929 f 0.005363 0.001496 0.001803 m
BLG502_10_89057  17 52 58.27 -33 44 28.6 4 OGLE-2016-BLG-0235  2133  1.11137 2457478.41167  0.473519  18.290475  0.00000  0.00000       0 15.167 15.165 16.358 f 0.028667 0.008737 0.021090 m
BLG502_11_14372  17 52 42.92 -33 42 59.0 4 OGLE-2011-BLG-0604  2116  0.94970 2455671.60112  0.079500   3.720060  0.00000  0.00000       0 17.027 17.019 16.444 f 0.059803 0.017610 0.024542 m
BLG502_12_61231  17 51 43.45 -33 33 51.2 4 OGLE-2016-BLG-1565  2139  1.27498 2457626.08454  0.838950  12.381889  0.00000  0.00000       0 16.613 16.768 16.462 f 0.018685 0.006707 0.004224 m
BLG502_16_16267  17 48 56.38 -33 41 59.4 4 OGLE-2014-BLG-0263  2141  0.92770 2456801.67731  0.130810  75.242167  0.00000  0.00000       0 17.141 18.577 16.024 f 0.003508 0.002173 0.002393 m
BLG502_16_91821  17 48 35.18 -33 45 45.8 4 OGLE-2014-BLG-1342  2145  0.96356 2456886.08614  0.617693  23.997843  0.00000  0.00000       0 16.170 16.164 16.258 f 0.018078 0.007904 0.021138 m
BLG502_18_15222  17 54 13.55 -33 25 00.5 4 OGLE-2012-BLG-1145  1942  1.34347 2456130.39262  0.085251   9.879906  0.00000  0.00000       0 17.851 19.029 16.022 N 0.008225 0.002087 0.003434 m
BLG502_19_47035  17 53 15.62 -33 29 04.3 4 OGLE-2013-BLG-0716  2145  0.83258 2456442.27034  0.713692  12.704910  0.00000  0.00000       0 15.523 15.647 15.994 f 0.026715 0.003440 0.026614 m
BLG502_20_154918 17 52 04.92 -33 21 34.9 4 -                   1997  1.15198 2455466.34003  0.274931  52.302396  0.23757 -0.41585 2455466 16.097 16.608 15.993 f 0.005228 0.002629 0.003830 m
BLG502_20_57509  17 52 25.93 -33 27 22.8 4 OGLE-2014-BLG-1739  2147  0.90859 2456902.58438  0.076344  10.553775  0.00000  0.00000       0 18.340 18.517 15.978 f 0.008401 0.002423 0.006439 m
BLG502_23_106429 17 50 03.99 -33 22 06.5 4 OGLE-2015-BLG-1288  2148  0.97614 2457203.65959  0.207393  28.349498  0.00000  0.00000       0 17.878 18.983 16.348 f 0.003161 0.000722 0.003466 m
BLG502_23_135466 17 49 55.25 -33 26 30.8 4 OGLE-2016-BLG-0150  2142  0.97703 2457436.77467  0.124825 101.362271  0.00000  0.00000       0 17.471 18.935 16.139 N 0.001364 0.000548 0.001127 m
BLG502_24_123106 17 49 07.68 -33 30 42.5 4 OGLE-2012-BLG-0261  2132  0.98509 2456039.20449  0.610803  21.536633  0.00000  0.00000       0 17.605 17.810 16.072 f 0.005854 0.001580 0.003845 m
BLG502_24_72636  17 49 27.13 -33 16 16.5 4 OGLE-2016-BLG-0407  2144  0.91960 2457500.96366  0.300444  22.694933  0.00000  0.00000       0 16.635 16.754 16.310 f 0.011366 0.003270 0.003623 m
BLG502_25_124090 17 48 29.58 -33 26 18.4 4 OGLE-2012-BLG-0214  2124  1.69482 2456017.40262  0.625102  12.856252  0.00000  0.00000       0 17.476 17.485 16.288 N 0.014328 0.005584 0.009554 m
BLG502_25_124534 17 48 26.87 -33 25 38.6 4 OGLE-2017-BLG-0264  2141  1.21231 2457864.19635  0.903359  38.777720  0.00000  0.00000       0 18.059 17.992 16.287 N 0.005468 0.001612 0.001917 m
BLG502_25_67472  17 48 52.74 -33 16 57.3 4 OGLE-2012-BLG-0403  2143  0.91322 2456031.12932  0.410849   4.521440  0.00000  0.00000       0 16.314 16.356 16.286 f 0.066327 0.018053 0.067110 m
BLG502_27_10644  17 53 26.46 -33 08 17.1 4 OGLE-2015-BLG-0491  2138  0.96020 2457135.41953  1.061515  19.888689  0.00000  0.00000       0 17.043 17.031 15.955 f 0.010355 0.004270 0.008590 m
BLG502_30_38831  17 51 08.55 -32 55 46.8 4 OGLE-2011-BLG-0636  2068  1.20626 2455747.76637  0.766894  40.276137  0.00000  0.00000       0 16.198 16.780 16.448 f 0.013108 0.005649 0.005628 m
BLG502_31_144578 17 49 59.24 -32 56 43.0 4 -                   2144  1.29257 2457842.24837  0.341010  11.902036  0.00000  0.00000       0 17.662 17.622 16.763 f 0.018371 0.006957 0.016372 m
BLG502_32_47022  17 49 31.83 -33 05 16.0 4 -                   2146  0.88902 2455716.89849  0.742785  25.396638  0.00000  0.00000       0 17.402 17.373 16.910 f 0.013384 0.005164 0.007280 m
BLG503_05_5027   17 51 06.06 -35 19 11.9 4 OGLE-2015-BLG-1593   947  1.17157 2457234.26733  0.210640  22.994243  0.00000  0.00000       0 18.137 18.112 15.249 f 0.004237 0.001944 0.002554 m
BLG503_06_97329  17 49 53.03 -35 15 33.9 4 OGLE-2015-BLG-0246   950  0.97885 2457140.95184  0.637191  35.150645  0.00000  0.00000       0 15.941 15.925 15.597 f 0.010643 0.004041 0.005440 m
BLG503_10_121377 17 52 48.18 -35 00 51.4 4 OGLE-2013-BLG-1015   948  0.93478 2456533.34968  0.020264  60.746359  0.00000  0.00000       0 17.776 18.516 15.275 f 0.001665 0.000433 0.000962 m
BLG503_12_9531   17 51 52.92 -34 58 29.6 4 OGLE-2015-BLG-0128   950  0.81954 2457090.09090  0.082487  60.419390  0.00000  0.00000       0 15.451 15.551 15.233 f 0.007263 0.002984 0.004706 m
BLG503_13_134706 17 50 35.13 -34 57 28.6 4 OGLE-2013-BLG-0666   952  0.82294 2456431.86169  0.334316   8.659181  0.00000  0.00000       0 15.540 15.534 15.527 f 0.028237 0.005029 0.034411 m
BLG503_14_107670 17 49 58.61 -34 52 16.4 4 OGLE-2014-BLG-1633   952  0.87332 2456879.72083  0.085009   7.984555  0.00000  0.00000       0 16.947 17.120 15.541 f 0.026767 0.012226 0.004864 m
BLG503_14_146986 17 49 45.78 -34 50 15.7 4 OGLE-2016-BLG-0206   947  0.89722 2457453.61285  0.233311  18.462635  0.00000  0.00000       0 17.621 17.607 15.639 N 0.005731 0.000260 0.002091 m
BLG503_17_53685  17 54 44.75 -34 36 40.3 4 OGLE-2014-BLG-1704   946  0.97876 2457065.16626  1.072249 112.892760  0.00000  0.00000       0 16.535 16.529 15.424 N 0.003344 0.001494 0.003857 m
BLG503_19_138684 17 52 51.06 -34 36 51.5 4 OGLE-2014-BLG-1595   946  1.73029 2456945.86453  0.256898 135.185081  0.00000  0.00000       0 14.313 16.921 15.418 N 0.004424 0.001542 0.003758 m
BLG503_20_106918 17 52 14.22 -34 35 13.7 4 OGLE-2017-BLG-1554   951  0.85644 2458024.10535  0.045685  30.530785  0.00000  0.00000       0 16.307 16.415 15.374 f 0.006333 0.000776 0.004291 m
BLG503_20_119814 17 52 16.20 -34 30 51.6 4 -                    955  0.87903 2455452.05542  0.209631  19.013079  0.00000  0.00000       0 17.651 18.500 15.430 f 0.003871 0.001341 0.004012 m
BLG503_23_135537 17 49 45.03 -34 37 28.1 4 OGLE-2017-BLG-0143   915  1.22029 2457821.28832  0.513830  27.965912  0.00000  0.00000       0 16.177 16.174 15.751 N 0.010911 0.003935 0.007189 m
BLG503_24_100117 17 49 08.50 -34 35 49.2 4 OGLE-2012-BLG-0514   951  0.96046 2456069.87596  0.310638  26.240554  0.00000  0.00000       0 17.455 18.040 15.555 f 0.003816 0.001222 0.003665 m
BLG503_24_187    17 49 36.87 -34 44 31.3 4 OGLE-2012-BLG-1024   947  0.96431 2456143.75857  0.403528  24.119872  0.00000  0.00000       0 16.114 16.088 15.730 f 0.010609 0.001455 0.009248 m
BLG503_25_13808  17 48 51.34 -34 37 42.2 4 OGLE-2013-BLG-0880   952  0.82617 2456500.24247  0.267665  69.981818  0.00000  0.00000       0 17.079 18.717 15.590 N 0.001643 0.000685 0.001019 m
BLG503_28_4091   17 52 33.95 -34 24 30.0 4 OGLE-2013-BLG-0653   950  1.06303 2456459.12149  0.297104  26.442114  0.00000  0.00000       0 16.295 16.395 15.498 f 0.009829 0.004244 0.001320 m
BLG503_30_118426 17 50 35.04 -34 22 20.5 4 -                    950  1.43272 2455479.25890  0.074410 104.614835  0.00000  0.00000       0 17.540 19.301 15.685 N 0.000999 0.000232 0.001252 m
BLG504_01_106075 17 59 37.86 -28 34 06.6 4 OGLE-2013-BLG-1678 10312  0.85782 2456531.53209  0.248129   6.665482  0.00000  0.00000       0 18.311 18.640 15.763 N 0.012995 0.005763 0.007287 m
BLG504_01_113746 17 59 30.26 -28 31 08.7 4 OGLE-2012-BLG-1595 10288  1.13853 2456190.68115  0.046531   5.902296  0.00000  0.00000       0 18.713 19.518 15.728 N 0.008165 0.000866 0.005825 m
BLG504_01_175589 17 59 25.28 -28 29 42.9 4 OGLE-2015-BLG-0392 10297  0.98874 2457130.02632  0.208458  43.493802  0.00000  0.00000       0 18.391 19.223 15.442 f 0.001647 0.000523 0.000625 m
BLG504_01_182681 17 59 26.61 -28 27 58.9 4 OGLE-2017-BLG-0841 10299  0.97031 2457898.76417  0.272994  20.695847  0.00000  0.00000       0 18.600 19.476 15.751 N 0.004691 0.002783 0.002223 m
BLG504_01_188810 17 59 27.48 -28 23 09.0 4 OGLE-2018-BLG-0847 10300  1.05097 2458265.87798  0.813117   7.065548  0.00000  0.00000       0 17.207 17.189 15.532 f 0.015094 0.003172 0.010795 m
BLG504_01_21702  17 59 50.79 -28 26 39.9 4 OGLE-2012-BLG-0814 10291  1.10052 2456098.22386  1.113741  12.230820  0.00000  0.00000       0 15.637 15.639 15.648 f 0.022226 0.004454 0.027040 m
BLG504_01_57217  17 59 42.14 -28 31 54.7 4 OGLE-2015-BLG-1915 10304  0.97206 2457332.79193  0.309744  67.624130  0.00000  0.00000       0 15.866 17.586 15.760 N 0.003750 0.001810 0.001888 m
BLG504_01_58436  17 59 49.45 -28 31 43.1 4 OGLE-2018-BLG-1700 10304  1.31661 2458387.65120  0.066118  32.584686  0.00000  0.00000       0 17.642 19.839 15.533 f 0.001840 0.000449 0.000699 m
BLG504_01_67877  17 59 41.14 -28 28 25.1 4 OGLE-2015-BLG-1971 10298  0.86092 2457278.25430  0.620450   8.309594  0.00000  0.00000       0 17.224 17.166 15.825 N 0.021634 0.010634 0.014777 m
BLG504_01_78539  17 59 41.44 -28 24 25.1 4 OGLE-2017-BLG-0581 10308  0.78984 2457927.39129  0.270030  46.938888  0.00000  0.00000       0 17.474 17.640 15.792 N 0.004118 0.001490 0.001411 m
BLG504_01_78720  17 59 46.41 -28 23 23.9 4 OGLE-2019-BLG-1006 10313  0.79838 2458711.30021  0.102029  50.732096  0.00000  0.00000       0 17.145 18.621 15.573 f 0.002721 0.001148 0.000260 m
BLG504_02_112872 17 58 51.48 -28 34 36.9 4 OGLE-2011-BLG-0007 10269  1.24882 2455628.14284  0.603973  37.549911  0.00000  0.00000       0 16.279 16.548 15.867 N 0.009514 0.004503 0.006258 m
BLG504_02_11640  17 59 13.46 -28 31 16.1 4 OGLE-2018-BLG-0012 10282  0.90085 2458162.83343  0.505927  12.568350  0.00000  0.00000       0 16.124 16.090 15.581 f 0.022470 0.006185 0.013368 m
BLG504_02_124264 17 58 55.02 -28 30 57.7 4 OGLE-2016-BLG-1444 10293  0.99518 2457615.98127  0.206744  25.024308  0.00000  0.00000       0 18.895 19.292 15.841 N 0.002784 0.000563 0.002422 m
BLG504_02_128317 17 58 57.51 -28 29 37.0 4 OGLE-2013-BLG-0608 10282  1.21037 2456426.74236  0.356427  14.984601  0.00000  0.00000       0 17.366 17.503 15.612 f 0.008615 0.002061 0.001190 m
BLG504_02_145365 17 58 47.61 -28 24 32.5 4 OGLE-2016-BLG-1309 10287  0.99231 2457597.99503  0.053557  37.863683  0.00000  0.00000       0 18.381 20.079 15.661 N 0.002171 0.000836 0.001313 m
BLG504_02_20260  17 59 16.84 -28 30 23.3 4 OGLE-2012-BLG-0957  9044  1.36310 2456103.56044  0.124726  14.734909  0.00000  0.00000       0 18.353 20.437 15.735 N 0.002564 0.000748 0.002104 m
BLG504_02_208843 17 58 42.98 -28 21 13.2 4 OGLE-2016-BLG-1637 10260  1.07436 2457629.72855  0.057373  13.569706  0.00000  0.00000       0 14.811 17.706 15.710 f 0.008981 0.003126 0.011741 m
BLG504_02_39299  17 59 14.52 -28 20 49.4 4 OGLE-2014-BLG-1804 10182  0.82842 2456916.22949  0.215809  21.948905  0.00000  0.00000       0 17.670 18.802 15.663 f 0.004461 0.001534 0.003649 m
BLG504_02_62800  17 59 03.27 -28 32 17.9 4 OGLE-2016-BLG-0304 10285  0.97989 2457506.00325  0.693663  56.871445  0.00000  0.00000       0 16.015 17.415 15.660 f 0.003784 0.001296 0.000899 m
BLG504_02_64580  17 59 07.52 -28 31 31.2 4 OGLE-2016-BLG-0236 10278  1.18074 2457456.39772  0.742984  11.805955  0.00000  0.00000       0 18.125 18.058 15.781 N 0.009232 0.001790 0.006893 m
BLG504_02_94027  17 59 01.63 -28 22 00.5 4 OGLE-2014-BLG-1032 10281  0.71197 2456843.26243  0.950409  18.214960  0.00000  0.00000       0 15.555 15.614 15.646 f 0.015873 0.003379 0.012313 m
BLG504_03_101822 17 58 20.09 -28 20 22.3 4 OGLE-2014-BLG-1410 10224  1.00332 2456868.47917  0.179733  20.961216  0.00000  0.00000       0 18.680 19.235 15.790 f 0.005166 0.002052 0.000820 m
BLG504_03_140706 17 58 15.20 -28 25 29.1 4 OGLE-2017-BLG-1461 10275  1.27802 2457972.90603  1.527537  12.538055  0.00000  0.00000       0 16.139 16.133 16.071 N 0.022132 0.004664 0.008325 m
BLG504_03_143133 17 58 10.47 -28 25 17.0 4 OGLE-2012-BLG-1075 10287  0.90585 2456170.68513  0.293248  92.247302  0.00000  0.00000       0 18.845 20.312 16.072 N 0.001631 0.000761 0.000666 m
BLG504_03_213244 17 58 01.66 -28 19 26.2 4 OGLE-2013-BLG-0024  8435  1.03335 2456363.36875  0.111715  20.870689  0.00000  0.00000       0 17.023 16.954 16.080 N 0.010185 0.002746 0.009883 m
BLG504_03_24806  17 58 33.51 -28 26 41.1 4 OGLE-2019-BLG-1321  9675  1.01250 2458716.57281  0.286469   2.824908  0.00000  0.00000       0 17.626 18.231 15.749 f 0.037053 0.012561 0.012033 m
BLG504_03_49842  17 58 23.39 -28 35 53.2 4 OGLE-2011-BLG-0107 10242  1.41737 2455633.81971  0.626157   9.601164  0.00000  0.00000       0 18.711 18.435 16.013 N 0.011854 0.001958 0.004157 m
BLG504_03_70096  17 58 20.36 -28 29 49.8 4 OGLE-2013-BLG-0836 10267  1.49666 2456441.71052  0.081671   2.676298  0.00000  0.00000       0 18.478 18.951 15.998 f 0.021383 0.005178 0.025830 m
BLG504_04_108057 17 57 42.01 -28 20 10.7 4 OGLE-2013-BLG-0180 10249  1.14592 2456376.93664  0.801528  41.277036  0.00000  0.00000       0 18.071 18.048 15.904 N 0.004167 0.001688 0.001716 m
BLG504_04_143790 17 57 29.94 -28 26 00.6 4 OGLE-2017-BLG-1757 10321  0.82904 2458145.16973  0.828415 199.939903  0.00000  0.00000       0 16.746 18.367 15.985 N 0.002190 0.001551 0.002514 m
BLG504_04_145180 17 57 24.59 -28 26 47.0 4 OGLE-2019-BLG-1445 10293  1.30719 2458761.14200  0.011779  22.350998  0.00000  0.00000       0 17.809 17.675 15.825 f 0.005109 0.000974 0.003452 m
BLG504_04_163207 17 57 30.56 -28 21 03.1 4 OGLE-2013-BLG-0025 10327  1.02277 2456354.73093  0.006275  61.311251  0.00000  0.00000       0 18.113 20.523 16.037 N 0.000869 0.000213 0.000979 m
BLG504_04_24653  17 57 49.13 -28 26 32.1 4 OGLE-2016-BLG-0012 10279  2.02129 2457423.26008  0.148042  38.070327  0.00000  0.00000       0 15.852 16.038 15.968 f 0.011050 0.005245 0.008989 m
BLG504_04_46503  17 57 50.92 -28 19 50.8 4 OGLE-2016-BLG-0549  9575  1.30308 2457493.83541  0.118593  19.862584  0.00000  0.00000       0 14.941 17.419 15.960 N 0.005538 0.000600 0.004620 m
BLG504_04_47700  17 57 45.25 -28 20 08.2 4 OGLE-2016-BLG-0558 10182  0.93795 2457487.84968  0.122700  12.085094  0.00000  0.00000       0 18.385 19.641 15.790 f 0.005509 0.002069 0.001152 m
BLG504_04_77697  17 57 43.78 -28 28 54.4 4 OGLE-2012-BLG-0684 10323  1.00080 2456070.46675  0.273774  10.660427  0.00000  0.00000       0 18.803 19.513 16.068 f 0.005247 0.001080 0.003750 m
BLG504_05_106665 17 56 54.52 -28 19 47.2 4 -                  10025  1.08054 2455408.20009  0.154206  19.364819  0.00000  0.00000       0 17.971 18.362 16.091 f 0.009062 0.003777 0.003467 m
BLG504_05_106683 17 56 56.33 -28 19 45.9 4 OGLE-2018-BLG-0270  9998  0.95165 2458197.47395  0.032300  15.684437  0.00000  0.00000       0 18.025 18.273 16.082 f 0.006752 0.001770 0.002119 m
BLG504_05_111139 17 56 42.48 -28 35 48.6 4 OGLE-2018-BLG-1572 10305  0.76252 2458361.07962  0.485997   2.518282  0.00000  0.00000       0 16.119 16.115 15.791 f 0.124270 0.052431 0.037461 m
BLG504_05_135218 17 56 44.71 -28 29 22.2 4 OGLE-2017-BLG-1300 10322  1.02533 2457953.50380  0.351820  11.826288  0.00000  0.00000       0 17.858 18.886 16.165 N 0.009264 0.005043 0.004020 m
BLG504_05_150140 17 56 42.25 -28 23 24.3 4 OGLE-2018-BLG-0271 10317  0.92924 2458195.64071  1.375191  11.449277  0.00000  0.00000       0 16.703 16.697 16.451 N 0.022874 0.007042 0.014507 m
BLG504_05_187577 17 56 37.66 -28 30 56.7 4 OGLE-2014-BLG-0115 10308  0.98656 2456859.47855 -0.293168  99.414640  0.09055  0.03443 2456859 17.120 17.188 15.942 f 0.003375 0.000732 0.002634 m
BLG504_05_221047 17 56 34.90 -28 22 54.4 4 OGLE-2011-BLG-0231 10296  0.92649 2455681.36829  0.472190  28.864714  0.00000  0.00000       0 18.347 19.366 16.208 f 0.002386 0.000655 0.003225 m
BLG504_05_51992  17 56 52.87 -28 35 31.0 4 OGLE-2013-BLG-0470 10303  0.86355 2456421.35140  1.759000  32.682997  0.00000  0.00000       0 15.809 15.808 16.127 N 0.014435 0.006356 0.004535 m
BLG504_05_66384  17 56 58.27 -28 31 08.2 4 -                  10326  0.89051 2457856.37420  0.373010  10.465893  0.00000  0.00000       0 17.626 17.614 16.173 f 0.016685 0.006121 0.008874 m
BLG504_05_75498  17 56 52.34 -28 28 23.9 4 OGLE-2014-BLG-0137 10318  1.41138 2456725.70311  0.256229  12.662244  0.00000  0.00000       0 18.010 18.046 16.285 N 0.012569 0.004800 0.005612 m
BLG504_05_82416  17 56 55.11 -28 26 46.9 4 OGLE-2015-BLG-1625 10316  0.89221 2457232.53470  0.143784   9.563378  0.00000  0.00000       0 17.071 18.315 16.074 f 0.012852 0.005539 0.006294 m
BLG504_06_194208 17 55 51.99 -28 24 16.6 4 OGLE-2014-BLG-1578 10257  1.19641 2456878.13784  0.773947   5.779577  0.00000  0.00000       0 16.859 16.838 16.910 f 0.046497 0.014103 0.029729 m
BLG504_06_70620  17 56 18.92 -28 32 21.5 4 OGLE-2014-BLG-1255 10315  1.36459 2456844.34398  0.038084  19.260867  0.00000  0.00000       0 18.517 19.208 16.151 N 0.004382 0.001347 0.004726 m
BLG504_06_98145  17 56 11.58 -28 22 37.8 4 OGLE-2015-BLG-0905 10314  1.02004 2457149.02665  0.390079   2.965089  0.00000  0.00000       0 17.469 17.898 16.446 f 0.047866 0.018699 0.014365 m
BLG504_07_122560 17 55 25.07 -28 27 33.9 4 OGLE-2013-BLG-0909 10288  1.11985 2456495.68029  0.635655  45.174396  0.00000  0.00000       0 18.322 18.255 16.393 f 0.006085 0.003208 0.000974 m
BLG504_07_129925 17 55 23.95 -28 24 07.3 4 OGLE-2019-BLG-1131 10290  1.05515 2458693.93697  0.015975  24.775060  0.00000  0.00000       0 17.522 19.847 16.492 f 0.004618 0.001747 0.002705 m
BLG504_07_76698  17 55 29.73 -28 23 45.2 4 OGLE-2014-BLG-0021 10293  0.92984 2456724.56337  0.161530  40.398977  0.08666 -0.15078 2456725 15.220 15.242 16.352 f 0.022634 0.007147 0.016150 m
BLG504_07_78223  17 55 26.82 -28 25 02.3 4 OGLE-2018-BLG-1624 10277  1.30813 2458406.17946  0.325117  60.715486  0.00000  0.00000       0 18.324 19.142 16.351 f 0.003410 0.002072 0.002126 m
BLG504_08_112475 18 00 21.52 -28 11 12.0 4 OGLE-2018-BLG-0013 10319  1.13448 2458182.36351  0.838950  25.108094  0.00000  0.00000       0 15.719 16.104 15.639 f 0.019404 0.008680 0.003450 m
BLG504_08_114238 18 00 18.36 -28 11 48.9 4 OGLE-2016-BLG-1187 10322  1.02167 2457607.67340  0.079185  57.238679  0.00000  0.00000       0 17.790 19.375 15.619 f 0.001717 0.000689 0.000669 m
BLG504_08_120059 18 00 19.47 -28 08 56.0 4 OGLE-2014-BLG-1783 10323  0.71434 2456910.22998  1.046984  12.953416  0.00000  0.00000       0 15.197 15.325 15.840 N 0.041782 0.015936 0.011264 m
BLG504_08_176089 18 00 10.37 -28 09 25.0 4 OGLE-2015-BLG-0461 10312  0.85919 2457161.64924  0.797268  43.454095  0.00000  0.00000       0 17.418 17.631 15.606 f 0.004930 0.001361 0.003385 m
BLG504_08_60313  18 00 30.37 -28 13 14.2 4 -                  10232  1.40377 2455409.45572  0.044267  31.649532  0.00000  0.00000       0 18.758 20.950 15.832 N 0.001269 0.000131 0.000418 m
BLG504_09_110644 17 59 33.43 -28 16 52.5 4 OGLE-2013-BLG-1102 10290  1.12104 2456471.44169  0.157141  22.600790  0.00000  0.00000       0 19.128 20.769 15.741 f 0.001582 0.000430 0.000893 m
BLG504_09_40013  17 59 59.32 -28 01 28.2 4 OGLE-2016-BLG-1011  8088  1.20158 2457562.16800  0.172236  21.821830  0.00000  0.00000       0 18.665 19.919 15.922 f 0.002998 0.000889 0.001364 m
BLG504_09_47355  17 59 55.93 -27 59 59.4 4 OGLE-2011-BLG-0110  8749  1.08722 2455668.15486  0.464442  97.460002  0.00000  0.00000       0 18.459 19.026 16.095 N 0.001643 0.000684 0.000568 m
BLG504_09_80171  17 59 40.05 -28 07 13.6 4 OGLE-2018-BLG-1240 10311  0.96929 2458354.22096  0.223079  42.419245  0.00000  0.00000       0 18.170 18.870 15.936 N 0.002521 0.000461 0.002335 m
BLG504_10_108034 17 58 53.12 -28 15 41.9 4 OGLE-2018-BLG-0015 10274  0.83400 2458141.49085  0.402724  45.579606  0.00000  0.00000       0 15.821 17.202 15.882 N 0.007890 0.005113 0.001975 m
BLG504_10_108494 17 58 53.30 -28 14 09.0 4 OGLE-2012-BLG-0305 10264  1.63192 2456046.83549  0.743310  18.914751  0.00000  0.00000       0 16.316 16.313 15.895 f 0.013802 0.001842 0.005497 m
BLG504_10_108767 17 58 55.26 -28 15 12.6 4 OGLE-2016-BLG-0014 10288  0.96202 2457414.82140  0.314352  28.546943  0.00000  0.00000       0 17.480 18.024 15.881 N 0.005556 0.001588 0.005211 m
BLG504_10_124392 17 58 49.11 -28 09 39.7 4 OGLE-2012-BLG-0171 10296  0.84824 2456017.80242  0.280270  20.920519  0.00000  0.00000       0 17.900 17.844 16.554 N 0.007863 0.001696 0.009041 m
BLG504_10_137159 17 58 51.14 -28 04 06.8 4 OGLE-2012-BLG-1066 10286  0.83716 2456148.59307  0.130942  17.123748  0.00000  0.00000       0 16.657 16.670 16.843 N 0.021524 0.005847 0.016058 m
BLG504_10_149427 17 58 48.33 -28 00 04.5 4 OGLE-2018-BLG-1573  9096  1.22153 2458357.67451  0.371282   8.685536  0.00000  0.00000       0 15.448 17.272 16.854 N 0.025727 0.003853 0.021515 m
BLG504_10_195134 17 58 39.02 -28 01 54.0 4 OGLE-2015-BLG-0051  8722  1.53411 2457083.30066  0.103528  16.157465  0.00000  0.00000       0 16.628 17.420 16.675 N 0.014762 0.005015 0.012890 m
BLG504_10_201972 17 58 40.84 -28 00 00.2 4 OGLE-2016-BLG-0790  8298  1.63803 2457509.07444  0.735019   4.208371  0.00000  0.00000       0 17.073 17.085 16.684 N 0.046868 0.009847 0.029089 m
BLG504_11_101889 17 58 14.19 -28 17 08.7 4 -                  10013  1.23737 2456946.32806  0.585553 199.990424  0.00000  0.00000       0 18.610 19.578 16.181 f 0.001440 0.000622 0.002329 m
BLG504_11_135886 17 58 11.79 -28 05 55.0 4 OGLE-2017-BLG-0651 10260  1.74559 2457947.62614  0.211353  55.121385  0.00000  0.00000       0 17.409 17.383 16.442 f 0.006534 0.001423 0.003556 m
BLG504_11_150542 17 58 09.00 -28 01 05.0 4 OGLE-2017-BLG-0583 10217  0.89852 2457883.50613  0.304429  17.330756  0.00000  0.00000       0 17.531 18.459 16.509 f 0.006003 0.001702 0.002849 m
BLG504_11_169933 17 58 04.25 -28 11 40.4 4 -                  10273  0.96278 2456095.60158  0.089145  11.750974  0.00000  0.00000       0 18.304 20.405 16.356 f 0.004232 0.001549 0.003816 m
BLG504_11_183909 17 58 03.96 -28 08 25.4 4 OGLE-2013-BLG-1209 10258  1.11534 2456514.08359  0.110450  17.619692  0.00000  0.00000       0 17.597 17.649 16.379 f 0.008831 0.002590 0.003281 m
BLG504_11_47716  17 58 25.76 -28 16 47.4 4 OGLE-2014-BLG-0099 10250  0.97235 2456875.85576 -0.311043 126.205530  0.17811  0.35206 2456873 16.679 17.136 16.197 f 0.003707 0.002258 0.005665 m
BLG504_11_48081  17 58 16.90 -28 16 40.1 4 OGLE-2011-BLG-0507 10243  1.01672 2455750.86898  0.216869  38.916059  0.00000  0.00000       0 17.120 19.499 16.473 N 0.002945 0.000517 0.000389 m
BLG504_11_73930  17 58 24.96 -28 07 48.1 4 OGLE-2013-BLG-0030 10267  1.27147 2456346.30600  0.585577  40.437142  0.00000  0.00000       0 15.306 17.393 16.607 N 0.009158 0.004133 0.004065 m
BLG504_11_82752  17 58 23.50 -28 05 16.3 4 OGLE-2017-BLG-0845 10281  0.83404 2457932.28635  0.396815  47.667577  0.00000  0.00000       0 18.608 19.391 16.531 N 0.003170 0.001738 0.002088 m
BLG504_11_89456  17 58 26.15 -28 02 58.6 4 OGLE-2019-BLG-1132 10271  0.93968 2458730.79403  0.757152  29.252173  0.00000  0.00000       0 17.620 17.529 16.705 N 0.010295 0.001420 0.004393 m
BLG504_12_13297  17 57 50.78 -28 13 02.3 4 OGLE-2015-BLG-1289  9897  1.02427 2457236.67598  0.291628  37.004837  0.00000  0.00000       0 16.557 16.449 16.275 N 0.011341 0.004100 0.007541 m
BLG504_12_176918 17 57 15.78 -28 14 01.9 4 OGLE-2011-BLG-0173 10075  1.14723 2455689.15876  0.655650  34.947024  0.00000  0.00000       0 15.784 16.506 16.160 N 0.010757 0.002024 0.003637 m
BLG504_12_202296 17 57 17.71 -28 08 25.4 4 OGLE-2012-BLG-1521 10301  1.02799 2456189.24456  0.590889   6.799071  0.00000  0.00000       0 16.481 16.478 16.187 f 0.036924 0.010774 0.017655 m
BLG504_12_204333 17 57 15.23 -28 06 23.6 4 OGLE-2016-BLG-0766  9748  0.99893 2457585.55154  0.230995 199.920732  0.00000  0.00000       0 18.535 20.346 16.264 N 0.000604 0.000135 0.000440 m
BLG504_12_211499 17 57 19.50 -28 04 14.3 4 OGLE-2016-BLG-0911 10315  0.99209 2457565.90661  0.289151  21.141556  0.00000  0.00000       0 17.602 17.750 16.175 N 0.006285 0.001301 0.001971 m
BLG504_12_50960  17 57 36.87 -28 17 21.7 4 OGLE-2019-BLG-1292  8978  0.98787 2458712.41300  0.846404   4.650496  0.00000  0.00000       0 14.603 14.604 15.821 f 0.111908 0.021550 0.043919 m
BLG504_12_68310  17 57 36.63 -28 11 19.4 4 OGLE-2017-BLG-1783 10323  0.89070 2458040.17264  0.054260  16.854774  0.00000  0.00000       0 18.545 19.154 16.079 f 0.004194 0.000864 0.002322 m
BLG504_12_74200  17 57 34.23 -28 09 51.6 4 OGLE-2019-BLG-0537 10287 32.23750 2458648.18873  0.315356  37.432270  0.50000  0.38994 2458648  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG504_12_74402  17 57 39.84 -28 09 48.4 4 OGLE-2011-BLG-0427 10316  0.98350 2455823.05782  0.661308  75.550763  0.13560 -0.07114 2455821 15.724 16.586 16.218 N 0.008858 0.002941 0.001763 m
BLG504_12_83763  17 57 41.18 -28 08 35.3 4 OGLE-2015-BLG-0772 10322  1.06663 2457180.92951  0.246051  34.805216  0.00000  0.00000       0 18.013 17.857 16.138 f 0.004376 0.000965 0.002762 m
BLG504_13_110620 17 56 48.09 -28 17 08.4 4 OGLE-2019-BLG-0015 10021  1.37590 2458516.53521  0.922722  77.812205  0.00000  0.00000       0 17.423 17.168 16.121 f 0.004400 0.001787 0.006477 m
BLG504_13_117889 17 56 46.11 -28 13 58.7 4 OGLE-2011-BLG-1332 10329  0.95469 2455855.18514  0.144281  58.869749  0.00000  0.00000       0 18.528 19.898 16.414 N 0.001679 0.000548 0.001839 m
BLG504_13_132844 17 56 43.50 -28 08 42.8 4 OGLE-2015-BLG-2024 10316  0.98756 2457281.70315  1.233242   5.936228  0.00000  0.00000       0 16.323 16.323 16.303 N 0.042421 0.011494 0.028690 m
BLG504_13_142182 17 56 44.27 -28 06 40.2 4 OGLE-2019-BLG-1176 10328  0.93865 2458702.86029  0.056160  12.167920  0.00000  0.00000       0 18.513 18.820 16.378 N 0.008816 0.002340 0.007177 m
BLG504_13_1538   17 57 03.75 -28 16 03.9 4 OGLE-2016-BLG-0639 10293  0.96583 2457510.78394  0.408142  36.600242  0.00000  0.00000       0 18.531 19.185 16.218 N 0.003200 0.000691 0.001891 m
BLG504_13_191694 17 56 39.83 -28 10 19.7 4 OGLE-2018-BLG-1669 10316  1.12837 2458381.26362  0.105767  19.301330  0.00000  0.00000       0 18.158 19.671 16.303 N 0.004094 0.001541 0.002121 m
BLG504_13_60319  17 56 52.24 -28 13 34.4 4 OGLE-2019-BLG-1175 10325  1.05201 2458722.79000  0.240365  34.852709  0.00000  0.00000       0 18.342 19.050 16.297 N 0.003998 0.001462 0.004966 m
BLG504_14_119923 17 56 08.53 -28 12 50.3 4 OGLE-2017-BLG-1609 10326  1.20114 2458005.07289  0.277381  31.879265  0.00000  0.00000       0 18.141 19.269 16.550 f 0.003415 0.000973 0.001559 m
BLG504_14_134604 17 56 03.52 -28 07 01.5 4 OGLE-2012-BLG-0251 10308  1.25477 2456014.56568  0.797376   5.866348  0.00000  0.00000       0 17.200 17.181 16.867 f 0.050906 0.018324 0.014133 m
BLG504_14_141426 17 56 02.30 -28 03 52.5 4 OGLE-2016-BLG-1423 10315  1.07822 2457635.89049  0.511225  20.811429  0.00000  0.00000       0 17.235 17.064 17.095 f 0.019097 0.005735 0.006675 m
BLG504_14_162869 17 55 55.84 -28 15 23.7 4 -                  10307  0.99444 2455423.20678  0.200545   4.990959  0.00000  0.00000       0 18.325 18.828 16.650 f 0.019113 0.003135 0.012802 m
BLG504_15_140316 17 55 14.75 -28 09 07.0 4 OGLE-2012-BLG-1610 10317  1.52996 2456201.12497  0.581519   3.063853  0.00000  0.00000       0 16.135 16.130 17.184 f 0.155448 0.059439 0.069264 m
BLG504_15_141235 17 55 15.00 -28 10 51.4 4 OGLE-2015-BLG-1789 10318  1.03385 2457257.98525  0.286448  18.609585  0.00000  0.00000       0 18.671 18.746 16.972 f 0.008525 0.002772 0.005448 m
BLG504_15_141672 17 55 06.86 -28 09 01.2 4 OGLE-2017-BLG-0313  4941  0.99962 2457830.23257  0.029747  15.405507  0.00000  0.00000       0 18.366 18.461 17.153 f 0.008119 0.000903 0.003465 f
BLG504_15_29832  17 55 44.16 -28 03 34.0 4 OGLE-2017-BLG-0312  9874  1.06525 2457854.29177  0.343483  23.377440  0.00000  0.00000       0 17.914 17.949 17.430 f 0.014060 0.005506 0.006500 m
BLG504_15_76323  17 55 27.73 -28 00 48.8 4 OGLE-2016-BLG-0071 10256  1.03743 2457441.67049  0.388606  10.262851  0.00000  0.00000       0 17.613 18.255 17.207 f 0.018116 0.003510 0.018603 m
BLG504_15_9597   17 55 42.80 -28 11 53.6 4 OGLE-2016-BLG-0015 10276  0.92480 2457484.46904 -0.318628  50.323393  0.25434  0.48561 2457485 16.093 16.164 16.987 f 0.013774 0.006495 0.001101 m
BLG504_16_120583 17 54 30.32 -28 11 56.0 4 -                  10285  0.92269 2456146.26588  0.527145  33.858995  0.00000  0.00000       0 17.228 17.095 17.113 f 0.014055 0.003970 0.001741 m
BLG504_17_102438 18 00 14.13 -27 58 25.5 4 OGLE-2016-BLG-0576 10282  0.80994 2457529.54479  1.226284  33.917196  0.00000  0.00000       0 17.303 17.285 16.199 N 0.008378 0.003880 0.002207 m
BLG504_17_137354 18 00 11.96 -27 47 34.5 4 -                  10295  0.85226 2455477.03410  0.435092  16.380984  0.00000  0.00000       0 16.129 16.303 15.770 f 0.015323 0.004009 0.005929 m
BLG504_17_141332 18 00 19.75 -27 46 26.8 4 OGLE-2014-BLG-0574 10304  0.98166 2456780.67473  0.050902  16.703173  0.00000  0.00000       0 18.866 18.884 15.686 f 0.004973 0.001897 0.002170 m
BLG504_17_153224 18 00 15.25 -27 42 47.0 4 OGLE-2011-BLG-0967 10231  1.23668 2455806.28602  1.127927  36.123816 -0.11369 -0.49993 2455807 15.676 15.891 16.022 N 0.009718 0.003957 0.004016 m
BLG504_17_16856  18 00 35.20 -27 50 57.6 4 OGLE-2018-BLG-0736 10300  1.02322 2458279.49683  0.699666  23.223174  0.00000  0.00000       0 16.170 16.908 15.956 f 0.007479 0.000420 0.005896 m
BLG504_17_29326  18 00 33.60 -27 46 45.0 4 OGLE-2018-BLG-1575 10288  1.40520 2458379.58313  0.149021  14.722135  0.00000  0.00000       0 15.696 15.780 15.966 N 0.026929 0.009607 0.005501 m
BLG504_17_74637  18 00 29.24 -27 49 50.5 4 OGLE-2019-BLG-0796 10116  1.34712 2458658.75076  0.203658  36.097640  0.00000  0.00000       0 18.308 19.188 16.008 N 0.002848 0.001209 0.002041 m
BLG504_17_83248  18 00 23.05 -27 47 14.5 4 -                  10299  0.91278 2455461.42055  1.010348  19.958465  0.00000  0.00000       0 17.372 17.355 15.703 f 0.009166 0.005070 0.001266 m
BLG504_18_172243 17 59 25.99 -27 53 31.2 4 OGLE-2014-BLG-0040 10326  0.98865 2456697.97889  0.204174   9.250078  0.00000  0.00000       0 14.893 17.518 15.924 f 0.015984 0.004917 0.009499 m
BLG504_18_173224 17 59 24.23 -27 53 41.9 4 OGLE-2014-BLG-1988 10306  0.96163 2456956.43846  0.040843  36.712617  0.00000  0.00000       0 17.142 19.417 15.938 f 0.002274 0.000863 0.001422 m
BLG504_18_191459 17 59 26.73 -27 49 35.0 4 OGLE-2017-BLG-0147 10329  1.04404 2457821.98072  0.276185  53.477810  0.00000  0.00000       0 18.812 19.729 16.235 N 0.001727 0.000642 0.001002 m
BLG504_18_31423  17 59 56.27 -27 47 18.0 4 OGLE-2014-BLG-1627 10112  1.04187 2456899.84204  0.700827  16.724666  0.00000  0.00000       0 16.028 16.769 16.100 f 0.013906 0.002926 0.004391 m
BLG504_18_31629  17 59 54.46 -27 47 25.2 4 OGLE-2013-BLG-0031 10317  1.02729 2456302.51856  0.000494  53.941044  0.00000  0.00000       0 16.433 17.751 16.204 f 0.004162 0.001868 0.001655 m
BLG504_18_48728  17 59 49.28 -27 59 11.2 4 OGLE-2017-BLG-1674  9573  1.00592 2458017.31437  0.818806   9.058167  0.00000  0.00000       0 16.751 16.751 16.061 N 0.021502 0.005378 0.019714 m
BLG504_18_57085  17 59 45.72 -27 56 35.3 4 OGLE-2015-BLG-1791 10335  0.96783 2457246.09816  0.176709   9.452281  0.00000  0.00000       0 18.965 18.675 15.975 f 0.012279 0.006596 0.003611 m
BLG504_19_163181 17 58 43.23 -27 58 35.5 4 OGLE-2013-BLG-0145 10299  1.02008 2456405.83475  0.480243  29.409609  0.00000  0.00000       0 16.289 16.241 16.756 N 0.015006 0.005262 0.015964 m
BLG504_19_25960  17 59 10.26 -27 50 06.3 4 OGLE-2018-BLG-1185 10327  0.98996 2458310.78213  0.008344  13.513028  0.00000  0.00000       0 18.232 19.671 16.248 f 0.007058 0.003776 0.004927 m
BLG504_19_56862  17 59 01.00 -27 56 13.6 4 OGLE-2013-BLG-0593 10240  1.77796 2456428.98528  0.521512  29.979786  0.00000  0.00000       0 17.197 17.219 16.375 f 0.008967 0.000922 0.007838 m
BLG504_19_78865  17 59 02.45 -27 49 31.3 4 OGLE-2014-BLG-0894 10326  0.84252 2456846.37751  0.455974  28.334068  0.00000  0.00000       0 17.536 17.576 16.430 N 0.009162 0.004560 0.009339 m
BLG504_19_97860  17 59 07.99 -27 43 58.0 4 OGLE-2012-BLG-0906 10319  1.18720 2456103.83826  0.245282  14.565356  0.00000  0.00000       0 18.976 18.999 16.043 f 0.006976 0.003469 0.003499 m
BLG504_20_100826 17 58 07.13 -27 55 55.2 4 OGLE-2015-BLG-1253 10320  1.35117 2457181.35644  0.255008   3.751409  0.00000  0.00000       0 15.669 15.800 16.753 N 0.114551 0.033308 0.053414 m
BLG504_20_100973 17 58 15.57 -27 57 48.9 4 OGLE-2016-BLG-0940 10300  1.40970 2457556.84940  0.427451  11.575456  0.00000  0.00000       0 17.114 17.116 16.912 N 0.020617 0.003117 0.006903 m
BLG504_20_159715 17 57 57.69 -27 53 52.3 4 OGLE-2016-BLG-0855  9809  1.32078 2457521.83443  1.394829   5.289474  0.00000  0.00000       0 16.119 16.119 16.465 f 0.057499 0.008835 0.035640 m
BLG504_20_4453   17 58 31.91 -27 57 38.6 4 OGLE-2018-BLG-0848 10287  0.94430 2458395.43704  1.622230 199.990174  0.00000  0.00000       0 17.868 17.440 16.766 f 0.003361 0.002042 0.003059 m
BLG504_20_70859  17 58 18.78 -27 49 16.1 4 OGLE-2014-BLG-0729 10329  0.94428 2456799.57277  0.636344   6.913929  0.00000  0.00000       0 16.464 16.546 17.044 N 0.060425 0.010806 0.015767 m
BLG504_20_97509  17 58 12.13 -27 58 19.8 4 OGLE-2012-BLG-1051 10313  0.86023 2456132.22459  0.217234  20.456791  0.00000  0.00000       0 18.472 18.394 16.925 f 0.009041 0.004340 0.005262 m
BLG504_21_106543 17 57 30.43 -27 51 07.3 4 OGLE-2019-BLG-1179 10333  0.94911 2458708.61183  0.686809  10.961184  0.00000  0.00000       0 17.080 17.071 16.954 f 0.027786 0.005913 0.012153 m
BLG504_21_150185 17 57 17.08 -27 51 25.5 4 OGLE-2015-BLG-1286 10286  1.00450 2457187.20643  0.086880  27.465041  0.00000  0.00000       0 17.901 17.992 17.226 f 0.011178 0.003700 0.010256 m
BLG504_21_300    17 57 46.82 -27 58 14.4 4 OGLE-2012-BLG-1602 10293  1.31892 2456198.97293  0.988104   7.921262  0.00000  0.00000       0 16.920 16.922 16.762 f 0.040314 0.019419 0.012561 m
BLG504_21_53819  17 57 41.30 -27 54 19.1 4 OGLE-2014-BLG-1931 10327  1.02454 2456953.59059  0.182188  37.262132  0.00000  0.00000       0 18.977 18.927 16.789 f 0.005316 0.002013 0.003942 m
BLG504_22_135489 17 56 36.80 -27 54 38.3 4 OGLE-2017-BLG-0848 10329  1.06312 2457934.22101  0.378725  45.888300  0.00000  0.00000       0 18.620 18.998 16.981 f 0.004866 0.001375 0.004772 m
BLG504_22_147113 17 56 31.67 -27 49 45.4 4 OGLE-2016-BLG-1389  6574  1.30380 2457627.90836  0.234762  30.310637  0.00000  0.00000       0 17.476 18.062 16.965 f 0.008526 0.000978 0.000834 m
BLG504_22_153021 17 56 30.41 -27 46 40.0 4 OGLE-2017-BLG-1570  1430  1.68825 2457983.39956  1.005020   5.506266  0.00000  0.00000       0 16.725 16.724 16.872 f 0.057680 0.018646 0.054313 m
BLG504_22_153547 17 56 36.55 -27 46 36.3 4 OGLE-2016-BLG-0767 10314  0.99000 2457523.85484  0.342841  12.480296  0.00000  0.00000       0 17.952 17.981 17.041 f 0.014390 0.003808 0.007901 m
BLG504_22_159491 17 56 31.81 -27 44 26.2 4 OGLE-2016-BLG-0216  6698  2.23921 2457460.87670  0.194149  11.405664  0.00000  0.00000       0 17.464 17.378 17.082 f 0.022404 0.005722 0.012693 m
BLG504_22_33636  17 56 56.26 -27 58 41.2 4 OGLE-2018-BLG-0054 10308  1.22641 2458204.07632  0.138002  60.032176  0.00000  0.00000       0 18.143 18.602 16.694 f 0.002804 0.000475 0.005934 m
BLG504_22_82671  17 56 43.40 -27 57 06.9 4 OGLE-2015-BLG-0025 10317  1.03417 2457116.95784  0.229528  35.870263  0.00000  0.00000       0 16.832 16.779 16.506 f 0.013838 0.006277 0.006545 m
BLG504_22_96723  17 56 41.59 -27 51 03.0 4 OGLE-2014-BLG-1111 10324  0.94262 2456861.85130  0.178140  33.424507  0.00000  0.00000       0 18.752 18.780 16.892 f 0.005570 0.001361 0.002186 m
BLG504_23_127825 17 55 50.74 -27 57 57.8 4 OGLE-2012-BLG-0371  9653  1.06652 2456031.19053  0.436067   9.835978  0.00000  0.00000       0 17.773 18.239 17.149 f 0.020604 0.006258 0.014195 m
BLG504_23_147102 17 55 52.18 -27 48 31.7 4 OGLE-2014-BLG-1718 10218  1.02287 2456902.31421  0.091139   9.618916  0.00000  0.00000       0 17.414 17.430 17.734 f 0.036674 0.008294 0.006375 m
BLG504_23_46504  17 56 12.86 -27 55 47.1 4 OGLE-2016-BLG-1496 10310  0.89879 2457632.88081  0.130947  17.302204  0.00000  0.00000       0 15.867 16.450 16.958 f 0.028467 0.015136 0.008903 m
BLG504_23_90776  17 56 01.52 -27 57 04.3 4 OGLE-2015-BLG-0414 10324  1.00603 2457146.90023  1.366765  33.635455  0.00000  0.00000       0 15.834 15.834 16.990 f 0.029196 0.010670 0.018379 m
BLG504_24_128335 17 55 13.32 -27 47 01.9 4 OGLE-2013-BLG-0288 10319  1.44351 2456375.04804  0.078384  23.463628  0.00000  0.00000       0 17.594 17.550 18.011 f 0.016573 0.004120 0.011858 m
BLG504_24_13933  17 55 41.91 -27 52 54.9 4 OGLE-2018-BLG-0936 10318  1.09294 2458322.02007  0.033444  64.434379  0.00000  0.00000       0 18.978 19.800 17.799 f 0.004989 0.002595 0.001699 m
BLG504_24_29258  17 55 44.84 -27 41 55.3 4 OGLE-2014-BLG-0032  8440  1.01987 2456756.07375  0.235775  58.454567  0.00000  0.00000       0 17.987 18.034 17.381 f 0.006257 0.002486 0.005914 m
BLG504_25_53665  17 54 38.08 -27 56 24.0 4 OGLE-2014-BLG-0033 10314  0.97788 2456714.33035  0.464720 101.608877  0.00000  0.00000       0 18.191 19.336 17.443 f 0.003116 0.001001 0.001266 m
BLG504_25_7630   17 54 56.49 -27 53 37.5 4 OGLE-2017-BLG-1127 10301  0.91714 2458021.52212  0.414190  82.289268  0.00000  0.00000       0 17.531 18.297 17.866 f 0.007271 0.004783 0.001669 m
BLG504_25_93059  17 54 31.10 -27 42 06.4 4 OGLE-2014-BLG-1044  9778  0.85027 2456825.05003  0.299545   6.190550  0.00000  0.00000       0 18.045 17.972 17.224 f 0.025859 0.006378 0.022000 m
BLG504_26_10339  17 59 56.67 -27 34 56.1 4 OGLE-2017-BLG-0442  9770  1.06117 2457905.15529  0.752894  32.408208  0.00000  0.00000       0 16.491 16.453 16.447 f 0.020765 0.013740 0.001979 m
BLG504_26_70131  17 59 43.54 -27 30 29.7 4 OGLE-2018-BLG-1760 10312  0.84467 2458453.95491  1.151662  41.657442  0.00000  0.00000       0 16.266 16.261 16.184 f 0.009154 0.003426 0.009012 m
BLG504_26_83653  17 59 46.34 -27 24 31.7 4 -                  10277  3.92286 2456524.96734  1.127363   7.766355  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG504_27_129993 17 58 54.71 -27 33 35.9 4 OGLE-2019-BLG-1122 10324  0.87072 2458718.70197  0.376706  17.335247  0.00000  0.00000       0 16.205 16.108 16.297 N 0.017740 0.003590 0.011043 m
BLG504_27_191233 17 58 44.36 -27 33 31.7 4 OGLE-2015-BLG-1164 10318  0.91067 2457173.75812  0.051047   3.999041  0.00000  0.00000       0 18.209 18.433 16.153 f 0.023585 0.004599 0.010705 m
BLG504_27_72160  17 59 03.52 -27 32 49.2 4 OGLE-2019-BLG-0017 10316  1.11182 2458556.48839  0.074489 199.961097  0.18995 -0.18994 2458558 17.987 19.197 16.150 f 0.000854 0.000139 0.000076 m
BLG504_28_114469 17 58 06.78 -27 38 24.4 4 OGLE-2016-BLG-0477 10319  1.27540 2457473.92078  0.616939   6.260333  0.00000  0.00000       0 17.903 17.817 16.402 f 0.024032 0.005754 0.023398 m
BLG504_28_191629 17 57 59.92 -27 30 21.0 4 OGLE-2014-BLG-1990 10289  1.64346 2457077.19520  0.870685 137.208903  0.00000  0.00000       0 18.135 18.081 16.655 f 0.003694 0.002100 0.001378 m
BLG504_28_67369  17 58 22.99 -27 34 01.0 4 OGLE-2019-BLG-1142 10323  1.00721 2458713.11866  0.488759  60.529198  0.00000  0.00000       0 18.163 19.149 16.276 f 0.002054 0.000991 0.002288 m
BLG504_28_89684  17 58 22.69 -27 27 07.6 4 OGLE-2013-BLG-0682 10323  0.92805 2456454.03499  0.733288  21.331665  0.00000  0.00000       0 16.869 16.841 16.616 N 0.015608 0.005740 0.004339 m
BLG504_29_72459  17 57 41.77 -27 27 24.0 4 OGLE-2017-BLG-1436 10329  1.00705 2457990.89995  0.274360  25.990376  0.00000  0.00000       0 18.047 18.691 16.761 f 0.006356 0.001765 0.002390 m
BLG504_31_22655  17 56 19.75 -27 33 38.4 4 OGLE-2016-BLG-1191 10325  1.01242 2457584.61536  0.576741  14.505905  0.00000  0.00000       0 18.561 18.325 18.834 f 0.020049 0.003498 0.023440 m
BLG504_31_5236   17 56 26.14 -27 35 44.8 4 OGLE-2015-BLG-0378 10105  0.93272 2457107.67376  0.239234   9.452442  0.00000  0.00000       0 18.640 18.679 18.874 f 0.029453 0.006519 0.018470 m
BLG504_31_62     17 56 22.83 -27 38 45.9 4 OGLE-2012-BLG-0326 10297  1.53044 2456021.67806  0.716400   3.507269  0.00000  0.00000       0 16.109 16.108 17.844 f 0.154315 0.039840 0.035348 f
BLG505_01_110491 17 59 41.00 -29 45 57.2 4 OGLE-2015-BLG-0526 15933  1.00820 2457153.01624  0.581942  23.690240  0.00000  0.00000       0 16.562 16.554 15.625 N 0.015401 0.004781 0.002794 m
BLG505_01_59641  17 59 43.06 -29 44 58.3 4 OGLE-2016-BLG-0561 15944  0.93545 2457494.45725  0.513952  13.956366  0.00000  0.00000       0 18.951 18.808 15.625 N 0.005067 0.001629 0.002987 m
BLG505_02_142076 17 58 55.07 -29 39 50.5 4 OGLE-2011-BLG-0086 15864  0.88359 2455655.70757  0.208233  46.853826  0.00000  0.00000       0 18.867 19.203 15.626 N 0.001847 0.000778 0.000438 m
BLG505_02_175195 17 58 42.10 -29 47 05.8 4 OGLE-2015-BLG-0527 15739  1.07321 2457139.18665  0.825824  25.280976  0.00000  0.00000       0 18.112 18.185 15.515 N 0.004261 0.001591 0.005180 m
BLG505_02_25964  17 59 11.26 -29 39 16.2 4 OGLE-2019-BLG-0566 15852  1.03584 2458622.77914  0.934138  12.171491  0.00000  0.00000       0 15.733 15.716 15.612 f 0.023950 0.004892 0.019127 m
BLG505_02_26507  17 59 14.80 -29 39 39.6 4 OGLE-2012-BLG-0998 15850  0.89803 2456136.83187  0.489482  24.529995  0.00000  0.00000       0 16.937 17.743 15.573 f 0.005253 0.000826 0.001826 m
BLG505_02_46162  17 59 12.77 -29 33 26.9 4 OGLE-2015-BLG-1892 15342  0.82715 2457279.01780  0.218067  14.118173  0.00000  0.00000       0 17.759 18.629 15.911 f 0.008386 0.002843 0.002104 m
BLG505_02_5269   17 59 12.64 -29 47 21.1 4 OGLE-2012-BLG-0615 15854  1.30340 2456060.50770  0.512836   4.061693  0.00000  0.00000       0 14.410 15.910 15.439 f 0.061604 0.020338 0.020953 m
BLG505_02_5385   17 59 17.82 -29 48 02.4 4 OGLE-2011-BLG-0266 14868  0.88737 2455694.45384  0.663610  14.678516  0.00000  0.00000       0 15.525 15.524 15.471 N 0.021390 0.009242 0.021416 m
BLG505_02_56719  17 58 59.98 -29 46 40.1 4 OGLE-2012-BLG-0014 15857  0.97154 2455974.50810  0.519382  26.871748  0.00000  0.00000       0 16.475 16.946 15.517 f 0.006863 0.002286 0.008007 m
BLG505_02_63192  17 59 00.15 -29 48 11.9 4 OGLE-2018-BLG-0392 15818  1.30968 2458209.28045  0.115899  31.131572  0.00000  0.00000       0 18.482 19.412 15.484 f 0.001951 0.000327 0.001729 m
BLG505_02_79770  17 59 02.77 -29 39 14.8 4 OGLE-2012-BLG-1293 15861  1.12934 2456211.58925  0.640653  98.064981  0.00000  0.00000       0 15.700 17.945 15.653 N 0.002640 0.000925 0.004064 m
BLG505_02_88259  17 59 00.25 -29 37 10.9 4 OGLE-2014-BLG-1647 15858  0.89410 2456892.01580  0.159287  16.824442  0.00000  0.00000       0 17.711 19.743 15.691 f 0.002659 0.000596 0.001143 m
BLG505_03_120709 17 58 15.74 -29 47 44.2 4 OGLE-2015-BLG-0855 15866  0.89596 2457152.95522  0.048462  20.152273  0.00000  0.00000       0 18.977 19.930 15.590 N 0.002108 0.000904 0.001019 m
BLG505_03_144059 17 58 09.41 -29 41 21.3 4 OGLE-2019-BLG-0019 15859  0.94073 2458546.06598  0.122850  23.159494  0.00000  0.00000       0 16.459 16.520 15.548 N 0.009626 0.001471 0.004671 m
BLG505_03_160832 17 58 11.16 -29 35 06.9 4 OGLE-2012-BLG-0558 15811  1.51870 2456050.99826  0.668124   5.993820  0.00000  0.00000       0 16.450 17.426 15.733 f 0.025457 0.008361 0.015582 m
BLG505_03_217204 17 57 58.34 -29 37 53.9 4 OGLE-2011-BLG-1482 15105  1.01859 2455851.95623  0.087519  26.013109  0.00000  0.00000       0 18.670 18.958 15.673 f 0.003239 0.001022 0.001086 m
BLG505_03_223629 17 58 02.60 -29 35 06.9 4 OGLE-2019-BLG-1274 15839  1.44884 2458741.90419  1.160009  34.703484  0.00000  0.00000       0 17.750 17.674 15.719 f 0.004409 0.000782 0.003663 m
BLG505_03_58671  17 58 19.73 -29 46 50.8 4 OGLE-2018-BLG-0638 15864  0.90807 2458229.51015  0.281925   5.808385  0.00000  0.00000       0 15.055 17.798 15.589 N 0.018671 0.007229 0.007659 m
BLG505_03_69160  17 58 18.70 -29 46 18.9 4 OGLE-2014-BLG-1648 15877  0.86803 2456886.19972  0.098248  10.162442  0.00000  0.00000       0 18.899 19.878 15.589 N 0.004747 0.001097 0.002014 m
BLG505_03_79834  17 58 19.23 -29 43 50.9 4 OGLE-2014-BLG-1616 15849  1.42779 2456899.43391  0.061885  35.870729  0.00000  0.00000       0 18.765 19.087 15.516 f 0.002355 0.000747 0.000561 m
BLG505_04_155314 17 57 28.87 -29 38 03.2 4 OGLE-2018-BLG-1318 15898  1.57512 2458329.20924  1.624073  44.446579  0.00000  0.00000       0 15.454 15.453 15.926 N 0.014050 0.006293 0.006616 m
BLG505_04_157502 17 57 32.72 -29 37 05.6 4 OGLE-2019-BLG-0200 15931  1.45981 2458558.22481  0.332467  10.509884  0.00000  0.00000       0 18.085 17.993 15.891 f 0.011160 0.003989 0.010058 m
BLG505_04_163599 17 57 25.58 -29 36 30.6 4 OGLE-2014-BLG-0330 15910  1.86290 2456777.18276  1.024093  22.232555  0.00000  0.00000       0 15.117 15.069 15.909 N 0.019540 0.003790 0.016317 m
BLG505_04_184442 17 57 22.63 -29 46 47.3 4 OGLE-2015-BLG-1929 15939  1.00158 2457302.15491  1.101729  25.334843  0.00000  0.00000       0 17.734 17.684 15.795 f 0.007863 0.003080 0.004528 m
BLG505_04_188446 17 57 15.60 -29 47 18.6 4 OGLE-2015-BLG-0645 15333  0.94662 2457130.80086  0.078127  20.073419  0.00000  0.00000       0 18.799 19.926 15.972 N 0.002942 0.001279 0.002874 m
BLG505_04_36599  17 57 51.31 -29 37 36.1 4 OGLE-2013-BLG-1016 15362  1.25110 2456473.52276  1.097838  17.625206  0.00000  0.00000       0 18.547 18.207 15.645 f 0.005754 0.001571 0.003990 m
BLG505_04_43147  17 57 45.37 -29 34 59.1 4 OGLE-2012-BLG-1239 15923  1.42111 2456192.70454  0.343262  35.268274  0.00000  0.00000       0 17.579 18.108 15.796 N 0.004702 0.002100 0.004097 m
BLG505_04_62564  17 57 41.05 -29 47 02.5 4 OGLE-2019-BLG-0797 15935  1.10103 2458645.95371  0.190101  11.724849  0.00000  0.00000       0 18.731 18.856 15.877 N 0.007941 0.003837 0.003797 m
BLG505_05_12910  17 57 03.43 -29 45 14.0 4 OGLE-2014-BLG-1171 15944  0.85759 2456887.33647  0.321102  39.276381  0.00000  0.00000       0 16.965 17.625 16.048 N 0.003906 0.000907 0.003040 m
BLG505_05_140965 17 56 40.45 -29 39 43.2 4 OGLE-2017-BLG-1372 15943  1.08064 2457959.54973  0.420482   9.796561  0.00000  0.00000       0 16.061 17.750 15.893 f 0.012515 0.004377 0.002076 m
BLG505_05_149568 17 56 50.13 -29 37 56.9 4 OGLE-2014-BLG-0474 15938  1.37907 2456784.36916  1.403941  29.216814  0.00000  0.00000       0 17.863 17.810 15.963 N 0.006158 0.003095 0.003260 m
BLG505_05_158950 17 56 47.63 -29 34 36.4 4 OGLE-2011-BLG-0112 15955  0.96200 2455656.41809  0.104920  27.227054  0.00000  0.00000       0 18.319 18.377 16.119 N 0.003973 0.000410 0.001174 m
BLG505_05_30395  17 57 02.91 -29 39 27.3 4 OGLE-2018-BLG-0872 15929  1.14068 2458269.37832  0.380678 199.993427  0.00000  0.00000       0 18.969 20.770 15.989 N 0.000478 0.000076 0.000102 m
BLG505_05_90963  17 57 00.23 -29 37 42.4 4 OGLE-2012-BLG-0591 15935  1.04711 2456170.42113  0.181660  61.460043  0.00000  0.00000       0 16.980 17.202 15.945 f 0.004896 0.001656 0.000732 m
BLG505_06_11971  17 56 21.13 -29 44 53.7 4 OGLE-2019-BLG-0020 15934  0.86457 2458525.69540  1.553698  12.594903  0.00000  0.00000       0 15.633 15.633 15.973 f 0.025378 0.005589 0.023708 m
BLG505_06_121314 17 56 04.00 -29 48 21.2 4 OGLE-2013-BLG-1128 15888  1.14205 2456476.23249  0.290706  11.816435  0.00000  0.00000       0 18.755 19.660 16.056 N 0.004449 0.001395 0.005079 m
BLG505_06_146553 17 56 07.17 -29 41 13.8 4 OGLE-2013-BLG-1588 15905  1.59122 2456528.34808  0.197682  26.910414  0.00000  0.00000       0 18.672 19.955 15.837 N 0.002151 0.000706 0.001810 m
BLG505_06_164177 17 55 59.03 -29 35 25.5 4 OGLE-2011-BLG-0216 15949  0.94974 2455674.85433  1.073908  38.140824  0.00000  0.00000       0 18.717 18.569 15.910 f 0.002797 0.000221 0.003181 m
BLG505_06_180566 17 55 54.07 -29 48 07.7 4 OGLE-2011-BLG-0288 15930  0.80460 2455682.98460  0.862294   8.000009  0.00000  0.00000       0 15.945 16.942 15.911 N 0.024208 0.010574 0.020234 m
BLG505_06_209717 17 55 50.87 -29 40 09.8 4 OGLE-2014-BLG-0116 15808  1.42721 2456737.74202  0.254760  85.707917  0.00000  0.00000       0 18.864 20.159 15.837 N 0.000587 0.000150 0.002167 m
BLG505_06_41181  17 56 22.85 -29 35 00.0 4 OGLE-2015-BLG-1705 15939  0.85041 2457257.68341  0.711529  16.938078  0.00000  0.00000       0 16.400 16.491 15.988 f 0.014221 0.003454 0.008598 m
BLG505_06_42599  17 56 25.03 -29 34 26.6 4 OGLE-2015-BLG-0379 15652  1.08047 2457189.54783  0.390739  71.289501  0.00000  0.00000       0 18.091 18.510 15.948 N 0.002169 0.000668 0.000824 m
BLG505_06_52900  17 56 14.06 -29 49 32.3 4 OGLE-2015-BLG-1826 15896  0.98250 2457303.88865  0.411404  32.282580  0.00000  0.00000       0 16.988 17.376 16.339 N 0.007104 0.001762 0.001810 m
BLG505_06_82937  17 56 11.46 -29 40 48.9 4 OGLE-2018-BLG-0354 15943  0.95643 2458273.85880  0.259289 117.372691  0.00000  0.00000       0 17.290 19.451 15.830 f 0.001268 0.000608 0.001609 m
BLG505_07_120311 17 55 21.85 -29 48 32.5 4 -                  15899  1.22737 2455382.16987  0.485544  27.128598  0.00000  0.00000       0 18.937 19.099 15.908 f 0.003215 0.000261 0.001527 m
BLG505_07_128086 17 55 22.79 -29 44 28.4 4 -                  15944  0.98131 2455434.91205  0.149365  19.524085  0.00000  0.00000       0 17.611 17.822 15.965 f 0.006250 0.001522 0.002614 m
BLG505_07_16694  17 55 42.18 -29 44 28.3 4 OGLE-2013-BLG-0363 15672  1.08583 2456407.31095  0.076718  47.895706  0.00000  0.00000       0 18.880 19.747 15.896 f 0.001610 0.000610 0.001590 m
BLG505_07_211797 17 55 11.11 -29 36 59.9 4 OGLE-2011-BLG-0217 15898  1.68157 2455678.89543  1.035527  21.713490  0.00000  0.00000       0 16.963 17.304 15.810 f 0.006673 0.001767 0.002641 m
BLG505_07_21614  17 55 42.84 -29 42 42.4 4 OGLE-2012-BLG-0535 15386  0.99261 2456058.07415  0.629438  11.946178  0.00000  0.00000       0 18.006 18.193 15.891 N 0.009033 0.003263 0.003735 m
BLG505_07_229810 17 55 06.34 -29 32 47.6 4 OGLE-2012-BLG-0347 10774  1.60772 2456032.98881  0.139146  14.863097  0.00000  0.00000       0 18.595 18.717 15.844 N 0.004636 0.001922 0.003065 m
BLG505_07_53002  17 55 27.34 -29 48 54.5 4 OGLE-2013-BLG-0036 15883  0.99739 2456406.24424  0.617527  49.100241  0.00000  0.00000       0 15.899 15.937 15.937 N 0.012093 0.003689 0.007405 m
BLG505_07_60898  17 55 32.21 -29 47 05.2 4 -                  15943  0.84641 2455447.43959  0.071076   3.527940  0.00000  0.00000       0 18.257 19.644 15.925 f 0.014596 0.002754 0.003619 m
BLG505_08_136218 18 00 13.53 -29 15 45.3 4 OGLE-2012-BLG-0372 15939  0.91358 2456082.95530  1.066215  38.036443  0.00000  0.00000       0 15.064 15.151 15.487 f 0.015442 0.006775 0.006435 m
BLG505_08_145348 18 00 16.66 -29 14 27.8 4 OGLE-2016-BLG-1735 15834  0.95464 2457639.67627  0.089606  11.056798  0.00000  0.00000       0 18.968 20.166 15.547 N 0.003666 0.001557 0.001408 m
BLG505_08_180656 18 00 06.11 -29 19 51.1 4 OGLE-2018-BLG-1034 14869  1.45839 2458312.30208  0.025339  58.971441  0.00000  0.00000       0 18.910 19.859 15.727 N 0.001205 0.000375 0.000394 m
BLG505_08_187158 18 00 06.19 -29 18 33.5 4 OGLE-2018-BLG-1577 15018  0.84706 2458383.55219  0.155246  28.307558  0.00000  0.00000       0 18.624 19.479 15.664 N 0.001972 0.000521 0.000890 m
BLG505_08_194195 18 00 06.59 -29 16 44.7 4 OGLE-2013-BLG-1530 15481  0.97584 2456512.44093  0.019657  13.152379  0.00000  0.00000       0 18.814 20.496 15.664 N 0.002397 0.000604 0.001591 m
BLG505_08_58017  18 00 28.69 -29 26 02.7 4 -                  15860  1.95169 2456009.32935  0.883098  23.262683  0.00000  0.00000       0 18.687 18.224 15.675 f 0.004141 0.001610 0.002219 m
BLG505_09_111106 17 59 40.19 -29 28 52.0 4 OGLE-2012-BLG-1230 15932  1.01019 2456150.06150  0.260030   9.605458  0.00000  0.00000       0 18.639 19.125 15.977 f 0.008937 0.003579 0.002260 m
BLG505_09_141564 17 59 37.44 -29 17 47.2 4 OGLE-2019-BLG-0732 15956  0.92276 2458640.51416  0.149754  41.089633  0.00000  0.00000       0 18.838 19.854 15.767 f 0.001918 0.000688 0.000425 m
BLG505_09_204110 17 59 28.14 -29 15 42.0 4 OGLE-2018-BLG-1578 15935  0.92950 2458392.90841  0.266106  35.187611  0.00000  0.00000       0 18.032 18.795 15.619 f 0.002389 0.000688 0.000872 m
BLG505_09_212699 17 59 27.60 -29 14 15.2 4 OGLE-2015-BLG-0462 15639  0.99774 2457114.51610  0.336267  13.465643  0.00000  0.00000       0 18.885 19.107 15.444 N 0.004518 0.001208 0.004314 m
BLG505_09_54219  17 59 43.93 -29 28 31.8 4 OGLE-2015-BLG-1878 15937  0.87383 2457293.43366  0.549343  26.156452  0.00000  0.00000       0 16.414 17.431 15.975 f 0.007462 0.002578 0.002966 m
BLG505_09_84133  17 59 46.40 -29 18 48.5 4 OGLE-2014-BLG-0733 15936  1.17264 2456820.77183  0.646101  24.735397  0.00000  0.00000       0 17.916 18.399 15.892 f 0.004958 0.001253 0.001618 m
BLG505_09_92723  17 59 46.39 -29 17 09.5 4 OGLE-2018-BLG-0704 15878  1.71349 2458242.30925  0.000963  11.979616  0.00000  0.00000       0 18.911 19.574 15.792 f 0.003963 0.001018 0.002275 m
BLG505_10_100923 17 59 02.16 -29 16 03.9 4 OGLE-2015-BLG-1345 15871  1.12901 2457196.37727  0.355633  14.309277  0.00000  0.00000       0 18.647 19.501 15.406 f 0.003012 0.000621 0.001119 m
BLG505_10_105237 17 59 08.86 -29 14 10.6 4 OGLE-2018-BLG-0393 15670  0.86765 2458213.05246  0.630678   7.864239  0.00000  0.00000       0 15.999 16.115 15.406 N 0.034665 0.011693 0.003239 m
BLG505_10_11857  17 59 16.14 -29 26 36.8 4 OGLE-2011-BLG-1251 15621  1.21607 2455808.26308  0.239667  16.619877  0.00000  0.00000       0 17.089 19.296 15.865 N 0.003457 0.000503 0.000797 m
BLG505_10_178792 17 58 40.16 -29 28 01.1 4 -                  12557  0.98979 2455381.10829  1.444500  29.541243  0.00000  0.00000       0 16.387 16.381 15.785 f 0.008787 0.002175 0.004789 m
BLG505_10_186560 17 58 44.84 -29 25 38.5 4 OGLE-2016-BLG-0125 15841  1.02789 2457526.11875 -0.665323  67.629145  0.33265 -0.08206 2457528 16.085 16.192 15.701 f 0.006265 0.003653 0.003661 m
BLG505_10_187277 17 58 41.64 -29 25 12.7 4 OGLE-2014-BLG-1088 15432  1.32374 2456845.46418  0.399786  13.896931  0.00000  0.00000       0 17.377 17.238 15.695 f 0.011950 0.002992 0.006869 m
BLG505_10_188205 17 58 43.21 -29 25 39.6 4 OGLE-2011-BLG-1523 15843  0.95781 2455859.23511  0.072573  47.539834  0.00000  0.00000       0 18.267 20.565 15.719 f 0.001436 0.000678 0.000219 m
BLG505_10_189739 17 58 43.29 -29 26 11.3 4 OGLE-2011-BLG-0009 15828  1.26163 2455607.47007  0.037775  61.208374  0.00000  0.00000       0 18.814 19.845 15.670 N 0.001244 0.000514 0.002283 m
BLG505_10_195288 17 58 42.88 -29 23 53.6 4 OGLE-2013-BLG-1835 15816  1.39603 2456573.05453  0.071166  21.546525  0.00000  0.00000       0 17.587 18.248 15.634 N 0.004958 0.001219 0.002252 m
BLG505_10_224968 17 58 41.11 -29 15 22.5 4 OGLE-2013-BLG-0804 15012  1.39840 2456443.22425  1.206980  26.542621  0.00000  0.00000       0 18.302 18.188 15.409 N 0.003155 0.000531 0.003225 m
BLG505_10_59850  17 59 01.57 -29 27 48.8 4 OGLE-2017-BLG-0850 15863  0.92129 2457906.17542  0.726925  14.590446  0.00000  0.00000       0 18.944 18.488 16.040 f 0.006067 0.001910 0.003361 m
BLG505_10_88264  17 59 05.00 -29 17 58.5 4 OGLE-2014-BLG-1894 15863  0.83493 2456932.12480  0.663269  18.179160  0.00000  0.00000       0 15.270 16.919 15.389 N 0.007571 0.002462 0.004817 m
BLG505_10_97408  17 58 59.99 -29 16 29.7 4 OGLE-2014-BLG-0095 15850  0.97370 2456710.15333  1.323708  10.770011  0.00000  0.00000       0 17.396 17.375 15.410 f 0.015600 0.006823 0.006212 m
BLG505_11_102456 17 58 25.32 -29 15 57.0 4 OGLE-2011-BLG-0465 15871  1.37278 2455781.46066  0.577098  32.847665  0.00000  0.00000       0 14.887 14.845 15.477 f 0.018407 0.002590 0.008029 m
BLG505_11_156181 17 58 15.63 -29 18 54.5 4 OGLE-2015-BLG-2025 15900  0.91413 2457300.75815  1.041962  13.912754  0.00000  0.00000       0 15.750 15.747 15.908 f 0.023206 0.007191 0.012380 m
BLG505_11_16074  17 58 35.89 -29 25 59.4 4 OGLE-2014-BLG-1705 14202  1.04014 2456907.88814  0.264426  19.569938  0.00000  0.00000       0 18.789 19.034 15.785 f 0.003218 0.000741 0.002536 m
BLG505_11_174286 17 58 08.21 -29 13 51.2 4 OGLE-2014-BLG-1046 14673  1.41847 2456818.21963  0.125461   8.059592  0.00000  0.00000       0 19.028 20.616 15.793 N 0.004476 0.001487 0.000456 m
BLG505_11_177027 17 58 00.08 -29 29 42.3 4 OGLE-2013-BLG-0881 15687  1.95056 2456455.37882  0.626231   9.825218  0.00000  0.00000       0 14.858 17.231 15.718 N 0.015877 0.006071 0.006075 m
BLG505_11_184743 17 57 57.75 -29 28 04.1 4 OGLE-2018-BLG-0303 13945  1.04404 2458176.47583  0.113837  45.986840  0.00000  0.00000       0 17.649 17.661 15.840 f 0.004675 0.002028 0.000607 m
BLG505_11_20055  17 58 34.09 -29 24 18.4 4 OGLE-2011-BLG-0153 15215  2.24830 2455663.19455  0.420063  28.664677  0.00000  0.00000       0 13.693 13.909 15.726 N 0.032769 0.012727 0.023347 m
BLG505_11_202373 17 58 02.63 -29 22 56.6 4 OGLE-2019-BLG-0567 15891  1.07463 2458611.43649  0.034733  35.328029  0.00000  0.00000       0 18.608 20.460 15.813 f 0.001369 0.000292 0.000368 m
BLG505_11_205101 17 58 04.50 -29 22 28.5 4 OGLE-2019-BLG-1009 15885  1.19883 2458683.81280  0.777874  20.782577  0.00000  0.00000       0 18.519 18.515 15.828 f 0.005277 0.002197 0.005407 m
BLG505_11_49542  17 58 32.44 -29 13 55.2 4 OGLE-2017-BLG-0023 15011  1.33560 2457815.72584  0.220876  30.355293  0.00000  0.00000       0 15.946 15.933 15.433 N 0.010193 0.002681 0.010321 m
BLG505_11_70107  17 58 20.13 -29 25 23.6 4 OGLE-2016-BLG-1645 15884  1.15406 2457717.50462  0.214337  53.286093  0.00000  0.00000       0 17.426 17.140 15.795 f 0.007575 0.003837 0.002552 m
BLG505_11_78421  17 58 19.05 -29 24 32.5 4 OGLE-2015-BLG-0492 15906  0.99992 2457152.85335  0.184489  38.146734  0.00000  0.00000       0 18.621 18.653 15.765 N 0.002598 0.000464 0.004331 m
BLG505_12_124875 17 57 26.76 -29 25 05.5 4 OGLE-2013-BLG-1196 15933  0.89777 2456492.50861  0.937900   7.243757  0.00000  0.00000       0 16.868 16.837 16.085 N 0.030007 0.007069 0.013433 m
BLG505_12_125636 17 57 33.39 -29 26 18.5 4 OGLE-2016-BLG-1901 15954  0.87552 2457678.06166  0.095917  13.945909  0.00000  0.00000       0 18.105 18.526 16.131 f 0.007427 0.002051 0.002749 m
BLG505_12_147286 17 57 29.35 -29 17 54.9 4 OGLE-2019-BLG-1123 15920  0.98473 2458714.27485  0.932700  18.921153  0.00000  0.00000       0 16.796 16.788 16.294 N 0.015610 0.006757 0.003019 m
BLG505_12_147554 17 57 26.56 -29 18 40.7 4 OGLE-2014-BLG-0616 15944  0.93656 2456863.99553 -0.269578  78.077673  0.10436 -0.49605 2456863 17.475 18.281 16.294 N 0.003112 0.000719 0.000799 m
BLG505_12_173930 17 57 13.41 -29 27 28.2 4 OGLE-2019-BLG-1047  5414  0.93327 2458755.96240  0.158269  66.796925  0.00000  0.00000       0 17.983 17.866 16.085 N 0.004375 0.001647 0.001750 m
BLG505_12_213549 17 57 16.96 -29 16 29.8 4 OGLE-2015-BLG-1930 15810  1.31185 2457311.13136  0.040414 121.792828  0.00000  0.00000       0 18.158 20.581 16.100 N 0.000760 0.000246 0.001208 m
BLG505_12_27378  17 57 51.86 -29 20 26.5 4 OGLE-2011-BLG-0446 15161  0.92726 2455731.71917  0.633394  33.318959  0.00000  0.00000       0 16.316 18.197 16.036 N 0.003951 0.001121 0.009748 m
BLG505_12_42238  17 57 49.10 -29 16 05.6 4 OGLE-2013-BLG-0925 15916  1.47336 2456501.61519  0.395777  42.610820  0.00000  0.00000       0 17.959 17.971 15.867 f 0.003350 0.000480 0.002712 m
BLG505_12_97782  17 57 40.18 -29 16 15.8 4 -                  15923  1.19562 2455404.77876  0.913572  20.018774  0.00000  0.00000       0 17.218 17.507 16.011 N 0.006469 0.000874 0.002130 m
BLG505_13_133755 17 56 43.00 -29 22 58.6 4 OGLE-2012-BLG-0037 15938  1.16259 2455985.51290  0.315310 131.760626  0.00000  0.00000       0 18.784 20.280 15.861 f 0.001208 0.000659 0.000788 m
BLG505_13_139670 17 56 41.94 -29 20 18.7 4 -                  15948  1.40855 2456823.29937  0.146194  18.443360  0.00000  0.00000       0 18.451 19.417 15.986 N 0.006371 0.003464 0.003047 m
BLG505_13_219140 17 56 39.71 -29 14 14.5 4 OGLE-2011-BLG-1134 15642  0.98120 2455863.00483  0.421354  35.182819  0.42927  0.43364 2455863 16.401 16.391 16.340 N 0.010568 0.006494 0.011655 m
BLG505_13_26377  17 57 05.88 -29 19 52.9 4 OGLE-2019-BLG-0568 15946  1.07963 2458636.04730  0.102225  27.015711  0.00000  0.00000       0 18.595 18.514 15.890 f 0.004469 0.001694 0.003191 m
BLG505_13_8669   17 57 03.71 -29 27 34.8 4 OGLE-2015-BLG-1291 15944  0.90573 2457208.46691  1.034921  36.097115  0.00000  0.00000       0 18.886 18.722 16.225 N 0.003472 0.001319 0.001657 m
BLG505_13_94748  17 56 52.28 -29 16 59.7 4 OGLE-2015-BLG-0011 15941  0.98263 2457125.95436  0.897868  80.537987  0.10720  0.26285 2457129 15.947 15.931 15.878 f 0.004164 0.000966 0.003770 m
BLG505_14_105800 17 55 59.74 -29 30 47.9 4 OGLE-2011-BLG-0155 14614  1.12376 2455727.59267  1.440235  62.973125  0.00000  0.00000       0 13.777 13.776 16.079 f 0.041931 0.025612 0.025743 m
BLG505_14_134665 17 56 00.30 -29 21 15.4 4 OGLE-2016-BLG-1194 15929  0.96724 2457571.54331  1.514896  10.607698  0.00000  0.00000       0 16.785 16.785 16.204 N 0.025473 0.011652 0.012325 m
BLG505_14_144368 17 55 59.04 -29 18 54.1 4 OGLE-2019-BLG-1487 15951  0.91316 2458778.33925  0.263229  31.712573  0.00000  0.00000       0 18.845 19.214 16.118 f 0.002971 0.000439 0.003309 m
BLG505_14_1469   17 56 25.59 -29 30 06.6 4 OGLE-2017-BLG-1187 15362  1.02333 2457940.24084  0.079224  22.958549  0.00000  0.00000       0 18.282 19.887 15.903 N 0.002494 0.000506 0.002989 m
BLG505_14_149358 17 56 00.15 -29 16 56.9 4 OGLE-2019-BLG-1010 15941  0.88341 2458674.74829  1.260402   8.779534  0.00000  0.00000       0 16.312 16.309 16.183 f 0.030335 0.011224 0.015046 m
BLG505_14_206604 17 55 52.85 -29 15 32.1 4 OGLE-2011-BLG-0033 15930  0.92508 2455605.75912  0.900816  29.859521  0.00000  0.00000       0 15.334 16.055 16.106 N 0.012163 0.004153 0.007099 m
BLG505_14_33357  17 56 20.80 -29 17 50.3 4 OGLE-2016-BLG-1193 15912  1.32565 2457576.70541  1.565599  10.796227  0.00000  0.00000       0 16.951 16.951 16.166 f 0.015960 0.004164 0.005689 m
BLG505_14_41910  17 56 20.30 -29 15 54.5 4 OGLE-2018-BLG-1104 15886  1.21930 2458294.01249  0.603052   8.178596  0.00000  0.00000       0 18.542 18.473 16.135 f 0.011712 0.004453 0.007113 m
BLG505_14_57477  17 56 11.54 -29 28 35.1 4 OGLE-2015-BLG-1533 15941  1.02163 2457215.15499  0.179723  12.167185  0.00000  0.00000       0 18.686 19.412 16.147 f 0.005659 0.001588 0.004147 m
BLG505_14_65109  17 56 15.51 -29 26 13.4 4 OGLE-2017-BLG-1558 15912  1.42022 2457983.18789  0.039674  25.098347  0.00000  0.00000       0 18.423 20.807 16.220 f 0.001989 0.000752 0.001448 m
BLG505_14_6749   17 56 22.82 -29 29 07.6 4 OGLE-2013-BLG-0181 15935  0.97386 2456371.94723  0.376087  30.869571  0.00000  0.00000       0 18.556 19.797 15.903 N 0.002098 0.000433 0.001198 m
BLG505_15_190423 17 55 06.34 -29 23 03.6 4 OGLE-2013-BLG-1738 12354  0.98410 2456542.67220  0.425088   9.580885  0.00000  0.00000       0 18.904 18.776 16.144 N 0.012841 0.005163 0.007463 m
BLG505_15_19756  17 55 42.50 -29 23 03.5 4 OGLE-2015-BLG-1204 15612  1.14016 2457222.43905  0.592920  34.269091  0.00000  0.00000       0 16.297 17.175 15.868 N 0.006300 0.001638 0.002688 m
BLG505_15_211322 17 55 08.15 -29 15 51.8 4 OGLE-2018-BLG-1731 15578  0.89820 2458392.94002  0.117431   6.759423  0.00000  0.00000       0 18.745 18.873 16.850 N 0.015508 0.005903 0.003853 m
BLG505_15_2302   17 55 37.00 -29 30 29.0 4 OGLE-2011-BLG-1000 15761  1.25750 2455771.66048  0.183578  39.452466  0.00000  0.00000       0 18.845 19.842 15.985 f 0.001713 0.000421 0.001410 m
BLG505_15_2416   17 55 40.84 -29 30 20.5 4 OGLE-2014-BLG-0476 15871  0.96840 2456844.10815  0.367833 120.661958  0.00000  0.00000       0 18.893 19.613 15.989 N 0.001517 0.000789 0.003320 m
BLG505_15_26945  17 55 39.81 -29 20 24.0 4 OGLE-2013-BLG-0850 15946  0.91597 2456479.74574  0.980058  22.445030  0.00000  0.00000       0 17.132 17.092 16.027 N 0.008801 0.002527 0.005310 m
BLG505_15_27798  17 55 41.66 -29 20 22.1 4 OGLE-2012-BLG-0712 15894  1.35233 2456078.71234  0.301318  10.962326  0.00000  0.00000       0 17.865 19.112 16.026 N 0.007838 0.002167 0.002288 m
BLG505_15_39960  17 55 38.18 -29 15 51.6 4 OGLE-2017-BLG-1182 15944  0.72823 2457962.44380  0.649160  18.476115  0.00000  0.00000       0 15.433 15.509 16.095 N 0.026425 0.007822 0.009950 m
BLG505_15_60448  17 55 28.55 -29 28 12.5 4 -                  15940  1.01010 2456544.90941  0.282962  12.675211  0.00000  0.00000       0 18.871 19.181 15.835 N 0.004430 0.001473 0.002160 m
BLG505_15_65595  17 55 35.18 -29 26 57.9 4 OGLE-2014-BLG-1706 15923  1.34908 2456892.81390  0.798993   3.270719  0.00000  0.00000       0 17.216 17.203 15.863 f 0.034820 0.008124 0.027820 m
BLG505_16_117794 17 54 36.47 -29 25 41.5 4 OGLE-2014-BLG-0643 15941  0.92018 2456784.50405  0.513478  12.885349  0.00000  0.00000       0 18.751 18.556 16.069 N 0.007434 0.001926 0.001675 m
BLG505_16_119018 17 54 41.73 -29 25 26.1 4 -                  15934  1.14338 2456212.01171  0.256758  20.930236  0.00000  0.00000       0 18.383 19.203 15.955 N 0.004798 0.002288 0.002369 m
BLG505_16_138666 17 54 43.21 -29 17 57.6 4 OGLE-2011-BLG-0510 15932  0.94271 2455741.46824  0.647597   8.734331  0.00000  0.00000       0 16.872 16.867 16.317 N 0.025469 0.008493 0.009955 m
BLG505_16_160446 17 54 24.42 -29 30 33.0 4 OGLE-2013-BLG-1081 13188  1.05471 2456464.43097  0.024665   8.135052  0.00000  0.00000       0 19.009 21.139 15.988 N 0.003273 0.000381 0.002660 m
BLG505_16_172212 17 54 26.28 -29 25 53.4 4 OGLE-2019-BLG-0975 15825  1.34493 2458663.94915  0.000688  10.455025  0.00000  0.00000       0 18.872 19.957 16.186 N 0.005248 0.000748 0.003377 f
BLG505_16_199257 17 54 27.60 -29 16 06.1 4 OGLE-2012-BLG-0960 15868  1.81176 2456102.81260  0.233501  14.297859  0.00000  0.00000       0 18.112 20.210 16.071 N 0.003340 0.001346 0.002396 m
BLG505_16_28033  17 55 01.58 -29 21 09.0 4 OGLE-2016-BLG-0461 14858  1.07745 2457468.02313  0.068936  62.276090  0.00000  0.00000       0 18.694 21.077 16.126 N 0.001043 0.000458 0.000923 m
BLG505_16_39703  17 54 55.44 -29 17 01.3 4 OGLE-2019-BLG-0845 15942  0.88985 2458664.57941  0.234649  30.138935  0.00000  0.00000       0 18.566 19.027 16.621 N 0.004751 0.001977 0.001834 m
BLG505_16_47749  17 54 46.32 -29 30 51.3 4 OGLE-2012-BLG-0038  9472  1.00630 2455968.12839  0.689707  29.519197  0.00000  0.00000       0 16.210 16.205 15.839 f 0.011205 0.003631 0.001828 m
BLG505_16_70840  17 54 50.01 -29 23 56.6 4 -                  15933  1.05801 2455441.37827  0.222723  28.234761  0.00000  0.00000       0 18.372 18.750 15.931 N 0.003009 0.000881 0.001730 m
BLG505_16_77106  17 54 52.13 -29 20 11.9 4 OGLE-2016-BLG-1161 15930  0.78833 2457592.41917  1.428350  22.786165  0.00000  0.00000       0 15.602 15.600 16.202 N 0.017196 0.003609 0.016681 m
BLG505_16_78772  17 54 48.78 -29 20 11.3 4 OGLE-2019-BLG-1091 15940  0.86340 2458700.43713  0.369210  17.492745  0.00000  0.00000       0 18.207 18.347 16.203 N 0.007546 0.001708 0.001932 m
BLG505_16_78877  17 54 43.40 -29 19 53.6 4 OGLE-2014-BLG-0062 15920  1.02265 2456713.82348  0.095206  18.416855  0.00000  0.00000       0 17.752 18.002 16.160 N 0.007455 0.001014 0.005556 m
BLG505_16_93909  17 54 47.66 -29 15 29.8 4 OGLE-2014-BLG-0896 15945  0.89155 2456822.61002  0.247366  14.837987  0.00000  0.00000       0 18.611 18.699 16.537 N 0.008009 0.003185 0.004907 m
BLG505_17_11299  18 00 35.59 -29 06 53.6 4 OGLE-2013-BLG-1295 15905  1.50857 2456572.43660 -0.959183  82.635972  0.25331 -0.49985 2456569 14.523 15.465 15.387 N 0.003622 0.001059 0.000595 m
BLG505_17_119915 18 00 15.31 -29 08 36.4 4 OGLE-2016-BLG-0524 15929  1.57995 2457576.52781  0.304462  49.033678 -0.15330  0.10262 2457577 14.994 14.955 15.464 f 0.014276 0.007768 0.001408 m
BLG505_17_128945 18 00 15.75 -29 04 12.7 4 OGLE-2012-BLG-1078 15948  1.02340 2456169.87861  0.202675  33.124084  0.00000  0.00000       0 17.058 17.466 15.297 f 0.003923 0.000902 0.001809 m
BLG505_17_131702 18 00 19.36 -29 05 18.2 4 -                  15952  0.93815 2456377.93453  0.187355   6.158581  0.00000  0.00000       0 18.528 19.307 15.370 f 0.007849 0.003137 0.004038 m
BLG505_17_136469 18 00 21.95 -29 04 04.6 4 -                  15949  1.04415 2457291.45963  0.241274  21.182015  0.00000  0.00000       0 17.406 19.416 15.377 N 0.002507 0.000374 0.002007 m
BLG505_17_187330 18 00 08.57 -29 04 57.5 4 OGLE-2015-BLG-2035 15928  0.81726 2457291.77972  0.098828   8.207316  0.00000  0.00000       0 15.587 15.556 15.311 f 0.042354 0.016876 0.019147 m
BLG505_17_45110  18 00 39.77 -28 56 00.2 4 OGLE-2014-BLG-0082 15388  1.10803 2456722.87041  0.377023  20.081445  0.00000  0.00000       0 18.049 18.091 15.349 f 0.004501 0.001166 0.003456 m
BLG505_18_109805 17 59 44.16 -28 56 31.2 4 OGLE-2012-BLG-1224 15852  0.98512 2456170.20808  0.394016  27.625897  0.00000  0.00000       0 18.409 18.487 15.449 f 0.003121 0.000728 0.000495 m
BLG505_18_170748 17 59 40.37 -28 56 12.1 4 OGLE-2011-BLG-1166 15818  0.94419 2455794.14276  0.127535  19.488051  0.00000  0.00000       0 18.677 19.990 15.434 f 0.001801 0.000218 0.003641 m
BLG505_18_20338  17 59 54.22 -29 05 17.6 4 OGLE-2016-BLG-0642 15966  0.91096 2457544.53531  0.493536  41.411018  0.00000  0.00000       0 17.430 18.528 15.381 f 0.002525 0.000448 0.001114 m
BLG505_18_21807  17 59 59.60 -29 04 11.2 4 OGLE-2019-BLG-0021 15123  0.98612 2458523.83854  0.163525  28.475914  0.00000  0.00000       0 18.467 18.921 15.305 N 0.002663 0.000325 0.001548 m
BLG505_18_30014  17 59 53.94 -29 02 59.7 4 OGLE-2012-BLG-1369 15956  1.08521 2456180.00481  0.120227  40.212871  0.00000  0.00000       0 18.704 20.710 15.356 f 0.000916 0.000335 0.001185 m
BLG505_19_104941 17 59 09.39 -28 57 55.0 4 OGLE-2013-BLG-1157 15951  0.78871 2456504.26288  0.275229  13.543837  0.00000  0.00000       0 15.238 15.255 15.472 N 0.025765 0.007080 0.010475 m
BLG505_19_113339 17 59 00.42 -28 55 40.3 4 OGLE-2016-BLG-0126 14016  1.04629 2457471.35710  0.853017  37.889238  0.00000  0.00000       0 15.869 16.562 15.392 f 0.006889 0.002052 0.002118 m
BLG505_19_113430 17 59 03.25 -28 56 37.5 4 OGLE-2018-BLG-0020 15832  0.89639 2458134.73722  1.240901  49.252363  0.00000  0.00000       0 16.087 16.087 15.440 f 0.007357 0.003138 0.006975 m
BLG505_19_184807 17 58 45.39 -29 12 04.3 4 OGLE-2014-BLG-0734 15826  0.92662 2456791.47917  0.601139   6.704020  0.00000  0.00000       0 17.730 18.055 15.383 N 0.014861 0.006940 0.006772 m
BLG505_19_199675 17 58 41.16 -29 07 24.5 4 OGLE-2013-BLG-0182 15211  0.89768 2456365.93913  0.052768  22.291856  0.00000  0.00000       0 17.791 19.327 15.494 f 0.002871 0.000974 0.002639 m
BLG505_19_44153  17 59 16.72 -28 58 08.0 4 OGLE-2012-BLG-1542 15237  1.02877 2456222.70947  0.822676  23.824084  0.00000  0.00000       0 16.918 16.855 15.472 N 0.008034 0.001100 0.005102 m
BLG505_19_57642  17 59 06.95 -29 11 37.5 4 OGLE-2014-BLG-0117 15909  1.11029 2456718.06352  0.214165  15.667925  0.00000  0.00000       0 18.140 18.685 15.348 N 0.003355 0.000559 0.002181 m
BLG505_19_66236  17 59 00.20 -29 10 31.5 4 OGLE-2013-BLG-0547 15945  1.14299 2456418.20909  0.218158  47.821393  0.00000  0.00000       0 18.496 20.647 15.405 N 0.001425 0.000731 0.000792 m
BLG505_19_66688  17 59 01.35 -29 10 06.1 4 OGLE-2018-BLG-1367 15965  0.99612 2458358.09816  0.025621  21.829136  0.00000  0.00000       0 18.505 18.907 15.405 N 0.002720 0.000569 0.002535 m
BLG505_19_80567  17 59 02.77 -29 06 30.3 4 -                  15968  1.07854 2455422.23224  0.129773   6.145208  0.00000  0.00000       0 17.929 18.305 15.424 N 0.011881 0.004840 0.005082 m
BLG505_20_109866 17 58 24.01 -28 56 10.8 4 OGLE-2013-BLG-1589 15804  0.97235 2456590.96011  0.457832  51.883671  0.00000  0.00000       0 16.618 17.379 15.619 f 0.003928 0.000676 0.002383 m
BLG505_20_121972 17 58 12.40 -29 11 22.8 4 OGLE-2012-BLG-1711 15937  1.50042 2456231.72246  0.342679  23.242504  0.00000  0.00000       0 16.230 18.421 15.615 N 0.004923 0.001242 0.000855 m
BLG505_20_132379 17 58 13.43 -29 08 54.3 4 OGLE-2016-BLG-0180 15971  0.94952 2457465.94568  0.740092  40.225297  0.00000  0.00000       0 18.536 18.579 15.644 N 0.002862 0.001002 0.001431 m
BLG505_20_227978 17 58 01.89 -28 55 56.3 4 OGLE-2011-BLG-0521 15355  1.82840 2455746.87039  1.026632   7.324583  0.00000  0.00000       0 14.224 14.222 15.798 f 0.106771 0.041112 0.048352 m
BLG505_20_37230  17 58 34.53 -29 00 05.0 4 -                  15137  1.00876 2455787.10094  0.050504  10.035443  0.00000  0.00000       0 18.759 19.197 15.527 N 0.005126 0.001128 0.003129 m
BLG505_20_8865   17 58 34.10 -29 11 04.9 4 OGLE-2015-BLG-1165 15399  1.16281 2457191.40758  0.364216  23.506154  0.00000  0.00000       0 18.779 19.118 15.429 N 0.002126 0.000547 0.000804 m
BLG505_21_13858  17 57 46.71 -29 07 25.1 4 OGLE-2013-BLG-1227 15948  1.01219 2456515.61983  0.067823  74.841515  0.00000  0.00000       0 17.540 20.022 15.878 N 0.000831 0.000138 0.001259 m
BLG505_21_139560 17 57 31.22 -29 03 17.2 4 OGLE-2017-BLG-0244 15960  0.81087 2457876.11160  0.601031  31.641168  0.00000  0.00000       0 16.155 16.137 15.821 f 0.009516 0.003358 0.014797 m
BLG505_21_14919  17 57 45.19 -29 08 36.8 4 -                  15892  1.80006 2458287.44335  0.034328  10.264107  0.00000  0.00000       0 18.584 19.696 15.867 f 0.005410 0.002371 0.002095 m
BLG505_21_166028 17 57 29.99 -28 55 41.2 4 OGLE-2012-BLG-0941 14099  1.01769 2456126.99300  0.224667  37.916983  0.00000  0.00000       0 18.619 19.896 15.764 f 0.001641 0.000381 0.000933 m
BLG505_21_214012 17 57 14.16 -28 58 28.0 4 OGLE-2016-BLG-0017 10249  0.91838 2457435.83202  0.056428  62.388727  0.00000  0.00000       0 17.552 18.090 15.830 N 0.002903 0.001130 0.002297 m
BLG505_21_90621  17 57 43.77 -28 59 25.1 4 OGLE-2015-BLG-0079 15956  0.85958 2457086.08236  0.314866  21.011860  0.00000  0.00000       0 18.581 19.195 15.807 f 0.003870 0.001509 0.002257 m
BLG505_21_97318  17 57 38.21 -28 57 47.3 4 OGLE-2014-BLG-1760 15959  0.93461 2456905.67695  0.159594  15.716070  0.00000  0.00000       0 17.616 19.054 15.749 N 0.005345 0.001340 0.001835 m
BLG505_22_11520  17 57 02.21 -29 06 44.0 4 OGLE-2013-BLG-0183 15955  1.08067 2456496.36094  0.618013 111.881882  0.00000  0.00000       0 16.801 17.473 16.354 N 0.005106 0.002067 0.006131 m
BLG505_22_127037 17 56 42.22 -29 01 18.9 4 -                  15975  0.93776 2455441.13533  0.030136  11.992326  0.00000  0.00000       0 18.943 19.569 16.658 f 0.007897 0.002987 0.005948 m
BLG505_22_153466 17 56 36.89 -29 07 41.0 4 OGLE-2015-BLG-0565 15966  0.91008 2457187.99815  0.705467  39.139296  0.00000  0.00000       0 16.936 16.854 16.961 N 0.013625 0.005492 0.006759 m
BLG505_22_165136 17 56 35.79 -29 03 08.1 4 OGLE-2013-BLG-1069 15950  1.40485 2456509.41669  1.128333  31.336523  0.00000  0.00000       0 17.091 17.069 16.919 N 0.013668 0.005901 0.014125 m
BLG505_22_17454  17 57 03.95 -29 05 48.2 4 OGLE-2019-BLG-1103 15955  1.15257 2458692.42915  0.852127  10.669740  0.00000  0.00000       0 15.044 15.116 16.266 f 0.051209 0.011760 0.028123 m
BLG505_22_37711  17 57 09.86 -28 57 39.8 4 OGLE-2015-BLG-0965 14829  0.97820 2457206.50100  0.721845  42.395130  0.00000  0.00000       0 15.531 16.244 15.758 f 0.007590 0.000854 0.003797 m
BLG505_22_45272  17 57 04.88 -28 56 22.2 4 -                  15571  0.89273 2455382.72909  0.705572   9.481116  0.00000  0.00000       0 18.183 18.115 15.940 N 0.016579 0.009582 0.003963 m
BLG505_22_47966  17 57 03.50 -28 55 46.4 4 OGLE-2012-BLG-0780 14651  1.07904 2456093.41725  0.214854  23.734433  0.00000  0.00000       0 18.900 19.329 15.939 N 0.002959 0.001147 0.002038 m
BLG505_22_5397   17 57 10.30 -29 09 50.0 4 OGLE-2018-BLG-1047 14205  1.05595 2458358.46382  0.324509 199.994835  0.00000  0.00000       0 18.544 19.755 16.123 N 0.000748 0.000137 0.000603 m
BLG505_22_68048  17 56 56.52 -29 06 06.2 4 OGLE-2013-BLG-1765 15964  0.94563 2456561.02347  0.243053  48.658033  0.00000  0.00000       0 18.145 19.989 16.390 f 0.001771 0.000782 0.001123 m
BLG505_22_73766  17 56 55.21 -29 02 48.5 4 OGLE-2017-BLG-0199 15970  1.01436 2457819.78967  0.112062  12.967618  0.00000  0.00000       0 14.917 17.364 16.150 f 0.018814 0.007827 0.006764 m
BLG505_22_802    17 57 06.02 -29 12 33.8 4 -                  15764  1.01138 2457988.83189  0.598773 199.969619  0.00000  0.00000       0 18.437 19.635 16.486 f 0.001150 0.000328 0.001152 m
BLG505_23_126208 17 56 05.62 -28 58 13.5 4 OGLE-2016-BLG-1343 15947  1.08358 2457589.97514  0.053786   7.433030  0.00000  0.00000       0 16.959 17.234 16.282 N 0.029969 0.011799 0.010208 m
BLG505_23_150443 17 55 49.03 -29 10 04.1 4 OGLE-2013-BLG-1723 12126  0.98331 2456531.12145  0.134900  22.379569  0.00000  0.00000       0 18.994 20.863 15.912 f 0.002040 0.000868 0.001013 m
BLG505_23_152810 17 55 49.60 -29 07 26.8 4 OGLE-2015-BLG-1370 13717  1.04227 2457206.45599  0.823410  11.310109  0.00000  0.00000       0 16.270 16.681 16.003 f 0.030895 0.015178 0.015458 m
BLG505_23_160188 17 55 54.02 -29 05 56.7 4 OGLE-2014-BLG-1619 15950  1.04454 2456894.33979  1.728333  12.631455  0.00000  0.00000       0 16.201 16.196 15.999 f 0.027451 0.011068 0.008757 m
BLG505_23_162005 17 55 53.47 -29 04 26.8 4 OGLE-2014-BLG-0920 15948  1.34923 2456805.10566  0.029579  22.134279  0.00000  0.00000       0 18.528 20.726 16.063 f 0.001772 0.000686 0.001234 m
BLG505_23_168079 17 55 51.77 -29 03 32.3 4 OGLE-2013-BLG-1044 15853  0.97121 2456482.94616  0.472593  12.381100  0.00000  0.00000       0 16.965 17.014 16.150 f 0.015357 0.003618 0.019223 m
BLG505_23_183143 17 55 54.74 -28 57 58.5 4 OGLE-2019-BLG-1328 15968  0.96412 2458757.46401  0.183482  25.884974  0.00000  0.00000       0 17.404 17.508 16.163 f 0.008046 0.003173 0.001366 m
BLG505_23_38090  17 56 13.33 -29 11 56.7 4 OGLE-2018-BLG-0596 15918  0.93024 2458277.16455  0.282621  29.014509  0.00000  0.00000       0 17.294 17.274 16.323 f 0.010137 0.002889 0.008446 m
BLG505_23_401    17 56 20.28 -29 12 37.1 4 OGLE-2013-BLG-0042 15598  0.88485 2456354.09614  0.788228  29.172063  0.00000  0.00000       0 17.095 16.979 16.671 f 0.010994 0.004979 0.007169 m
BLG505_23_51096  17 56 09.53 -29 06 46.3 4 OGLE-2016-BLG-1921 15914  0.97364 2457688.52381  0.095060  58.108498  0.00000  0.00000       0 18.672 20.338 16.205 f 0.001692 0.000544 0.001911 m
BLG505_23_91019  17 56 05.29 -29 11 29.8 4 OGLE-2014-BLG-0617 15932  1.02158 2456771.47725  0.078709   1.529231  0.00000  0.00000       0 18.762 20.104 16.148 f 0.030371 0.008696 0.008731 m
BLG505_23_97952  17 55 58.72 -29 08 14.8 4 OGLE-2014-BLG-0618 15967  1.07298 2456774.01264  0.070113   8.841075  0.00000  0.00000       0 18.354 20.692 16.063 f 0.004398 0.000813 0.001567 m
BLG505_24_100242 17 55 35.47 -28 56 36.4 4 OGLE-2012-BLG-0863 15856  0.93155 2456099.35540  0.149685  46.783859  0.00000  0.00000       0 18.560 20.928 16.149 f 0.001220 0.000501 0.000637 m
BLG505_24_117598 17 55 23.78 -29 08 05.9 4 OGLE-2017-BLG-0444 14413  1.10800 2457845.65123  0.132969   5.681512  0.00000  0.00000       0 19.014 19.627 16.149 f 0.011925 0.004538 0.006162 m
BLG505_24_119167 17 55 21.25 -29 07 51.7 4 OGLE-2011-BLG-1148 14411  1.16886 2455793.37254  0.337930  13.647043  0.00000  0.00000       0 18.726 18.676 16.175 f 0.007214 0.002508 0.005357 m
BLG505_24_12600  17 55 37.16 -29 08 01.4 4 OGLE-2011-BLG-1272 15937  1.18571 2455811.54398  0.678213   4.095080  0.00000  0.00000       0 16.418 16.365 15.915 f 0.050031 0.010386 0.029565 m
BLG505_24_19295  17 55 44.52 -29 04 32.5 4 OGLE-2016-BLG-0072 14827  0.99041 2457428.04219  0.408649   9.924736  0.00000  0.00000       0 15.339 16.979 16.029 f 0.022904 0.005160 0.002601 m
BLG505_24_20391  17 55 40.98 -29 05 51.2 4 OGLE-2011-BLG-0087 15955  0.97128 2455653.96728  0.561145  55.705573  0.00000  0.00000       0 18.466 18.972 15.963 f 0.003216 0.001244 0.001924 m
BLG505_24_26225  17 55 43.09 -29 02 29.7 4 OGLE-2012-BLG-0747 15553  0.94308 2456078.94532  0.055288   5.078296  0.00000  0.00000       0 16.553 16.556 16.093 f 0.045417 0.019672 0.027160 m
BLG505_24_56578  17 55 35.68 -29 10 28.4 4 -                  15946  1.00492 2456836.82434  0.488745   6.625379  0.00000  0.00000       0 18.475 18.737 15.940 f 0.013522 0.006820 0.008733 m
BLG505_24_74151  17 55 26.81 -29 04 31.3 4 OGLE-2018-BLG-0344 15969  1.01379 2458193.59095  0.467893   6.978495  0.00000  0.00000       0 18.817 18.575 16.259 f 0.012630 0.001926 0.007002 m
BLG505_24_85160  17 55 35.21 -29 00 17.2 4 OGLE-2019-BLG-0022 15968  0.92619 2458574.57523  0.421465  45.002301  0.00000  0.00000       0 16.665 17.260 16.219 f 0.005503 0.001589 0.004803 m
BLG505_24_87900  17 55 26.53 -29 00 06.0 4 OGLE-2011-BLG-0226 15962  1.34761 2455705.20027  0.539538  79.178495 -0.43005 -0.12094 2455703 18.400 18.987 16.265 f 0.001066 0.000415 0.000410 m
BLG505_25_111780 17 54 39.81 -29 05 38.2 4 OGLE-2015-BLG-1371 15968  0.82918 2457218.90584  0.537162  21.370315  0.00000  0.00000       0 18.174 17.929 16.209 N 0.007037 0.001469 0.006093 m
BLG505_25_137404 17 54 37.45 -28 56 35.0 4 OGLE-2015-BLG-1828 15822  0.93486 2457294.74704  0.568164  35.329941  0.00000  0.00000       0 16.184 17.472 16.327 N 0.006720 0.001566 0.003938 m
BLG505_25_174162 17 54 30.20 -29 00 57.9 4 OGLE-2011-BLG-1306 15949  2.95369 2455825.74199  0.785927  14.893947  0.00000  0.00000       0 14.255 15.274 16.111 N 0.028464 0.006072 0.012496 m
BLG505_25_26890  17 54 57.30 -29 00 44.8 4 -                  15924  1.34121 2458684.72242  0.262704  45.628517  0.00000  0.00000       0 17.356 18.552 16.326 N 0.004721 0.001633 0.002702 m
BLG505_25_36615  17 55 01.55 -28 57 28.8 4 OGLE-2011-BLG-1035 15250  0.91099 2455776.55585  0.056062  28.108739  0.00000  0.00000       0 18.965 20.544 16.223 N 0.001715 0.000588 0.001486 m
BLG505_25_4564   17 54 55.82 -29 10 05.7 4 OGLE-2018-BLG-0304 15944  0.91590 2458217.02133  1.029383  25.619757  0.00000  0.00000       0 16.572 16.932 16.736 N 0.013366 0.003292 0.005308 m
BLG505_25_49944  17 54 54.10 -29 09 22.2 4 OGLE-2012-BLG-0463 15958  0.93621 2456089.75548  0.534104  46.956569  0.00000  0.00000       0 18.825 18.782 16.736 N 0.004512 0.001100 0.003991 m
BLG505_26_103870 17 59 38.82 -28 53 33.5 4 OGLE-2018-BLG-0727 12454  3.60614 2458253.47024  0.355904   7.144240  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG505_26_121595 17 59 38.40 -28 48 02.6 4 OGLE-2016-BLG-1615 15959  0.99645 2457622.80797  0.219371  14.596305  0.00000  0.00000       0 18.302 19.585 15.460 N 0.002829 0.000711 0.006088 m
BLG505_26_207903 17 59 21.42 -28 38 59.3 4 OGLE-2016-BLG-0330 10152  1.17325 2457476.18460  0.208336  22.069853  0.00000  0.00000       0 18.608 18.473 15.702 N 0.006408 0.002630 0.002402 m
BLG505_26_62016  17 59 41.60 -28 48 49.4 4 OGLE-2013-BLG-0046 15957  0.92273 2456354.34015  0.066608  15.163643  0.00000  0.00000       0 16.864 16.999 15.501 f 0.009258 0.001070 0.009053 m
BLG505_26_7676   17 59 53.63 -28 51 35.4 4 OGLE-2012-BLG-1311 15942  0.85630 2456169.53191  0.475035  23.615873  0.00000  0.00000       0 17.831 19.345 15.557 f 0.002909 0.001511 0.001043 m
BLG505_26_77017  17 59 41.48 -28 44 23.0 4 OGLE-2018-BLG-0305 15943  1.16751 2458201.23953  0.362811  15.127145  0.00000  0.00000       0 16.706 17.542 15.374 f 0.007533 0.001180 0.003695 m
BLG505_26_91591  17 59 46.60 -28 38 41.8 4 OGLE-2015-BLG-0029 15955  1.10487 2457232.77247  0.588501 121.093106 -0.10713 -0.13488 2457237 15.134 15.616 15.670 N 0.007378 0.003167 0.000976 m
BLG505_27_1251   17 59 11.51 -28 53 30.1 4 OGLE-2014-BLG-1391 13434  0.94696 2456850.80223  0.129251   6.505319  0.00000  0.00000       0 17.791 19.960 15.454 f 0.005801 0.001873 0.002235 m
BLG505_27_139675 17 58 48.96 -28 45 34.3 4 OGLE-2013-BLG-0717 15961  1.16966 2456434.33993  0.831734  20.464884  0.00000  0.00000       0 15.374 17.323 15.428 N 0.007689 0.001313 0.005251 m
BLG505_27_152094 17 58 56.14 -28 43 23.1 4 OGLE-2016-BLG-0969 15952  1.34028 2457592.00194 -0.311065 118.292917 -0.30610 -0.17274 2457595 18.762 19.939 15.583 f 0.000473 0.000211 0.000621 m
BLG505_27_227250 17 58 47.25 -28 39 08.2 4 OGLE-2014-BLG-1679 15965  0.98890 2456892.19229  0.065401  10.702294  0.00000  0.00000       0 18.021 19.934 15.698 N 0.004492 0.001383 0.001112 m
BLG505_27_6072   17 59 13.76 -28 49 50.0 4 OGLE-2015-BLG-1516 15963  0.88042 2457288.84932  0.899291  46.150829  0.00000  0.00000       0 15.072 15.063 15.523 f 0.013761 0.006406 0.011402 m
BLG505_27_61173  17 59 01.52 -28 51 30.2 4 OGLE-2019-BLG-1124 15952  0.98784 2458693.47322  0.489493  20.563579  0.00000  0.00000       0 17.376 18.916 15.521 N 0.003658 0.001423 0.002486 m
BLG505_27_65650  17 59 07.21 -28 49 48.6 4 -                  15905  1.85851 2457943.20942  0.316484 153.158283  0.00000  0.00000       0 18.427 19.298 15.500 f 0.001409 0.000829 0.000841 m
BLG505_27_71263  17 59 06.98 -28 48 07.0 4 OGLE-2012-BLG-0244 15972  0.92627 2456034.05179  0.336010  43.943059  0.00000  0.00000       0 18.132 19.521 15.485 f 0.001385 0.000527 0.002302 m
BLG505_27_71826  17 59 05.35 -28 48 24.8 4 -                  15967  0.97535 2455395.84143  0.321980  32.193807  0.00000  0.00000       0 18.240 19.542 15.446 N 0.001530 0.000442 0.000807 m
BLG505_27_86288  17 59 06.50 -28 44 03.7 4 OGLE-2016-BLG-0723 15961  1.05666 2457514.78649  0.985294  14.111648  0.00000  0.00000       0 17.227 17.210 15.541 f 0.009179 0.003603 0.007285 m
BLG505_28_137957 17 58 08.90 -28 46 08.7 4 OGLE-2015-BLG-1256 15967  1.10868 2457193.88339  0.427579   8.918545  0.00000  0.00000       0 16.193 16.115 15.829 f 0.027792 0.007951 0.013003 m
BLG505_28_153996 17 58 15.09 -28 41 17.8 4 OGLE-2011-BLG-1307 15965  1.02477 2455820.01583  0.601475   6.667005  0.00000  0.00000       0 16.066 16.422 15.908 f 0.032153 0.010316 0.017784 m
BLG505_28_154431 17 58 13.08 -28 40 11.8 4 OGLE-2014-BLG-1486 15947  1.19795 2456864.71149  0.095674   5.661689  0.00000  0.00000       0 16.594 17.530 15.948 f 0.023572 0.005664 0.014996 m
BLG505_28_208865 17 58 00.08 -28 42 27.8 4 OGLE-2011-BLG-0137 15932  1.07906 2455681.45619  0.466545  66.759003  0.00000  0.00000       0 18.255 18.413 15.827 N 0.002091 0.000778 0.000460 m
BLG505_28_68690  17 58 18.40 -28 49 07.7 4 OGLE-2011-BLG-0136 15961  1.45431 2455650.46857  0.524745   9.781528  0.00000  0.00000       0 15.388 15.577 15.729 f 0.035955 0.010613 0.029150 m
BLG505_28_68783  17 58 24.23 -28 48 25.6 4 OGLE-2013-BLG-0610 15961  0.81651 2456455.11657  0.260775  22.434987  0.00000  0.00000       0 15.966 15.997 15.621 f 0.011494 0.003308 0.018772 m
BLG505_28_70616  17 58 22.49 -28 48 29.0 4 OGLE-2012-BLG-0576 15963  1.08509 2456082.53663  0.616301  27.446170  0.00000  0.00000       0 18.220 18.503 15.628 f 0.002933 0.000533 0.002144 m
BLG505_28_82901  17 58 20.75 -28 46 50.7 4 OGLE-2012-BLG-1278 15957  1.16441 2456158.11038  0.188510  12.844309  0.00000  0.00000       0 18.787 20.036 15.626 N 0.002639 0.000463 0.002353 m
BLG505_28_8804   17 58 28.40 -28 51 42.9 4 -                  15938  1.12824 2455666.88699  0.577026  10.281103  0.00000  0.00000       0 18.774 18.735 15.647 f 0.008147 0.001683 0.002644 m
BLG505_29_110898 17 57 31.10 -28 52 38.1 4 OGLE-2016-BLG-0219 15931  1.11161 2457448.63840  0.401931   2.353099  0.00000  0.00000       0 15.792 16.229 15.687 f 0.099676 0.031914 0.026549 m
BLG505_29_119251 17 57 27.39 -28 50 03.7 4 OGLE-2019-BLG-0799 15977  0.88818 2458656.62528  0.013959  44.598791  0.00000  0.00000       0 18.054 19.861 15.761 N 0.001491 0.000479 0.001570 m
BLG505_29_1634   17 57 53.08 -28 52 25.2 4 OGLE-2012-BLG-1269 14139  0.92657 2456160.17583  0.196878  11.952460  0.00000  0.00000       0 18.306 19.670 15.639 f 0.003884 0.001210 0.001548 m
BLG505_29_169394 17 57 14.76 -28 52 51.4 4 OGLE-2016-BLG-0724 12721  2.05162 2457494.06952  0.853589  10.900725  0.00000  0.00000       0 17.927 17.856 15.869 f 0.011590 0.005405 0.010307 m
BLG505_29_175203 17 57 22.44 -28 50 47.4 4 OGLE-2018-BLG-0345 15953  1.00978 2458191.95140  0.269149   5.604237  0.00000  0.00000       0 18.168 18.063 15.755 f 0.017917 0.004799 0.005654 m
BLG505_29_175870 17 57 17.80 -28 51 12.7 4 OGLE-2015-BLG-0950 15924  0.90258 2457162.87329  0.599551  12.353652  0.00000  0.00000       0 17.921 18.917 15.826 f 0.004878 0.001551 0.005050 m
BLG505_29_205918 17 57 13.61 -28 40 25.3 4 OGLE-2014-BLG-0928  3998  0.99432 2456877.18532  0.451735  41.938862  0.00000  0.00000       0 16.565 16.529 16.296 N 0.009663 0.002623 0.010446 m
BLG505_29_29449  17 57 47.73 -28 44 12.0 4 OGLE-2015-BLG-0248 15973  0.93967 2457092.00454  0.138590   7.779799  0.00000  0.00000       0 18.398 18.652 15.725 N 0.009061 0.002365 0.005334 m
BLG505_29_41023  17 57 52.58 -28 39 21.2 4 OGLE-2018-BLG-0974 14733  1.27873 2458281.72999  0.577866   9.571050  0.00000  0.00000       0 17.520 17.846 16.073 f 0.016498 0.005070 0.008267 m
BLG505_29_66295  17 57 40.88 -28 48 54.9 4 OGLE-2016-BLG-0970 15941  0.92680 2457559.92286  1.773809  18.181850  0.00000  0.00000       0 16.140 16.147 15.566 f 0.013606 0.003582 0.014226 m
BLG505_29_74442  17 57 37.21 -28 45 22.5 4 OGLE-2017-BLG-0028 15969  0.87489 2457924.37976  0.352850 158.149310  0.07187  0.10084 2457922 15.376 16.809 15.679 N 0.003772 0.001145 0.004236 m
BLG505_29_75002  17 57 37.35 -28 46 21.0 4 OGLE-2017-BLG-0332 15973  1.00302 2457845.37582  0.429987  13.953306  0.00000  0.00000       0 17.476 17.740 15.594 f 0.009307 0.003378 0.002551 m
BLG505_29_75112  17 57 36.62 -28 45 50.0 4 OGLE-2017-BLG-0587 15965  0.98451 2457878.75002  0.320761  10.238214  0.00000  0.00000       0 17.238 17.227 15.679 N 0.013712 0.003813 0.000797 m
BLG505_29_85810  17 57 35.32 -28 43 53.2 4 OGLE-2013-BLG-1145 15930  1.43271 2456503.49845  0.041178  44.690938  0.00000  0.00000       0 18.881 20.263 15.739 f 0.002130 0.001209 0.001365 m
BLG505_30_115490 17 56 49.66 -28 47 24.1 4 OGLE-2019-BLG-0940 15965  0.98936 2458654.61788  0.261851   6.497341  0.00000  0.00000       0 16.736 18.122 16.447 N 0.022252 0.005724 0.012091 m
BLG505_30_55308  17 57 01.86 -28 50 37.6 4 OGLE-2013-BLG-1967 15961  0.94659 2456589.42006  0.040593  11.008253  0.00000  0.00000       0 18.389 19.153 16.204 f 0.006270 0.002324 0.005190 m
BLG505_30_6812   17 57 03.97 -28 49 57.3 4 OGLE-2012-BLG-1524 15968  0.91872 2456187.35048  0.078101  16.036355  0.00000  0.00000       0 18.498 19.856 16.211 N 0.003793 0.001265 0.002906 m
BLG505_30_75990  17 56 58.93 -28 43 26.1 4 OGLE-2011-BLG-1454 15960  0.98239 2455842.80451  0.298688   6.547003  0.00000  0.00000       0 16.386 16.491 16.304 N 0.043609 0.015739 0.028130 m
BLG505_31_120165 17 56 01.34 -28 46 06.5 4 OGLE-2019-BLG-1304 15964  1.02700 2458718.33174  0.505176   6.799387  0.00000  0.00000       0 18.151 17.924 16.203 N 0.014960 0.002823 0.013224 m
BLG505_31_136548 17 55 58.33 -28 40 44.2 4 OGLE-2016-BLG-1499 15970  1.06489 2457631.37176  0.064167  68.318398  0.00000  0.00000       0 18.844 20.826 16.130 N 0.000949 0.000427 0.001731 m
BLG505_31_142437 17 56 05.88 -28 37 34.9 4 OGLE-2015-BLG-1167 15968  1.11263 2457184.68623  0.244868  47.938590  0.00000  0.00000       0 18.118 20.134 16.197 f 0.002021 0.000808 0.001207 m
BLG505_31_155219 17 55 56.65 -28 53 00.7 4 OGLE-2016-BLG-1163 15788  0.99255 2457572.24553  0.109053  23.796305  0.00000  0.00000       0 18.747 19.408 15.960 f 0.002975 0.000787 0.001616 m
BLG505_31_155496 17 55 55.59 -28 52 42.0 4 OGLE-2013-BLG-1701 15805  0.94359 2456561.19437  0.072044  40.033440  0.00000  0.00000       0 18.819 19.431 15.951 f 0.001659 0.000534 0.001371 m
BLG505_31_161884 17 55 56.70 -28 50 51.9 4 OGLE-2015-BLG-1535 15953  1.20855 2457212.78101  0.067587   8.890827  0.00000  0.00000       0 18.702 20.130 16.007 f 0.004660 0.000933 0.004385 m
BLG505_31_181110 17 55 52.42 -28 43 31.5 4 OGLE-2017-BLG-1090 15863  0.94821 2457926.87776  0.181719   7.794891  0.00000  0.00000       0 16.724 16.914 16.082 f 0.027977 0.009858 0.006510 m
BLG505_31_190935 17 55 50.17 -28 41 39.1 4 OGLE-2018-BLG-1186 12626  1.00602 2458315.61181  0.187514  19.931555  0.00000  0.00000       0 18.753 19.402 15.995 f 0.006256 0.002345 0.000467 m
BLG505_31_25057  17 56 22.23 -28 43 29.4 4 OGLE-2015-BLG-1000 15954  0.98147 2457158.75600  0.068018   9.607298  0.00000  0.00000       0 18.901 20.824 16.063 f 0.003664 0.000756 0.001451 m
BLG505_31_7286   17 56 20.07 -28 49 57.7 4 OGLE-2018-BLG-1465 15964  0.94323 2458343.52731  0.140418   6.956366  0.00000  0.00000       0 18.828 19.783 16.369 f 0.011137 0.005755 0.007557 m
BLG505_32_110767 17 55 17.07 -28 44 19.7 4 OGLE-2014-BLG-0219 15943  0.98858 2456752.65858  0.058539  69.144865  0.00000  0.00000       0 18.233 20.034 16.572 f 0.003014 0.001177 0.001519 m
BLG505_32_156276 17 55 11.93 -28 42 58.7 4 OGLE-2018-BLG-0515 15939  1.20402 2458227.30785  0.638652  10.317981  0.00000  0.00000       0 16.404 16.348 16.502 f 0.035201 0.012893 0.025468 m
BLG505_32_158387 17 55 13.42 -28 43 24.2 4 OGLE-2013-BLG-0972 15943  0.89812 2456469.18989  0.534024  23.285945  0.00000  0.00000       0 18.647 19.655 16.514 f 0.004243 0.001191 0.001564 m
BLG505_32_176398 17 55 14.49 -28 36 58.6 4 OGLE-2016-BLG-1145 15684  1.24190 2457562.59756  0.118582  15.977508  0.00000  0.00000       0 19.003 20.675 16.948 f 0.003219 0.000539 0.001624 m
BLG505_32_31104  17 55 46.14 -28 40 54.9 4 -                  13752  1.42776 2458563.64319  0.130553 199.963579  0.00000  0.00000       0 18.702 20.942 16.521 f 0.000433 0.000131 0.000182 m
BLG505_32_66244  17 55 32.13 -28 44 42.4 4 -                  15957  0.92878 2455422.18503  0.913186   6.363075  0.00000  0.00000       0 17.745 17.665 16.531 f 0.021310 0.003105 0.008006 m
BLG505_32_86269  17 55 23.69 -28 53 14.9 4 -                  15239  0.95829 2455387.64969  0.384567   9.537325  0.00000  0.00000       0 18.466 18.626 16.618 f 0.009595 0.001330 0.007296 m
BLG506_01_114835 17 59 28.91 -30 58 45.0 4 OGLE-2013-BLG-0442  7433  0.95195 2456404.58641  0.384806  24.019918  0.00000  0.00000       0 18.706 19.564 16.268 f 0.003915 0.001237 0.000194 m
BLG506_01_122050 17 59 23.35 -30 55 24.4 4 OGLE-2017-BLG-0404  7356  0.86537 2457856.00619  0.266788  27.724051  0.00000  0.00000       0 16.834 19.258 16.478 f 0.003963 0.001778 0.001541 m
BLG506_01_24289  18 00 01.09 -30 49 01.7 4 OGLE-2016-BLG-0916  5708  1.09298 2457558.79056  0.041516  20.092167  0.00000  0.00000       0 16.922 16.953 16.023 N 0.014840 0.006803 0.002953 m
BLG506_01_55314  17 59 44.07 -30 51 22.2 4 OGLE-2017-BLG-0854  7428  0.92192 2458050.50553  0.184011 199.990702  0.00000  0.00000       0 18.201 20.209 16.025 f 0.000949 0.000453 0.001011 m
BLG506_01_77624  17 59 34.12 -30 58 52.9 4 OGLE-2013-BLG-0185  7423  1.37205 2456365.29112  1.025206  15.864328  0.00000  0.00000       0 18.600 18.461 16.385 N 0.006802 0.001782 0.003729 m
BLG506_01_93155  17 59 33.00 -30 51 41.1 4 OGLE-2011-BLG-0305  7432  0.96212 2455703.64904  0.113877  43.026827  0.00000  0.00000       0 18.779 20.262 16.094 f 0.001463 0.000600 0.001115 m
BLG506_02_48886  17 59 01.14 -30 56 40.9 4 OGLE-2013-BLG-1020  7400  0.94690 2456464.02763  0.253289   9.925373  0.00000  0.00000       0 18.968 18.947 16.285 N 0.010555 0.004716 0.001766 m
BLG506_03_162011 17 58 01.57 -30 47 13.3 4 OGLE-2015-BLG-0031  6869  0.86013 2457099.17642  0.244826  42.248279  0.00000  0.00000       0 18.365 18.318 15.967 f 0.002311 0.000414 0.000348 m
BLG506_03_41911  17 58 16.44 -31 01 16.1 4 OGLE-2016-BLG-1584  7404  0.96236 2457654.22839  0.520807  29.702958  0.00000  0.00000       0 17.776 17.897 16.049 N 0.004653 0.001163 0.004128 m
BLG506_03_8789   17 58 30.65 -30 59 32.7 4 OGLE-2014-BLG-0316  7391  1.22587 2456785.55021  0.182908 104.429012  0.00000  0.00000       0 17.860 19.734 16.220 f 0.001892 0.001129 0.000752 m
BLG506_04_102192 17 57 23.56 -31 01 00.1 4 OGLE-2013-BLG-0468  7435  1.27896 2456397.42176  0.041197  10.520133  0.00000  0.00000       0 18.784 18.960 15.748 N 0.006895 0.001638 0.000891 m
BLG506_04_105887 17 57 20.42 -30 58 45.2 4 OGLE-2015-BLG-0464  7435  0.88821 2457113.96292  1.702217   8.450198  0.00000  0.00000       0 15.850 15.853 15.696 f 0.024659 0.005356 0.022698 m
BLG506_04_171    17 57 50.65 -31 04 34.1 4 OGLE-2016-BLG-0917  2302  1.25902 2457556.56208  0.207668  18.583897  0.00000  0.00000       0 16.508 16.576 15.913 N 0.012706 0.002669 0.008102 m
BLG506_04_175046 17 57 15.15 -30 53 03.0 4 OGLE-2013-BLG-0752  7429  0.87012 2456468.10104  0.509225  58.202037  0.00000  0.00000       0 18.487 19.456 15.803 N 0.001710 0.000618 0.000393 m
BLG506_04_34431  17 57 42.15 -30 49 28.0 4 -                   7386  1.62531 2457211.34974  0.056822  15.266312  0.00000  0.00000       0 17.867 18.946 15.813 N 0.004132 0.000512 0.006729 m
BLG506_04_50234  17 57 35.82 -31 02 56.0 4 OGLE-2015-BLG-0053  7427  1.01750 2457086.27519  0.389529  55.002712  0.00000  0.00000       0 18.654 19.478 15.631 f 0.001654 0.000155 0.001087 m
BLG506_05_111913 17 56 46.83 -30 58 19.0 4 OGLE-2017-BLG-0670  7420  1.01598 2457907.25131  0.750379  30.993704  0.00000  0.00000       0 17.508 17.864 15.683 N 0.005010 0.001515 0.001972 m
BLG506_05_36919  17 56 59.78 -30 48 34.7 4 OGLE-2012-BLG-0506  7420  0.91583 2456052.98735  0.180564   8.806703  0.00000  0.00000       0 17.607 17.661 15.913 f 0.013468 0.005360 0.009875 m
BLG506_06_105761 17 55 56.73 -31 02 53.5 4 OGLE-2012-BLG-0042  7430  0.89931 2455972.51978  0.622940  47.190276  0.00000  0.00000       0 16.536 17.293 15.911 f 0.005004 0.000628 0.003300 m
BLG506_06_129143 17 55 56.89 -30 55 13.1 4 OGLE-2019-BLG-1011  7433  0.98577 2458667.53163  0.675616   7.717816  0.00000  0.00000       0 18.486 18.347 15.722 f 0.008738 0.002190 0.007854 m
BLG506_06_6143   17 56 16.59 -31 01 58.5 4 OGLE-2017-BLG-1578  7427  1.09241 2457988.46664  0.026939  11.408329  0.00000  0.00000       0 18.633 19.335 15.930 f 0.007470 0.002930 0.002159 m
BLG506_06_66562  17 56 12.93 -30 55 53.5 4 OGLE-2012-BLG-1081  7431  0.86059 2456138.27421  0.298558  11.667015  0.00000  0.00000       0 16.587 16.611 15.721 N 0.014820 0.003887 0.010328 m
BLG506_06_68892  17 56 07.54 -30 57 13.0 4 OGLE-2014-BLG-1469  7431  0.87411 2456864.55238  0.067094   8.565049  0.00000  0.00000       0 18.707 18.928 15.767 N 0.010488 0.005785 0.003163 m
BLG506_06_81768  17 56 04.67 -30 51 39.9 4 OGLE-2019-BLG-0178  7431  1.09125 2458561.61525  1.281646  23.388021  0.00000  0.00000       0 17.662 17.640 15.630 f 0.005589 0.001576 0.005880 m
BLG506_07_132599 17 55 11.28 -30 51 50.4 4 OGLE-2017-BLG-0368  7433  0.95697 2457841.36054  0.018136   7.342412  0.00000  0.00000       0 18.285 18.232 15.966 N 0.010469 0.000514 0.005311 f
BLG506_07_149475 17 55 05.91 -31 03 33.3 4 -                   7385  1.61567 2455447.28760  0.131790  17.536085  0.00000  0.00000       0 17.772 17.850 15.897 N 0.006784 0.001267 0.007486 m
BLG506_07_38637  17 55 35.08 -30 50 42.3 4 OGLE-2018-BLG-0024  7420  1.13243 2458156.41189  0.004221  40.584911  0.00000  0.00000       0 18.786 19.496 15.828 f 0.002840 0.001602 0.001063 m
BLG506_07_53465  17 55 21.52 -31 00 51.0 4 OGLE-2014-BLG-0363  7428  1.02358 2456778.07036  0.048694  50.612483  0.00000  0.00000       0 18.389 19.857 15.930 N 0.001496 0.000354 0.000807 m
BLG506_07_83501  17 55 23.29 -30 51 56.7 4 OGLE-2013-BLG-0507  7423  1.03942 2456421.12306  0.362509  21.507966  0.00000  0.00000       0 18.750 18.958 15.894 f 0.004992 0.000934 0.000487 m
BLG506_08_130588 18 00 10.91 -30 42 16.2 4 OGLE-2017-BLG-1355  7429  0.92759 2457981.00405  0.885746  19.640780  0.00000  0.00000       0 16.024 16.021 15.901 f 0.014307 0.001010 0.007725 m
BLG506_08_131206 18 00 11.04 -30 42 03.0 4 -                   7430  0.90867 2455378.83349  0.087454  32.963861  0.00000  0.00000       0 18.455 19.753 15.912 f 0.002571 0.000816 0.001693 m
BLG506_08_131253 18 00 08.99 -30 41 46.7 4 OGLE-2011-BLG-0139  7429  0.89114 2455717.36541  0.401196  97.524533  0.00000  0.00000       0 17.820 18.707 15.919 f 0.001881 0.001097 0.003146 m
BLG506_08_140730 18 00 06.17 -30 38 41.7 4 OGLE-2019-BLG-0081  7306  1.38763 2458560.49372  1.329125  29.525928  0.00000  0.00000       0 16.825 16.788 15.873 f 0.008019 0.002636 0.004827 m
BLG506_08_93711  18 00 23.29 -30 39 28.9 4 OGLE-2013-BLG-0656  7435  0.85346 2456458.47058  0.550315  54.617378  0.00000  0.00000       0 19.121 19.215 15.876 f 0.002062 0.000912 0.002354 m
BLG506_09_63858  17 59 43.59 -30 35 11.5 4 OGLE-2013-BLG-0556  7423  0.94897 2456427.49690  0.137293  13.192296  0.00000  0.00000       0 15.772 15.767 15.777 N 0.025582 0.003985 0.010110 m
BLG506_09_77001  17 59 43.72 -30 29 18.0 4 OGLE-2018-BLG-0324  7420  0.95499 2458192.18780  0.072965  10.420020  0.00000  0.00000       0 17.136 19.553 15.894 N 0.006099 0.001924 0.005984 m
BLG506_09_87768  17 59 38.54 -30 45 02.5 4 OGLE-2015-BLG-0249  5904  0.94925 2457116.48681  0.126283  43.453187  0.00000  0.00000       0 18.823 19.562 15.855 f 0.001780 0.000527 0.000419 m
BLG506_10_129051 17 58 37.85 -30 41 24.6 4 OGLE-2012-BLG-0943  4666  1.30280 2456123.63366  0.323815  13.880883  0.00000  0.00000       0 16.344 16.416 16.200 f 0.017664 0.005774 0.021428 m
BLG506_10_39640  17 59 02.57 -30 44 21.1 4 OGLE-2016-BLG-1059  7376  1.35206 2457578.59398  0.336178  70.869865  0.00000  0.00000       0 17.393 19.129 16.034 N 0.001265 0.000280 0.000338 m
BLG506_11_106855 17 58 10.84 -30 32 27.9 4 OGLE-2016-BLG-1765  7388  0.85838 2457727.69037  0.754897  48.563791  0.00000  0.00000       0 16.430 16.426 16.745 f 0.012123 0.006230 0.005752 m
BLG506_11_128822 17 57 56.97 -30 39 15.3 4 OGLE-2015-BLG-0012  7330  1.17285 2457117.19861  1.504155 107.680983  0.00000  0.00000       0 16.965 16.946 16.448 f 0.005725 0.002924 0.004839 m
BLG506_11_96256  17 58 06.76 -30 37 01.8 4 OGLE-2016-BLG-0941  7382  0.95733 2457585.02642  0.352950  32.495176  0.00000  0.00000       0 17.530 17.642 16.487 N 0.006163 0.001239 0.004791 m
BLG506_12_113044 17 57 20.12 -30 28 19.1 4 OGLE-2012-BLG-0927  7348  1.45904 2456153.81428  0.612221  34.178443  0.00000  0.00000       0 16.815 16.912 16.688 N 0.014056 0.006322 0.006014 m
BLG506_12_19691  17 57 50.07 -30 35 05.8 4 OGLE-2018-BLG-1579  7303  0.79517 2458379.62865  0.592121  13.129794  0.00000  0.00000       0 16.232 16.670 16.729 f 0.031514 0.012376 0.020620 m
BLG506_12_34824  17 57 35.78 -30 44 17.9 4 OGLE-2015-BLG-0013  7426  0.66884 2457103.38615  1.003615  51.274647  0.00000  0.00000       0 15.430 15.639 15.995 f 0.012995 0.006722 0.004141 m
BLG506_12_75130  17 57 27.72 -30 44 11.4 4 OGLE-2011-BLG-0475  7420  0.74912 2455757.27944  0.827737  20.605317  0.00000  0.00000       0 15.848 15.889 15.939 N 0.016343 0.005197 0.018200 m
BLG506_12_98308  17 57 22.52 -30 36 12.8 4 OGLE-2011-BLG-0496  7428  1.10669 2455736.61107  0.513337  11.205215  0.00000  0.00000       0 17.827 18.083 16.741 f 0.013838 0.003134 0.003387 m
BLG506_13_117955 17 56 38.05 -30 27 37.4 4 OGLE-2012-BLG-1106  6251  1.31211 2456150.08428  0.286826  37.312885  0.00000  0.00000       0 18.614 19.617 17.017 f 0.002847 0.000409 0.004435 m
BLG506_13_1424   17 57 06.12 -30 44 58.0 4 OGLE-2019-BLG-0370  6784  1.71387 2458577.64329  0.216454  12.509431  0.00000  0.00000       0 18.574 18.725 15.865 f 0.005719 0.001682 0.003993 m
BLG506_13_22295  17 57 07.43 -30 35 15.5 4 OGLE-2016-BLG-1500  6928  0.92936 2457658.78295  0.501133  42.941820  0.00000  0.00000       0 18.207 18.545 16.631 N 0.005671 0.001452 0.004207 m
BLG506_13_29850  17 57 04.65 -30 29 12.5 4 -                   7421  1.13077 2455432.58351  0.407421  13.106477  0.00000  0.00000       0 16.876 16.857 16.780 f 0.023389 0.010651 0.013987 m
BLG506_13_36669  17 56 58.11 -30 44 25.4 4 OGLE-2019-BLG-0204  7411  1.02609 2458558.27898  0.037826   5.551133  0.00000  0.00000       0 16.980 16.919 15.784 N 0.024376 0.010488 0.012504 f
BLG506_13_5115   17 57 06.02 -30 43 32.0 4 OGLE-2014-BLG-1580  7374  0.89417 2456892.69388  0.187871  38.104476  0.00000  0.00000       0 18.210 19.984 15.885 N 0.002382 0.001306 0.001777 m
BLG506_13_54581  17 56 51.03 -30 38 38.7 4 OGLE-2011-BLG-1014  7427  0.91992 2455775.69810  1.108829   8.982667  0.00000  0.00000       0 17.070 17.068 16.353 f 0.029964 0.012059 0.008872 m
BLG506_13_79470  17 56 44.08 -30 44 06.9 4 OGLE-2019-BLG-0541  7411  1.02164 2458601.82617  0.433784  12.035960  0.00000  0.00000       0 18.791 18.744 15.786 N 0.006438 0.001798 0.002863 m
BLG506_14_113405 17 55 55.83 -30 33 39.7 4 OGLE-2011-BLG-0037  7424  1.45322 2455806.48810  0.180460 131.972058  0.25955 -0.25428 2455802 15.950 16.221 16.364 f 0.002821 0.000253 0.002004 m
BLG506_14_137694 17 55 51.19 -30 40 38.0 4 OGLE-2013-BLG-1689  7422  1.05380 2456534.38335  0.074615   5.313690  0.00000  0.00000       0 17.420 17.551 16.125 N 0.023165 0.004714 0.004461 m
BLG506_14_154361 17 55 49.62 -30 33 10.8 4 OGLE-2014-BLG-0380  7395  1.97358 2456774.38980  0.835742  17.787572  0.00000  0.00000       0 16.639 16.580 16.477 f 0.022033 0.011101 0.016076 m
BLG506_14_58491  17 56 09.88 -30 38 20.7 4 OGLE-2019-BLG-1012  7430  1.01809 2458678.47115  0.268161  15.858644  0.00000  0.00000       0 18.796 18.998 16.253 f 0.005146 0.000827 0.001641 m
BLG506_14_80610  17 56 09.52 -30 28 07.1 4 OGLE-2016-BLG-0391  7288  0.94411 2457519.06231  0.370306  27.162912  0.00000  0.00000       0 16.996 16.921 16.855 N 0.011641 0.003973 0.005357 m
BLG506_15_38072  17 55 29.20 -30 43 49.4 4 OGLE-2017-BLG-1543  7409  1.29713 2457996.01843  0.628295  15.030293  0.00000  0.00000       0 18.822 18.520 16.272 N 0.008245 0.003127 0.005366 m
BLG506_15_40642  17 55 22.82 -30 42 53.9 4 OGLE-2014-BLG-1335  7425  0.80927 2456869.84243  1.274812  19.113547  0.00000  0.00000       0 16.066 16.063 16.237 f 0.018556 0.006283 0.010741 m
BLG506_15_42485  17 55 21.82 -30 42 36.9 4 OGLE-2016-BLG-1722  7434  0.90694 2457648.00682  0.053695  21.306612  0.00000  0.00000       0 18.785 19.706 16.220 f 0.002235 0.000516 0.001120 m
BLG506_15_53355  17 55 29.19 -30 37 31.9 4 OGLE-2011-BLG-0091  7431  0.85645 2455631.85977  0.566269  10.724963  0.00000  0.00000       0 16.799 17.320 16.310 N 0.016800 0.005382 0.002756 m
BLG506_15_64872  17 55 21.67 -30 33 06.3 4 OGLE-2019-BLG-0881  7436  0.89127 2458657.24137  1.698504  17.100988  0.00000  0.00000       0 17.036 17.026 16.705 f 0.016153 0.004210 0.015401 m
BLG506_16_109313 17 54 23.47 -30 36 54.4 4 OGLE-2013-BLG-0049  7413  1.10043 2456377.94609  0.293894  20.871630  0.00000  0.00000       0 17.949 17.874 17.727 f 0.013180 0.001967 0.010055 m
BLG506_16_50301  17 54 48.50 -30 35 36.1 4 -                   7435  0.96817 2455383.86611  0.531053   7.074847  0.00000  0.00000       0 17.115 17.025 16.574 f 0.032634 0.007151 0.018804 m
BLG506_16_51280  17 54 43.52 -30 35 20.2 4 OGLE-2013-BLG-1498  7430  0.86615 2456517.86895  0.216057  18.175168  0.00000  0.00000       0 18.875 18.837 16.889 f 0.007836 0.002472 0.003680 m
BLG506_17_115710 18 00 21.93 -30 17 02.5 4 OGLE-2015-BLG-0032  7414  2.96816 2457072.05634  0.739134   5.264932  0.00000  0.00000       0 12.781 12.782 15.582 N 0.163051 0.012291 0.027102 f
BLG506_18_79224  17 59 46.73 -30 11 33.6 4 OGLE-2018-BLG-1167  7439  0.95495 2458324.73461  0.721411  17.668939  0.00000  0.00000       0 16.790 16.862 15.727 N 0.013031 0.001984 0.006529 m
BLG506_18_86670  17 59 40.16 -30 10 45.2 4 OGLE-2012-BLG-0559  7388  1.46667 2456064.77894  0.247416  20.163192  0.00000  0.00000       0 18.928 19.260 15.727 N 0.003172 0.000799 0.001225 m
BLG506_19_90172  17 58 49.22 -30 25 38.2 4 OGLE-2013-BLG-1229  7438  0.88957 2456515.41489  0.968480  33.018433  0.00000  0.00000       0 18.452 18.357 16.267 f 0.004123 0.002125 0.000925 m
BLG506_20_100652 17 58 12.87 -30 18 54.8 4 OGLE-2013-BLG-1729  7436  0.96272 2456557.53449  0.219104  31.146151  0.00000  0.00000       0 18.764 19.000 16.080 f 0.003325 0.000580 0.004406 m
BLG506_20_112633 17 58 07.88 -30 15 10.2 4 OGLE-2014-BLG-1761  7428  1.09928 2456910.70488  0.075916  42.675326  0.00000  0.00000       0 18.705 19.880 15.895 N 0.002061 0.000690 0.002485 m
BLG506_20_125629 17 58 04.72 -30 10 27.3 4 OGLE-2015-BLG-0725  7384  1.64522 2457163.15560  0.081228  40.702513  0.00000  0.00000       0 18.970 19.480 16.015 f 0.001951 0.000467 0.001262 m
BLG506_20_98531  17 58 06.45 -30 19 18.2 4 OGLE-2011-BLG-1336  7444  0.84924 2456009.65695  0.418272 131.952706  0.00000  0.00000       0 17.453 17.888 16.091 f 0.002439 0.000913 0.003712 m
BLG506_21_140270 17 57 19.09 -30 20 45.3 4 OGLE-2011-BLG-0297  7435  1.20345 2455700.62121  0.035110  49.985776  0.00000  0.00000       0 18.672 20.198 16.339 f 0.001684 0.000493 0.000753 m
BLG506_21_161155 17 57 18.89 -30 10 32.9 4 OGLE-2019-BLG-1415  7354  1.58446 2458737.58241  0.168759   6.406964  0.00000  0.00000       0 14.985 14.984 15.960 f 0.069924 0.020849 0.055032 m
BLG506_22_144415 17 56 29.97 -30 14 07.0 4 OGLE-2019-BLG-0024  7205  1.05704 2458531.03138  0.043428  12.544008  0.00000  0.00000       0 15.232 15.204 16.089 N 0.057993 0.035386 0.001207 f
BLG506_22_155797 17 56 32.13 -30 09 57.5 4 OGLE-2011-BLG-0271  7199  1.10380 2455689.61022  0.769600  16.742179  0.00000  0.00000       0 16.628 17.422 15.952 f 0.010156 0.002483 0.009502 m
BLG506_22_4155   17 57 04.54 -30 23 30.1 4 OGLE-2011-BLG-1073  7439  1.03239 2455783.93748  0.464735  14.391598  0.00000  0.00000       0 18.432 18.378 16.370 N 0.008099 0.002408 0.005051 m
BLG506_22_77137  17 56 50.67 -30 10 28.3 4 OGLE-2011-BLG-0286  7409  0.98556 2455680.12783  0.076844  15.378223  0.00000  0.00000       0 18.646 19.997 16.033 N 0.003672 0.001233 0.002544 m
BLG506_23_109455 17 55 59.62 -30 13 39.5 4 OGLE-2011-BLG-1405  7445  0.96288 2455846.45935  0.516801  11.093260  0.00000  0.00000       0 16.342 16.335 16.057 N 0.020809 0.005160 0.006442 m
BLG506_23_123609 17 55 54.99 -30 10 11.9 4 OGLE-2014-BLG-0010  7368  0.94068 2456658.53619  0.681698 128.414011  0.00000  0.00000       0 18.862 18.736 16.170 N 0.001596 0.000621 0.002458 m
BLG506_23_48221  17 56 12.40 -30 21 20.4 4 OGLE-2018-BLG-1480  7438  1.22574 2458367.03137  0.063944  32.893282  0.00000  0.00000       0 17.906 19.553 16.354 N 0.002935 0.001027 0.001671 m
BLG506_23_54836  17 56 14.88 -30 19 57.3 4 OGLE-2014-BLG-1621  7441  0.99773 2456885.80492  0.086932  18.730243  0.00000  0.00000       0 18.970 19.898 16.316 f 0.004221 0.001833 0.002062 m
BLG506_23_59648  17 56 05.24 -30 18 16.7 4 OGLE-2019-BLG-1117  7314  1.13117 2458709.31705  1.248319  21.636958  0.00000  0.00000       0 17.043 17.020 16.187 N 0.008528 0.001352 0.008884 m
BLG506_24_110577 17 55 14.67 -30 15 51.4 4 OGLE-2015-BLG-0112  7448  0.92396 2457078.03476  0.053849   5.612565  0.00000  0.00000       0 18.668 18.433 16.492 N 0.018825 0.001925 0.014510 m
BLG506_24_116112 17 55 13.58 -30 11 50.3 4 OGLE-2012-BLG-0944  7442  0.94004 2456108.79272  0.328545   5.253100  0.00000  0.00000       0 16.787 16.868 15.995 N 0.032511 0.009325 0.008924 m
BLG506_24_75928  17 55 23.50 -30 12 26.1 4 OGLE-2016-BLG-1195  7444  0.88813 2457568.78677  0.049308   9.864965  0.00000  0.00000       0 18.739 19.692 16.212 N 0.006832 0.001919 0.001145 m
BLG506_26_133131 17 59 31.38 -29 53 01.5 4 OGLE-2014-BLG-0454  7436  0.88458 2456768.18747  0.801701   7.610486  0.00000  0.00000       0 16.022 16.003 15.582 N 0.043070 0.014405 0.008117 m
BLG506_26_46083  17 59 43.61 -30 07 43.2 4 -                   4541  1.06663 2456089.25249  0.223359 199.882990 -0.15774  0.08496 2456086 18.600 20.553 15.690 N 0.000519 0.000162 0.000162 m
BLG506_26_57646  17 59 43.70 -30 01 54.0 4 OGLE-2018-BLG-1373  7435  1.24254 2458334.89287  0.040695  13.585965  0.00000  0.00000       0 18.289 19.413 15.470 N 0.004300 0.001264 0.003753 m
BLG506_26_79376  17 59 41.84 -29 55 10.3 4 OGLE-2012-BLG-0047  7443  0.90710 2455983.50082  0.067360  26.148888  0.00000  0.00000       0 18.465 18.929 15.578 f 0.003355 0.001114 0.002451 m
BLG506_27_109965 17 58 50.84 -30 05 33.5 4 OGLE-2019-BLG-1502  7436  0.94341 2458766.90266  0.119410  27.364901  0.00000  0.00000       0 18.963 19.862 15.693 N 0.001899 0.000337 0.002996 m
BLG506_27_122510 17 58 47.66 -30 01 16.9 4 OGLE-2018-BLG-0075  7445  0.94912 2458172.16888  0.395001   5.860597  0.00000  0.00000       0 17.250 17.241 15.810 f 0.028506 0.008706 0.012372 m
BLG506_27_18056  17 59 14.00 -30 01 23.9 4 -                   7432  1.27377 2455526.18248  0.090892 175.872850  0.00000  0.00000       0 18.412 20.180 16.054 f 0.000596 0.000151 0.000266 m
BLG506_27_197780 17 58 43.01 -29 52 10.2 4 OGLE-2016-BLG-0132  7436  1.01857 2457448.71873  0.113712  64.268009  0.00000  0.00000       0 18.996 19.539 15.508 f 0.000910 0.000381 0.002247 m
BLG506_27_200974 17 58 41.62 -29 50 57.3 4 OGLE-2014-BLG-0227  7335  0.79707 2456754.80282  0.404546  16.100631  0.00000  0.00000       0 16.143 16.129 15.581 N 0.015877 0.005342 0.007445 m
BLG506_27_40395  17 59 12.08 -29 52 10.1 4 OGLE-2014-BLG-0364  7431  1.10636 2456754.55168  0.157959  18.406871  0.00000  0.00000       0 18.926 20.206 15.468 f 0.002032 0.000434 0.000411 m
BLG506_27_5027   17 59 10.05 -30 05 43.2 4 OGLE-2017-BLG-0553  7430  0.89273 2457867.77971  0.254034   8.478750  0.00000  0.00000       0 17.707 18.273 15.629 N 0.011498 0.004380 0.004409 m
BLG506_27_6768   17 59 13.66 -30 05 40.5 4 OGLE-2014-BLG-1474  7430  0.90628 2456922.78268  0.080683  82.840828  0.00000  0.00000       0 18.620 19.986 15.668 f 0.001742 0.000638 0.001010 m
BLG506_27_68279  17 58 59.01 -29 59 44.3 4 OGLE-2014-BLG-0694  7438  0.95688 2456800.63192  0.194531  14.077274  0.00000  0.00000       0 17.539 17.575 15.683 N 0.008801 0.003631 0.003825 m
BLG506_27_71001  17 59 02.53 -29 59 33.6 4 OGLE-2014-BLG-1707  7444  1.01339 2456920.48278  0.059953  36.211283  0.00000  0.00000       0 18.901 19.371 15.711 N 0.002217 0.000276 0.000637 m
BLG506_27_71020  17 59 07.58 -29 59 32.1 4 OGLE-2014-BLG-0381  7438  1.05970 2456750.82330  0.256574   3.910467  0.00000  0.00000       0 18.980 19.148 15.710 N 0.011088 0.001249 0.005250 m
BLG506_27_80311  17 59 03.53 -29 57 48.7 4 OGLE-2013-BLG-0050  7415  1.28649 2456356.03540  0.052319  11.928613  0.00000  0.00000       0 18.711 18.524 15.627 f 0.005901 0.002125 0.006166 m
BLG506_28_141088 17 58 10.86 -29 55 06.4 4 -                   7438  1.00454 2458596.21259  0.106982   9.402086  0.00000  0.00000       0 18.781 19.779 15.565 f 0.005124 0.001611 0.001842 m
BLG506_28_169737 17 57 59.35 -30 02 13.0 4 OGLE-2014-BLG-0382  7438  1.00541 2456750.30296  0.001590   3.811452  0.00000  0.00000       0 18.681 19.639 15.937 N 0.012745 0.001852 0.002775 f
BLG506_28_40161  17 58 29.78 -29 52 04.1 4 -                   7432  1.12864 2455432.56777  0.548648  32.703906  0.00000  0.00000       0 18.576 18.436 15.611 f 0.002920 0.001147 0.001510 m
BLG506_28_5036   17 58 31.13 -30 06 02.3 4 OGLE-2014-BLG-0419  7427  0.82502 2456822.87153  0.234624  49.436144  0.00000  0.00000       0 17.894 18.229 15.754 N 0.004453 0.002282 0.000884 m
BLG506_28_76031  17 58 22.70 -29 56 56.4 4 OGLE-2016-BLG-0133  7441  2.83643 2457441.67233  0.092491  35.305903  0.00000  0.00000       0 13.948 14.350 15.564 f 0.014697 0.004988 0.008314 m
BLG506_28_79893  17 58 16.02 -29 57 21.1 4 OGLE-2012-BLG-0816  7440  1.00097 2456175.52468  0.032837  78.535183  0.00000  0.00000       0 18.622 18.844 15.609 f 0.001514 0.000778 0.002246 m
BLG506_28_92080  17 58 15.09 -29 53 01.6 4 OGLE-2014-BLG-0530  7438  0.83028 2456791.74839  0.114261  20.505500  0.00000  0.00000       0 17.685 17.789 15.614 N 0.006644 0.002686 0.001779 m
BLG506_29_120623 17 57 30.52 -29 58 46.7 4 OGLE-2016-BLG-0582  7445  1.02891 2457492.03775  0.346583   7.238199  0.00000  0.00000       0 17.741 17.968 16.116 f 0.016726 0.003033 0.020187 m
BLG506_29_27542  17 57 44.51 -29 54 48.7 4 OGLE-2018-BLG-0076  7440  1.04444 2458240.95446  1.159219  81.421078  0.00000  0.00000       0 17.622 17.545 15.979 f 0.003714 0.001251 0.000432 m
BLG506_29_50560  17 57 31.27 -30 05 39.9 4 OGLE-2011-BLG-1036  7424  1.05341 2455791.04230  0.211974  33.531752  0.00000  0.00000       0 18.900 19.100 15.752 f 0.002523 0.000458 0.001553 m
BLG506_29_62483  17 57 38.73 -30 01 21.8 4 OGLE-2018-BLG-0938  7436  1.05226 2458317.66055  1.523230  45.884663  0.00000  0.00000       0 16.385 16.382 15.893 N 0.004846 0.001540 0.006757 m
BLG506_29_8577   17 57 46.43 -30 01 33.4 4 OGLE-2017-BLG-0200  7440  0.88363 2457908.93728  0.698778  86.992095  0.00000  0.00000       0 16.620 17.373 15.891 f 0.004196 0.001441 0.003414 m
BLG506_30_123085 17 56 47.13 -29 57 16.4 4 OGLE-2014-BLG-0531  7444  0.93412 2456785.03464  0.199942  38.418255  0.00000  0.00000       0 18.050 19.733 16.105 f 0.002266 0.000635 0.001955 m
BLG506_30_14174  17 56 59.16 -30 02 05.3 4 OGLE-2016-BLG-0289  7421  1.40021 2457597.58111 -0.002354 199.994087  0.15253  0.12145 2457598 18.631 19.406 15.912 N 0.001174 0.000471 0.000824 m
BLG506_30_149907 17 56 28.38 -30 04 30.4 4 OGLE-2011-BLG-0012  4802  1.10389 2455631.92048  0.308558  31.665090  0.00000  0.00000       0 17.476 17.237 15.851 N 0.005568 0.002144 0.003004 m
BLG506_30_184956 17 56 36.99 -29 51 10.8 4 OGLE-2019-BLG-0608  7359  0.97273 2458635.93896  0.608527  17.148251  0.00000  0.00000       0 16.476 16.547 16.375 N 0.024686 0.007642 0.015604 m
BLG506_30_45666  17 56 57.11 -30 07 10.0 4 OGLE-2018-BLG-0798  7398  1.01093 2458262.52301  0.786485   6.613759  0.00000  0.00000       0 16.135 16.118 15.902 f 0.035636 0.013291 0.008766 m
BLG506_30_45717  17 56 50.53 -30 06 42.2 4 OGLE-2014-BLG-1413  7420  1.16199 2456863.80293  0.132081   8.283609  0.00000  0.00000       0 16.127 16.580 15.937 f 0.025096 0.005277 0.017501 m
BLG506_30_80323  17 56 53.52 -29 56 22.8 4 OGLE-2014-BLG-0317  7427  1.29083 2456744.43127  0.230911  10.495443  0.00000  0.00000       0 18.876 19.033 16.191 N 0.009479 0.004959 0.003940 m
BLG506_31_133499 17 56 02.25 -29 50 26.6 4 OGLE-2012-BLG-0825  6962  0.90095 2456171.35881  0.330561  46.653154  0.00000  0.00000       0 17.335 17.434 16.394 f 0.005638 0.002356 0.007714 m
BLG506_31_146466 17 55 49.28 -30 03 42.6 4 OGLE-2011-BLG-0341  7434  1.02232 2455799.27351  0.193047 154.289838  0.00000  0.00000       0 18.082 19.823 16.234 N 0.001098 0.000589 0.002705 m
BLG506_31_174324 17 55 49.79 -29 51 37.5 4 OGLE-2015-BLG-0467  7368  0.98404 2457115.05382  0.244602  14.092905  0.00000  0.00000       0 18.962 19.698 16.056 N 0.003469 0.001381 0.001699 m
BLG506_31_35574  17 56 16.77 -29 52 29.5 4 OGLE-2018-BLG-1107  7430  1.38244 2458320.11611  0.031629  70.654929  0.00000  0.00000       0 18.317 20.564 16.258 f 0.001097 0.000286 0.001358 m
BLG506_31_43939  17 56 14.32 -30 06 19.6 4 OGLE-2019-BLG-0847  7419  2.09305 2458664.42542  0.684140  16.618868  0.00000  0.00000       0 14.355 14.800 15.945 f 0.038712 0.011498 0.014323 m
BLG506_31_69346  17 56 09.51 -29 57 18.1 4 OGLE-2019-BLG-1453  7445  0.94877 2458755.38615  1.129956  13.917633  0.00000  0.00000       0 16.999 16.981 16.203 f 0.014836 0.004416 0.008791 m
BLG506_32_127821 17 55 19.22 -29 51 50.7 4 OGLE-2013-BLG-1253  7434  1.17580 2456497.61622  0.118798   7.297663  0.00000  0.00000       0 17.124 18.698 15.771 N 0.014104 0.006142 0.006028 m
BLG506_32_158838 17 55 09.38 -29 58 26.9 4 OGLE-2014-BLG-1581  7432  0.86059 2456958.07207  0.848050  55.302329  0.00000  0.00000       0 16.741 16.714 16.111 f 0.006254 0.002225 0.002131 m
BLG506_32_164601 17 55 11.02 -29 55 17.1 4 -                   7434  1.03702 2455468.46769  0.422352  49.334526  0.00000  0.00000       0 17.717 18.619 16.067 f 0.003941 0.001567 0.000851 m
BLG506_32_26803  17 55 37.27 -29 55 38.5 4 -                   7316  1.43657 2457853.53834  0.873892  20.220704  0.00000  0.00000       0 17.084 17.065 15.896 N 0.010321 0.003150 0.004798 m
BLG506_32_43291  17 55 25.62 -30 07 12.9 4 OGLE-2013-BLG-0913  7347  1.13718 2456472.71310  0.989226  22.768330  0.00000  0.00000       0 18.176 18.153 15.976 N 0.004665 0.001528 0.002578 m
BLG506_32_54151  17 55 31.35 -30 02 14.5 4 OGLE-2018-BLG-0077  7403  1.24245 2458238.76812 -0.056502  51.858985 -0.10338  0.15028 2458239 18.094 18.186 16.251 f 0.004549 0.001781 0.001721 m
BLG506_32_66609  17 55 30.50 -29 56 34.9 4 OGLE-2018-BLG-1532  7365  1.18065 2458375.75059  0.105675  14.293427  0.00000  0.00000       0 16.833 16.841 15.788 N 0.014699 0.003864 0.008194 m
BLG506_32_72380  17 55 23.88 -29 55 24.0 4 OGLE-2014-BLG-1248  7447  0.73422 2456845.20133  0.708828  11.639642  0.00000  0.00000       0 15.185 16.515 16.080 f 0.028179 0.010660 0.019734 m
BLG506_32_73877  17 55 23.72 -29 54 30.2 4 -                   7420  1.27352 2455407.66926  0.159877  70.604490  0.00000  0.00000       0 18.497 19.632 16.069 f 0.002632 0.001634 0.000958 m
BLG506_32_87132  17 55 28.99 -29 51 14.6 4 OGLE-2012-BLG-1013  7401  0.92651 2456127.09217  0.467629  23.204728  0.00000  0.00000       0 18.566 18.969 15.826 N 0.003731 0.001617 0.000712 m
BLG506_32_90510  17 55 11.82 -30 06 25.2 4 OGLE-2016-BLG-1233  7414  0.85915 2457639.33691  0.469482  37.610741  0.00000  0.00000       0 17.390 17.366 16.170 f 0.005712 0.000927 0.003707 m
BLG506_32_90735  17 55 20.67 -30 07 16.3 4 OGLE-2018-BLG-0028  7284  0.99048 2458173.55668  0.454374  33.929674  0.00000  0.00000       0 17.906 18.419 16.185 f 0.005913 0.002479 0.004009 m
BLG506_32_97169  17 55 15.56 -30 04 22.5 4 OGLE-2017-BLG-1304  7420  1.61514 2457967.33541  0.246092  17.820606  0.00000  0.00000       0 18.701 18.975 15.932 N 0.005570 0.003301 0.002237 m
BLG507_01_136892 17 59 29.70 -32 05 45.3 4 OGLE-2016-BLG-1042  2604  0.88747 2457563.58689  0.022634  74.768295  0.00000  0.00000       0 18.417 20.590 15.850 f 0.001094 0.000422 0.000871 m
BLG507_01_30034  18 00 00.88 -32 00 55.0 4 OGLE-2012-BLG-0493  1728  1.02531 2456063.80874  0.083393  21.611120  0.00000  0.00000       0 17.381 17.488 15.716 f 0.007337 0.002226 0.006710 m
BLG507_01_61794  17 59 48.57 -32 04 27.2 4 OGLE-2012-BLG-1604  2603  0.81028 2456196.07430  0.155522   3.723105  0.00000  0.00000       0 17.023 17.191 15.737 f 0.038062 0.012146 0.010165 m
BLG507_04_55796  17 57 40.90 -32 10 47.6 4 -                   2596  0.94597 2455635.86518  0.646187  42.610331  0.00000  0.00000       0 15.597 15.730 15.850 f 0.010194 0.003208 0.007371 m
BLG507_09_102689 17 59 34.94 -31 49 07.0 4 OGLE-2016-BLG-0263  2605  1.00335 2457470.41566  0.544274  16.909607  0.00000  0.00000       0 16.941 17.189 15.986 f 0.009771 0.003464 0.005411 m
BLG507_09_81784  17 59 38.38 -31 58 18.4 4 OGLE-2017-BLG-0316  2601  0.80871 2457875.58310  0.525520  49.307762  0.00000  0.00000       0 18.113 18.357 15.928 f 0.004252 0.001815 0.001809 m
BLG507_10_125254 17 58 38.20 -31 53 42.9 4 -                   1985  1.29279 2456916.45933  0.549586  94.117234  0.00000  0.00000       0 16.812 17.632 15.996 f 0.002374 0.001043 0.005624 m
BLG507_10_83918  17 58 50.53 -31 54 55.3 4 OGLE-2015-BLG-0305  2587  0.70697 2457122.81758  0.932126  19.454907  0.00000  0.00000       0 15.346 15.494 16.059 N 0.031643 0.008382 0.011157 m
BLG507_11_44257  17 58 23.71 -31 54 47.4 4 -                   2570  1.16833 2455486.90895  0.351815  17.919192  0.00000  0.00000       0 16.484 16.836 16.314 f 0.014942 0.005744 0.013629 m
BLG507_13_144136 17 56 32.70 -31 54 01.7 4 OGLE-2011-BLG-0568  2600  1.12487 2455626.23868  0.100082  10.347928  0.00000  0.00000       0 17.648 18.043 15.752 f 0.008491 0.002168 0.011601 m
BLG507_14_185211 17 55 46.85 -31 42 31.4 4 OGLE-2017-BLG-0032  2538  1.10133 2457795.46779  0.091761  41.217542  0.00000  0.00000       0 18.499 18.760 15.966 N 0.003011 0.001435 0.003567 m
BLG507_15_119458 17 55 13.94 -31 46 44.5 4 OGLE-2017-BLG-1495  2602  1.05313 2458068.57476  0.192167  56.482568  0.00000  0.00000       0 16.129 16.213 15.971 f 0.007614 0.002724 0.007044 m
BLG507_15_46170  17 55 31.03 -31 56 30.4 4 OGLE-2013-BLG-0424  2600  1.03313 2456410.63988  0.562122  14.596604  0.00000  0.00000       0 15.804 16.175 15.874 f 0.018610 0.005361 0.004844 m
BLG507_15_94250  17 55 11.25 -31 56 38.8 4 OGLE-2014-BLG-0873  2602  0.91308 2456809.86211  1.460746  14.239151  0.00000  0.00000       0 16.429 16.429 15.900 f 0.017262 0.007116 0.006945 m
BLG507_16_51760  17 54 40.69 -31 53 21.1 4 OGLE-2011-BLG-1263  2605  0.86381 2455803.88865  0.200090   8.058934  0.00000  0.00000       0 18.294 18.403 15.855 f 0.013901 0.007355 0.004010 m
BLG507_16_58362  17 54 37.79 -31 50 15.8 4 OGLE-2017-BLG-0246  2606  0.82231 2457825.71940  0.260395   7.278073  0.00000  0.00000       0 17.898 18.004 15.877 f 0.012509 0.002545 0.009970 m
BLG507_18_146643 17 59 28.34 -31 28 28.6 4 -                   2607  0.94124 2455449.75453  0.311958  14.277748  0.00000  0.00000       0 17.691 17.685 16.058 N 0.013362 0.003361 0.009056 m
BLG507_19_46958  17 59 08.48 -31 35 49.0 4 OGLE-2017-BLG-0033  2605  1.15369 2457831.32749  0.550062  80.665972  0.00000  0.00000       0 14.952 15.771 16.252 N 0.008616 0.002598 0.009057 m
BLG507_20_169521 17 58 03.40 -31 25 09.5 4 OGLE-2011-BLG-1136  2604  0.89797 2455812.34414  0.960135  26.174405  0.00000  0.00000       0 17.006 16.989 16.198 N 0.008950 0.002026 0.003046 m
BLG507_20_50346  17 58 20.72 -31 36 16.9 4 -                   2606  1.14937 2455686.78010  0.110504  23.572865  0.00000  0.00000       0 18.405 18.501 15.850 f 0.004680 0.001022 0.001538 m
BLG507_21_156384 17 57 17.31 -31 29 13.9 4 -                   2605  0.84423 2455689.97112  1.243804  27.976097  0.00000  0.00000       0 15.513 15.512 15.933 f 0.019072 0.006765 0.005006 m
BLG507_21_73428  17 57 37.91 -31 27 16.2 4 OGLE-2015-BLG-0113  2600  0.84501 2457076.35327  0.023774  18.530941  0.00000  0.00000       0 18.461 19.650 16.200 f 0.003528 0.000470 0.001497 m
BLG507_23_134    17 56 16.58 -31 39 58.6 4 OGLE-2016-BLG-1146  2602  0.78191 2457562.86515  0.725003   6.892811  0.00000  0.00000       0 15.861 15.861 15.893 f 0.037693 0.010582 0.015743 m
BLG507_24_106406 17 55 12.72 -31 32 16.4 4 OGLE-2015-BLG-0817  2607  1.20541 2457144.96802  0.059955  13.060882  0.00000  0.00000       0 18.399 19.942 15.775 f 0.003590 0.001286 0.002510 m
BLG507_25_38557  17 54 37.17 -31 39 55.9 4 OGLE-2014-BLG-1337  2604  0.85914 2456921.72020  1.032918  72.860668  0.00000  0.00000       0 18.091 18.012 16.068 N 0.003726 0.001855 0.002355 m
BLG507_26_48899  17 59 44.88 -31 16 41.0 4 OGLE-2017-BLG-1580  2354  1.02705 2458006.51433  0.282220  32.777638  0.00000  0.00000       0 18.337 18.733 15.821 f 0.003182 0.000560 0.001510 m
BLG507_28_168767 17 57 59.78 -31 04 58.1 4 -                   2550  1.59043 2455465.70378  0.026443  13.948384  0.00000  0.00000       0 15.725 15.769 15.833 f 0.021195 0.001212 0.002481 f
BLG507_29_36190  17 57 50.64 -31 04 34.1 4 OGLE-2016-BLG-1015  2110  0.86941 2457556.52668  0.209213  18.584106  0.00000  0.00000       0 16.334 16.418 15.913 N 0.012199 0.002126 0.008908 m
BLG507_30_43394  17 56 54.41 -31 21 18.9 4 -                   2589  0.92182 2456040.35862  0.058612  88.355141 -0.15321 -0.22031 2456040 17.018 18.664 15.996 f 0.000892 0.000289 0.000762 m
BLG507_31_122188 17 56 03.37 -31 07 56.9 4 OGLE-2013-BLG-0057  2608  1.04222 2456450.87074  0.611384 127.849804  0.00000  0.00000       0 16.505 16.764 15.899 f 0.006688 0.004021 0.007618 m
BLG507_32_162154 17 55 03.87 -31 05 13.4 4 OGLE-2016-BLG-0726  2531  1.11699 2457523.59763  0.872805  23.096488  0.00000  0.00000       0 16.963 16.961 16.291 f 0.008911 0.002249 0.008067 m
BLG507_32_18416  17 55 34.56 -31 12 38.8 4 OGLE-2015-BLG-1700  2603  0.75959 2457233.97120  0.251525   5.438258  0.00000  0.00000       0 16.270 16.266 15.941 N 0.061783 0.028324 0.020693 m
BLG507_32_4478   17 55 39.45 -31 18 30.8 4 OGLE-2017-BLG-0686  2436  0.92477 2457966.94966  0.089712  58.203934  0.00000  0.00000       0 18.193 18.502 16.391 f 0.006473 0.003255 0.003319 m
BLG507_32_48572  17 55 30.51 -31 16 54.0 4 OGLE-2015-BLG-1188  2602  0.99239 2457190.70412  0.516430  15.937643  0.00000  0.00000       0 17.841 17.649 16.149 N 0.009430 0.002455 0.003504 m
BLG507_32_59522  17 55 22.12 -31 10 28.4 4 -                   2602  1.01850 2455480.98859  0.397118  17.920946  0.00000  0.00000       0 15.851 16.945 16.044 N 0.015268 0.005861 0.015354 m
BLG508_01_34340  17 59 50.46 -33 27 37.7 4 OGLE-2017-BLG-0539  1847  1.21389 2457871.55770  0.070274  55.702966  0.00000  0.00000       0 18.265 20.282 15.745 f 0.001071 0.000192 0.001287 m
BLG508_07_63605  17 55 24.16 -33 16 04.6 4 OGLE-2013-BLG-0058  1849  1.12006 2456341.97626  0.003164  10.299814  0.00000  0.00000       0 17.958 18.284 15.919 f 0.010905 0.002406 0.004870 m
BLG508_08_112501 18 00 09.08 -33 01 00.7 4 OGLE-2015-BLG-2078  1791  0.85218 2457319.37905  0.438816  31.774843  0.00000  0.00000       0 18.209 18.159 15.758 f 0.005009 0.002736 0.003552 m
BLG508_08_70241  18 00 21.41 -33 08 35.0 4 OGLE-2017-BLG-0554  1846  0.93218 2457883.94083  0.389935  17.342574  0.00000  0.00000       0 15.626 15.837 16.014 f 0.023356 0.011221 0.013012 m
BLG508_10_14043  17 59 13.74 -33 02 29.4 4 OGLE-2017-BLG-0687  1836  1.12547 2457946.74718  0.752939  44.888080  0.00000  0.00000       0 14.121 14.584 15.624 f 0.016893 0.003265 0.006141 m
BLG508_10_82669  17 58 49.00 -32 59 19.8 4 OGLE-2014-BLG-0269  1835  1.09497 2456742.78092  0.170359  11.270664  0.00000  0.00000       0 15.663 16.791 15.981 f 0.021003 0.003806 0.004008 m
BLG508_13_114439 17 56 28.85 -33 10 15.1 4 OGLE-2011-BLG-1106  1842  0.87796 2455823.47369  0.172426  54.834132  0.00000  0.00000       0 17.631 18.800 15.760 f 0.002013 0.000731 0.000736 m
BLG508_14_92874  17 56 01.41 -32 59 44.3 4 OGLE-2014-BLG-0077  1851  1.05911 2456709.43790  0.258705 199.959802  0.00000  0.00000       0 18.381 20.394 15.870 N 0.000448 0.000169 0.000710 m
BLG508_15_40913  17 55 27.58 -33 08 05.3 4 OGLE-2013-BLG-1863  1847  1.06325 2456572.14909  0.016472  12.998105  0.00000  0.00000       0 17.592 18.484 16.029 f 0.008220 0.000883 0.006034 m
BLG508_16_55155  17 54 35.82 -33 00 09.0 4 -                   1848  0.90241 2455420.52770  0.123294  30.410804  0.00000  0.00000       0 16.241 16.670 15.971 N 0.008248 0.001882 0.006897 m
BLG508_19_126952 17 58 41.71 -32 42 09.3 4 OGLE-2015-BLG-0774  1839  0.93624 2457153.03501  0.249669  26.029537  0.00000  0.00000       0 18.509 19.180 15.830 N 0.003550 0.000866 0.002028 m
BLG508_20_120733 17 58 03.22 -32 41 47.7 4 OGLE-2017-BLG-1166  1848  1.29108 2457968.90235  0.467715  24.672567  0.00000  0.00000       0 16.565 16.538 15.998 f 0.012447 0.004072 0.006437 m
BLG508_20_125656 17 58 04.00 -32 39 22.3 4 OGLE-2012-BLG-1117  1848  1.05578 2456177.52626  0.138179  61.533340  0.00000  0.00000       0 18.115 19.185 15.877 f 0.001500 0.000691 0.001002 m
BLG508_21_134089 17 57 16.63 -32 39 57.0 4 OGLE-2011-BLG-0950  1851  1.53784 2455786.42850  0.009595  62.467136  0.00000  0.00000       0 18.311 19.269 15.885 N 0.001236 0.000283 0.004159 m
BLG508_21_20585  17 57 48.79 -32 43 04.6 4 OGLE-2016-BLG-0160  1840  1.32334 2457448.83384  0.283348   9.538102  0.00000  0.00000       0 15.756 16.323 15.919 f 0.024436 0.005999 0.016684 m
BLG508_21_3713   17 57 47.64 -32 51 53.1 4 OGLE-2013-BLG-1139  1849  0.91503 2456491.26560  0.245070  18.689875  0.00000  0.00000       0 17.858 18.016 16.051 f 0.006530 0.001772 0.001704 m
BLG508_22_112029 17 56 29.07 -32 50 20.4 4 OGLE-2012-BLG-0215  1846  0.95892 2456009.55538  0.640425   6.576152  0.00000  0.00000       0 17.136 17.213 15.915 f 0.025352 0.009384 0.004692 m
BLG508_23_45134  17 56 04.36 -32 46 32.6 4 OGLE-2016-BLG-0395  1847  1.06799 2457474.69788  0.800007  10.536364  0.00000  0.00000       0 15.223 15.269 16.023 f 0.041640 0.012624 0.026620 m
BLG508_25_73358  17 54 26.52 -32 48 45.9 4 -                   1851  0.92512 2455469.47284  0.115463  53.755241  0.00000  0.00000       0 17.754 18.035 16.083 f 0.003536 0.001018 0.002240 m
BLG508_27_117712 17 58 45.70 -32 30 15.3 4 OGLE-2012-BLG-1694  1847  0.89622 2456421.49336  1.115018 148.337361  0.00000  0.00000       0 17.500 17.397 15.686 N 0.002656 0.000918 0.000612 m
BLG508_28_71096  17 58 09.99 -32 34 55.0 4 OGLE-2013-BLG-0718  1838  1.01990 2456416.22005  0.752724   8.226069  0.00000  0.00000       0 17.828 17.755 15.822 f 0.013667 0.003150 0.017745 m
BLG508_30_43756  17 56 50.22 -32 29 01.2 4 OGLE-2016-BLG-0918  1848  1.03016 2457532.42974  0.002003  12.876426  0.00000  0.00000       0 18.125 18.296 15.995 f 0.007323 0.001628 0.004360 m
BLG508_30_82122  17 56 44.77 -32 31 17.6 4 OGLE-2013-BLG-1712  1845  1.58243 2456554.31654  0.103833  46.529264  0.00000  0.00000       0 17.986 19.639 15.900 N 0.001766 0.000502 0.001208 m
BLG509_08_89632  18 00 24.31 -34 09 33.0 4 OGLE-2013-BLG-0852   988  1.14605 2456469.81029  0.701198  19.094975  0.00000  0.00000       0 14.874 14.873 14.976 f 0.015898 0.003908 0.012279 m
BLG509_09_85865  17 59 41.55 -34 14 16.9 4 OGLE-2016-BLG-0539  1076  1.13822 2457475.69604  0.281441   6.970116  0.00000  0.00000       0 14.964 16.134 15.421 N 0.026074 0.007452 0.026254 m
BLG509_19_54220  17 59 02.53 -33 59 31.6 4 -                   1080  1.02703 2455482.79236  0.287540  68.649516  0.00000  0.00000       0 18.128 18.179 15.292 f 0.002652 0.001547 0.003242 m
BLG509_22_104810 17 56 35.58 -33 56 22.6 4 OGLE-2015-BLG-0142  1079  1.04301 2457370.72526  0.107207 195.783580  0.03003 -0.04709 2457365 17.824 17.668 15.462 f 0.004523 0.000994 0.001861 m
BLG509_25_47966  17 54 38.06 -34 00 51.7 4 OGLE-2013-BLG-0944  1079  0.82997 2456501.45863  0.754091  34.765706  0.00000  0.00000       0 15.615 15.913 15.614 N 0.010880 0.004224 0.009207 m
BLG509_25_88165  17 54 29.93 -33 59 22.5 4 OGLE-2015-BLG-0143  1071  2.16310 2457081.75832  1.063491  17.649202  0.00000  0.00000       0 15.127 15.146 15.607 f 0.019493 0.005145 0.015126 m
BLG509_28_42093  17 58 16.85 -33 46 18.8 4 OGLE-2014-BLG-0157  1079  0.86637 2456730.83020  0.010483  35.369750  0.00000  0.00000       0 17.894 17.873 15.461 f 0.004725 0.001535 0.005949 m
BLG509_31_23049  17 56 21.98 -33 37 54.3 4 -                    921  0.99011 2455390.10865  0.519769  36.064156  0.00000  0.00000       0 18.330 18.227 15.829 f 0.003103 0.000817 0.002144 m
BLG509_32_34017  17 55 25.17 -33 49 11.1 4 OGLE-2013-BLG-0772  1007  0.89936 2456454.39762  0.649213  23.373851  0.00000  0.00000       0 17.765 17.758 15.923 f 0.007216 0.002059 0.003224 m
BLG510_05_137    17 57 04.10 -35 59 36.6 4 OGLE-2014-BLG-1353   546  0.95132 2456855.85838  0.127597  17.177428  0.00000  0.00000       0 17.821 18.071 15.739 f 0.008269 0.004189 0.003150 m
BLG510_16_37613  17 54 28.80 -35 37 10.2 4 OGLE-2012-BLG-0578   554  1.04397 2456058.18146  0.041271   9.504911  0.00000  0.00000       0 15.935 16.006 15.543 f 0.028675 0.007617 0.022158 m
BLG510_17_44220  18 00 42.68 -35 09 14.6 4 OGLE-2015-BLG-0145   559  1.05533 2457297.34046 -0.598919 121.472091  0.10322 -0.11633 2457288 15.684 15.679 15.315 f 0.005920 0.003002 0.007244 m
BLG511_01_113856 18 05 03.42 -27 49 36.9 4 OGLE-2014-BLG-0190  7954  0.94575 2456781.74278  0.297967  87.184820  0.00000  0.00000       0 19.117 19.342 15.186 f 0.000844 0.000256 0.000930 m
BLG511_01_123094 18 05 05.53 -27 45 42.3 4 -                   7910  2.65874 2455379.86595  1.611356   6.525694  0.00000  0.00000       0 13.845 13.848 15.221 f 0.088365 0.027670 0.009445 m
BLG511_01_152151 18 04 53.84 -27 52 35.5 4 OGLE-2014-BLG-0744  7951  0.83557 2456793.33291  0.851662  11.883713  0.00000  0.00000       0 15.409 16.203 15.502 N 0.017726 0.007498 0.008329 m
BLG511_01_71138  18 05 11.67 -27 48 00.8 4 OGLE-2016-BLG-1779  7960  0.98365 2457650.80502  0.045889  15.315722  0.00000  0.00000       0 18.465 19.325 15.193 f 0.003037 0.001169 0.001012 m
BLG511_01_75359  18 05 09.04 -27 43 57.1 4 OGLE-2012-BLG-1265  7868  1.03317 2456182.11586  0.885838  18.265988  0.00000  0.00000       0 15.424 15.422 15.383 N 0.014994 0.004256 0.009194 m
BLG511_02_117094 18 04 15.86 -27 50 50.2 4 OGLE-2013-BLG-1158  7928  0.92949 2456488.87268  0.855973  12.027093  0.00000  0.00000       0 18.498 18.353 15.526 f 0.008165 0.003738 0.001951 m
BLG511_02_185812 18 04 13.03 -27 43 10.6 4 OGLE-2013-BLG-0170  7749  0.81094 2456390.54726  1.650287  25.646177  0.00000  0.00000       0 16.164 16.162 15.415 f 0.011065 0.004366 0.002723 m
BLG511_03_104820 18 03 33.57 -27 55 00.6 4 OGLE-2011-BLG-0405  7919  1.15714 2455707.15766  0.562808   8.622543  0.00000  0.00000       0 18.319 18.181 15.666 N 0.009596 0.002257 0.003026 m
BLG511_03_130900 18 03 41.18 -27 45 42.6 4 OGLE-2011-BLG-0014  7924  0.82853 2455612.39260  0.526790  21.125399  0.00000  0.00000       0 17.131 17.071 15.520 f 0.005193 0.000427 0.004840 m
BLG511_03_160279 18 03 25.66 -27 51 32.6 4 OGLE-2012-BLG-1138  7521  0.96220 2456136.54932  1.521160  68.830645  0.00000  0.00000       0 17.816 17.756 15.680 f 0.002603 0.000564 0.002408 m
BLG511_03_67502  18 03 49.77 -27 50 35.0 4 OGLE-2011-BLG-1490  7927  0.88306 2455850.91527  0.198767   8.133264  0.00000  0.00000       0 15.779 15.965 15.492 f 0.036622 0.012450 0.031198 m
BLG511_03_67900  18 03 45.44 -27 51 07.9 4 OGLE-2015-BLG-1448  7923  0.91172 2457215.30782  0.638187  16.103476  0.00000  0.00000       0 17.044 17.887 15.473 f 0.006501 0.002538 0.004362 m
BLG511_03_77450  18 03 49.21 -27 47 04.8 4 OGLE-2019-BLG-0180  7925  0.91280 2458570.13503  0.665092  28.254447  0.00000  0.00000       0 18.415 18.491 15.496 N 0.003204 0.000945 0.000441 m
BLG511_04_141895 18 02 46.60 -27 59 31.6 4 OGLE-2019-BLG-0504  7887  0.87871 2458600.15965  0.852460   8.589718  0.00000  0.00000       0 17.647 17.612 15.497 f 0.013836 0.002721 0.009980 m
BLG511_04_146987 18 02 42.20 -27 56 33.8 4 -                   5816  1.37172 2455401.79614  0.087950  19.067889  0.00000  0.00000       0 17.188 18.495 15.416 f 0.003487 0.000849 0.003292 m
BLG511_04_184401 18 02 42.83 -27 44 25.2 4 OGLE-2013-BLG-0154  6954  1.05337 2456380.73429  0.135596  47.904979  0.00000  0.00000       0 19.001 19.738 15.728 f 0.001402 0.000143 0.000443 m
BLG511_04_21749  18 03 17.31 -27 50 21.6 4 OGLE-2013-BLG-1807  7954  0.96948 2456552.56316  1.541594   6.548886  0.00000  0.00000       0 15.162 15.163 15.513 f 0.052328 0.013551 0.021309 m
BLG511_04_23337  18 03 19.01 -27 48 51.3 4 OGLE-2019-BLG-1078  7820  1.34288 2458678.02277  0.241872   6.299114  0.00000  0.00000       0 18.211 18.897 15.512 N 0.010238 0.003696 0.003453 m
BLG511_04_40775  18 03 19.23 -27 43 25.0 4 OGLE-2011-BLG-0119  7723  1.25732 2455635.46116  1.373131  16.817918  0.00000  0.00000       0 16.430 16.427 15.420 N 0.013358 0.004623 0.004808 m
BLG511_05_116343 18 02 14.48 -27 52 16.7 4 OGLE-2016-BLG-0817  7958  1.06852 2457529.06376  0.844471  19.562331  0.00000  0.00000       0 16.059 16.796 15.513 f 0.009246 0.001763 0.012836 m
BLG511_05_119663 18 02 16.26 -27 51 48.2 4 OGLE-2012-BLG-1531  7959  1.08974 2456180.09789  0.853483   9.958910  0.00000  0.00000       0 18.804 18.552 15.506 f 0.007182 0.001618 0.001252 m
BLG511_05_130186 18 02 14.17 -27 46 36.5 4 OGLE-2013-BLG-1598  7963  1.02767 2456533.17863  0.817525  10.367677  0.00000  0.00000       0 15.581 15.580 15.644 f 0.026306 0.006978 0.020989 m
BLG511_05_137236 18 02 12.33 -27 44 59.0 4 OGLE-2018-BLG-1112  7958  0.95244 2458316.11646  0.173308  21.192311  0.00000  0.00000       0 17.898 17.903 15.576 f 0.005522 0.001067 0.003555 m
BLG511_05_154016 18 02 06.86 -27 56 26.2 4 OGLE-2016-BLG-1482  7938  0.95800 2457676.54920  1.196705  48.805216  0.00000  0.00000       0 15.561 15.560 15.543 f 0.009966 0.001568 0.015085 m
BLG511_05_16735  18 02 37.07 -27 52 14.8 4 OGLE-2019-BLG-0397  7801  0.84699 2458604.12915  0.762417  20.918923  0.00000  0.00000       0 15.620 15.667 15.656 N 0.016612 0.003787 0.006525 m
BLG511_05_22664  18 02 30.92 -27 50 34.8 4 OGLE-2018-BLG-0088  7948  0.97009 2458178.32646  0.697146  51.722457  0.00000  0.00000       0 15.728 16.247 15.580 f 0.005180 0.000298 0.010692 m
BLG511_05_91754  18 02 21.42 -27 43 33.1 4 OGLE-2015-BLG-0226  7901  1.51363 2457095.14850  0.163323   7.131748  0.00000  0.00000       0 14.582 14.574 15.632 N 0.093848 0.052721 0.038270 m
BLG511_06_112916 18 01 35.95 -27 55 13.1 4 OGLE-2013-BLG-1036  7963  0.96276 2456466.37818  0.284549  10.968336  0.00000  0.00000       0 18.548 19.417 15.656 N 0.005918 0.002515 0.002373 m
BLG511_06_130307 18 01 29.76 -27 49 49.9 4 OGLE-2018-BLG-0091  7949  1.14301 2458173.93036  0.163762  20.558288  0.00000  0.00000       0 19.123 19.423 15.575 f 0.003023 0.001026 0.003902 m
BLG511_06_22749  18 01 55.30 -27 50 21.8 4 OGLE-2012-BLG-0867  7714  1.39349 2456110.26382  0.212817  13.660250  0.00000  0.00000       0 14.224 14.230 15.666 f 0.048388 0.019119 0.013770 m
BLG511_06_23946  18 01 54.59 -27 50 19.9 4 OGLE-2016-BLG-1426  7891  0.93080 2457602.18596  0.222109  10.938107  0.00000  0.00000       0 17.961 18.935 15.665 f 0.008624 0.002814 0.001754 m
BLG511_06_45160  18 01 39.44 -27 59 21.5 4 OGLE-2015-BLG-1798  7928  1.00309 2457271.70499  0.713861  22.253000  0.00000  0.00000       0 16.843 17.273 15.627 N 0.006792 0.000395 0.002359 m
BLG511_07_114538 18 00 49.04 -27 53 19.4 4 -                   7954  0.90410 2455411.33276  0.072217   1.602890  0.00000  0.00000       0 18.807 19.271 15.868 f 0.028933 0.003030 0.023723 m
BLG511_07_115218 18 00 51.36 -27 51 19.0 4 OGLE-2013-BLG-0689  7948  1.17488 2456433.98078  0.226704  22.730279  0.00000  0.00000       0 17.944 19.834 15.832 f 0.002783 0.001370 0.001685 m
BLG511_07_16428  18 01 11.12 -27 53 15.9 4 OGLE-2011-BLG-0433  7946  0.89209 2455717.22589  0.394948   6.042957  0.00000  0.00000       0 15.793 15.829 15.696 f 0.046668 0.017180 0.005785 m
BLG511_07_167888 18 00 35.20 -27 50 57.6 4 OGLE-2018-BLG-0959  1616  1.10652 2458279.35820  1.018214  17.566097  0.00000  0.00000       0 16.194 16.199 15.942 f 0.013191 0.004214 0.002648 m
BLG511_07_171348 18 00 37.89 -27 50 55.1 4 OGLE-2019-BLG-0575  7683  1.10945 2458612.31420  0.176419  21.196530  0.00000  0.00000       0 19.029 19.595 15.919 f 0.003058 0.000771 0.001910 m
BLG511_07_18550  18 01 06.36 -27 52 36.2 4 OGLE-2015-BLG-1608  7951  1.05057 2457231.20616  0.074883  22.498607  0.00000  0.00000       0 18.301 19.158 15.814 N 0.003374 0.000946 0.003831 m
BLG511_07_187932 18 00 42.59 -27 42 39.9 4 OGLE-2015-BLG-0758  7494  0.90840 2457146.53647  0.798805   8.243726  0.00000  0.00000       0 17.110 17.214 15.965 N 0.022760 0.007151 0.010363 m
BLG511_07_56482  18 01 05.00 -27 55 36.5 4 OGLE-2014-BLG-0096  7944  2.38715 2456739.76879  1.480973  24.480360  0.00000  0.00000       0 13.643 13.643 15.752 N 0.039682 0.013008 0.044240 m
BLG511_08_106626 18 05 47.44 -27 33 48.5 4 OGLE-2013-BLG-1713  7957  0.85225 2456542.25535  0.206407  15.370782  0.00000  0.00000       0 17.384 18.970 15.209 N 0.003633 0.000840 0.005283 m
BLG511_08_107643 18 05 49.07 -27 33 02.3 4 OGLE-2015-BLG-0054  7958  0.89875 2457069.75294  0.009781  15.417811  0.00000  0.00000       0 17.434 19.718 15.049 f 0.001859 0.000266 0.001823 f
BLG511_08_115195 18 05 48.30 -27 29 21.9 4 OGLE-2015-BLG-2100  7957  1.04884 2457317.25635  0.001781  21.232267  0.00000  0.00000       0 18.698 19.022 15.020 f 0.002462 0.000411 0.000353 m
BLG511_08_139412 18 05 30.86 -27 39 47.8 4 OGLE-2016-BLG-1286  6942  1.16377 2457577.63993  0.431580   5.122230  0.00000  0.00000       0 17.823 18.041 15.482 N 0.025804 0.009618 0.005487 m
BLG511_08_3849   18 06 01.69 -27 37 20.1 4 OGLE-2018-BLG-1786  7949  1.33847 2458471.98868  0.007451  29.100006  0.00000  0.00000       0 14.515 14.514 15.284 f 0.018089 0.005594 0.022330 m
BLG511_08_51571  18 05 53.03 -27 36 24.2 4 OGLE-2015-BLG-0210  7956  1.14329 2457091.48609  0.217084  22.036925  0.00000  0.00000       0 18.564 19.448 15.243 f 0.002142 0.000613 0.000677 m
BLG511_08_65213  18 05 53.88 -27 30 17.6 4 OGLE-2011-BLG-0144  7948  0.94854 2455652.10471  0.392046  33.155438  0.00000  0.00000       0 17.943 19.102 15.218 N 0.002788 0.001537 0.000549 m
BLG511_09_136705 18 05 02.41 -27 25 39.0 4 OGLE-2014-BLG-1858  7962  0.85985 2456909.39978  0.129413   3.672105  0.00000  0.00000       0 18.362 18.571 15.399 f 0.016111 0.004811 0.015522 m
BLG511_09_166985 18 04 56.64 -27 32 44.2 4 OGLE-2011-BLG-0219  7954  0.91934 2455670.20816  1.044849  31.458492  0.00000  0.00000       0 18.436 18.362 15.393 f 0.002558 0.000679 0.000396 m
BLG511_09_28432  18 05 23.65 -27 29 07.9 4 OGLE-2016-BLG-0897  7950  0.96791 2457537.80204  0.077677   8.742066  0.00000  0.00000       0 18.057 18.505 15.290 f 0.008759 0.002386 0.003947 m
BLG511_09_63323  18 05 13.95 -27 33 18.9 4 OGLE-2017-BLG-0228  7943  1.81237 2457847.53158  0.131206  38.879776  0.00000  0.00000       0 17.850 19.166 15.265 f 0.001883 0.000442 0.001011 m
BLG511_09_99855  18 04 59.97 -27 37 17.0 4 OGLE-2014-BLG-0905  7951  1.20030 2456868.50663  0.313711  35.568136  0.00000  0.00000       0 16.108 16.152 15.490 N 0.009907 0.001744 0.002602 m
BLG511_10_12773  18 04 39.87 -27 35 59.3 4 OGLE-2013-BLG-1553  7924  0.95929 2456530.27800  0.097425  33.265626  0.00000  0.00000       0 18.766 19.848 15.374 f 0.001655 0.000409 0.000902 m
BLG511_10_151908 18 04 07.47 -27 39 40.1 4 OGLE-2012-BLG-1300  7159  1.02625 2456164.38546  0.087146   8.610411  0.00000  0.00000       0 18.422 18.759 15.465 N 0.009321 0.003542 0.005937 m
BLG511_10_89825  18 04 35.98 -27 24 34.1 4 OGLE-2013-BLG-0601  7923  0.97394 2456414.70986  0.000614  28.068534  0.00000  0.00000       0 18.780 21.134 15.329 f 0.000938 0.000187 0.000186 m
BLG511_10_93610  18 04 32.31 -27 24 01.1 4 OGLE-2011-BLG-1003  7875  0.94919 2455757.94026  0.000366   6.303046  0.00000  0.00000       0 17.404 19.016 15.307 f 0.009015 0.003326 0.004943 m
BLG511_11_130830 18 03 36.29 -27 26 59.1 4 OGLE-2015-BLG-0663  7905  1.16105 2457156.99101  1.215410  29.083941  0.00000  0.00000       0 17.800 17.766 15.814 f 0.005815 0.001027 0.007539 m
BLG511_11_153625 18 03 24.96 -27 37 26.6 4 -                   6692  1.56326 2455422.63288  0.299621  13.236538  0.00000  0.00000       0 18.202 18.838 15.786 f 0.005498 0.000550 0.003842 m
BLG511_11_17409  18 04 00.00 -27 33 17.6 4 OGLE-2013-BLG-0299  7908  0.82955 2456397.65789  1.505514  24.864802  0.00000  0.00000       0 16.869 16.864 15.412 f 0.008037 0.001854 0.004548 m
BLG511_11_19247  18 03 55.14 -27 33 31.8 4 OGLE-2017-BLG-0037  7914  0.90499 2457823.52804  0.417734  45.264475  0.00000  0.00000       0 18.510 18.966 15.440 f 0.002686 0.000884 0.000658 m
BLG511_12_161056 18 02 50.36 -27 32 30.6 4 OGLE-2017-BLG-1413  7954  1.06859 2457959.91355  0.028655   6.932431  0.00000  0.00000       0 18.319 19.145 15.773 f 0.009650 0.002911 0.002651 m
BLG511_12_73506  18 03 05.43 -27 28 14.0 4 OGLE-2014-BLG-0435  7956  0.93029 2456792.39443  0.337797  24.544662  0.00000  0.00000       0 17.585 17.649 15.938 N 0.005310 0.001217 0.002720 m
BLG511_12_91909  18 02 55.16 -27 39 50.9 4 OGLE-2011-BLG-1137  7944  0.90038 2455812.60384  0.804310  34.613300  0.00000  0.00000       0 18.309 18.249 15.459 f 0.003091 0.000856 0.002049 m
BLG511_13_10445  18 02 37.81 -27 34 33.1 4 OGLE-2018-BLG-1326  7554  1.50729 2458342.00530  0.615426  31.105168  0.00000  0.00000       0 15.100 16.620 15.936 N 0.011042 0.004028 0.011080 m
BLG511_13_114683 18 02 19.28 -27 30 57.9 4 OGLE-2015-BLG-0034  7952  0.94474 2457140.39100  0.287499  64.641051 -0.07837 -0.11330 2457140 16.559 16.538 15.881 N 0.009035 0.002761 0.002352 m
BLG511_13_127910 18 02 11.14 -27 26 39.6 4 OGLE-2012-BLG-1543  7955  0.93625 2456202.84663  0.867560  15.501550  0.00000  0.00000       0 17.138 17.125 15.888 f 0.013095 0.002575 0.009831 m
BLG511_13_133798 18 02 13.66 -27 24 13.7 4 -                   7908  1.27518 2455377.67313  0.434670   4.936965  0.00000  0.00000       0 16.430 16.813 16.251 f 0.048980 0.019081 0.012835 m
BLG511_13_176591 18 02 01.04 -27 25 38.8 4 OGLE-2013-BLG-0792  6927  1.09765 2456449.63188  0.166259  43.068554  0.00000  0.00000       0 18.142 20.544 16.160 N 0.001311 0.000709 0.000572 m
BLG511_13_32736  18 02 36.30 -27 24 59.5 4 OGLE-2013-BLG-1104  7938  1.01895 2456485.47307  1.428691  13.776315  0.00000  0.00000       0 16.320 16.318 16.045 N 0.017788 0.005318 0.009671 m
BLG511_13_943    18 02 36.00 -27 39 56.7 4 OGLE-2017-BLG-1521  7921  1.16063 2457977.38321  0.076431  41.818182  0.00000  0.00000       0 18.267 20.578 15.716 N 0.001257 0.000457 0.000442 m
BLG511_14_154493 18 01 19.64 -27 35 22.9 4 OGLE-2014-BLG-0383  7561  0.94515 2456761.39295  0.012108  14.609424  0.00000  0.00000       0 18.038 18.945 15.729 f 0.004486 0.001080 0.002015 m
BLG511_14_49990  18 01 37.75 -27 38 07.7 4 OGLE-2012-BLG-0616  7960  1.05314 2456136.13527  0.344943 155.468835  0.00000  0.00000       0 18.588 20.050 15.965 N 0.001331 0.000791 0.001417 m
BLG511_14_67887  18 01 39.57 -27 29 50.5 4 OGLE-2016-BLG-0866  7952  1.25979 2457541.45104  0.689677  11.174746  0.00000  0.00000       0 15.089 15.296 15.786 f 0.041848 0.018613 0.051323 m
BLG511_14_97307  18 01 32.89 -27 37 50.1 4 OGLE-2017-BLG-1414  7956  0.84308 2457967.45404  0.479123   8.069416  0.00000  0.00000       0 17.525 17.473 15.908 f 0.019704 0.005717 0.006822 m
BLG511_15_110831 18 00 55.23 -27 32 45.1 4 OGLE-2014-BLG-0874  7943  1.43873 2456845.67804  0.185050  25.355550  0.00000  0.00000       0 15.881 15.902 15.836 f 0.017261 0.007595 0.020085 m
BLG511_15_136337 18 00 50.80 -27 23 27.4 4 OGLE-2017-BLG-1306  7712  0.88216 2458016.33403  1.364177  46.000733  0.00000  0.00000       0 16.200 16.204 16.051 N 0.009072 0.005098 0.007012 m
BLG511_15_173849 18 00 44.75 -27 27 18.2 4 OGLE-2017-BLG-1456  7952  0.99573 2457964.78365  0.022805   4.929892  0.00000  0.00000       0 18.666 18.977 16.060 f 0.014316 0.002973 0.007220 m
BLG511_15_28577  18 01 09.60 -27 29 15.6 4 OGLE-2012-BLG-1036  7956  0.95455 2456111.62938  0.065763  11.357393  0.00000  0.00000       0 18.276 20.054 15.927 f 0.003156 0.000578 0.000854 m
BLG511_16_145245 17 59 56.67 -27 34 56.1 4 OGLE-2017-BLG-0456  7747  0.86183 2457905.40317  0.716300  33.694417  0.00000  0.00000       0 16.485 16.558 16.331 f 0.011380 0.004171 0.003948 m
BLG511_16_33829  18 00 29.97 -27 26 07.3 4 OGLE-2015-BLG-1412  7952  0.96633 2457216.85710  0.227898  30.218018  0.00000  0.00000       0 18.868 19.139 15.953 f 0.003199 0.001295 0.001353 m
BLG511_16_40207  18 00 25.12 -27 23 11.1 4 -                   7356  1.47235 2457880.26566  0.962158  15.971402  0.00000  0.00000       0 18.840 18.588 15.921 N 0.005106 0.000846 0.004448 m
BLG511_16_5615   18 00 32.98 -27 38 51.6 4 -                   6699  1.63887 2455820.10246  0.249109  30.404159  0.00000  0.00000       0 18.308 18.793 15.998 f 0.003732 0.001317 0.001699 m
BLG511_16_78647  18 00 18.79 -27 26 12.5 4 OGLE-2014-BLG-1285  7947  0.83859 2456848.98839  0.577884   6.227152  0.00000  0.00000       0 16.072 16.042 15.949 f 0.051017 0.011436 0.034792 m
BLG511_16_85696  18 00 14.84 -27 23 28.5 4 OGLE-2019-BLG-1037  7775  0.83457 2458692.41843  0.172509  29.327961  0.00000  0.00000       0 17.667 18.596 15.987 N 0.003320 0.001225 0.001610 m
BLG511_17_119556 18 05 48.53 -27 13 26.6 4 -                   7943  0.90737 2455471.73514  0.056154  35.331434  0.00000  0.00000       0 17.890 19.491 15.179 f 0.001682 0.000427 0.001141 m
BLG511_17_157085 18 05 32.49 -27 18 23.5 4 OGLE-2013-BLG-1105  7865  1.02247 2456497.79824  0.864604  17.486267  0.00000  0.00000       0 14.391 14.387 15.014 f 0.020184 0.004544 0.011398 m
BLG511_17_42069  18 05 51.08 -27 22 24.8 4 OGLE-2017-BLG-0698  7012  0.84534 2457914.34790  0.411900  46.803127  0.00000  0.00000       0 17.754 18.974 15.222 N 0.002405 0.000994 0.000745 m
BLG511_17_60125  18 05 58.22 -27 15 42.9 4 OGLE-2015-BLG-0036  7883  1.25052 2457093.03626  0.261732  26.935629  0.00000  0.00000       0 16.074 16.203 15.250 f 0.010047 0.003612 0.003105 m
BLG511_17_76334  18 05 57.15 -27 10 12.0 4 OGLE-2011-BLG-0355  7858  1.05117 2455713.04181  0.166114  57.136059  0.00000  0.00000       0 18.255 20.021 15.285 f 0.000887 0.000318 0.000171 m
BLG511_17_76950  18 05 51.35 -27 09 23.2 4 OGLE-2016-BLG-0076  7946  0.91782 2457445.63185  0.009819  23.463143  0.00000  0.00000       0 18.461 19.079 15.234 f 0.001963 0.000487 0.004287 m
BLG511_18_161377 18 04 54.25 -27 16 42.3 4 OGLE-2011-BLG-0042  7958  0.83853 2455596.47863  0.396971  54.399364  0.00000  0.00000       0 15.752 16.741 15.246 f 0.006304 0.002388 0.001117 m
BLG511_18_178609 18 04 55.24 -27 12 52.4 4 OGLE-2012-BLG-0288  7960  1.01656 2456063.87957  0.292243  51.768871  0.00000  0.00000       0 18.349 18.907 15.413 f 0.002674 0.001120 0.001565 m
BLG511_18_183350 18 04 47.29 -27 10 35.3 4 OGLE-2015-BLG-0843  2738  0.97844 2457192.88352  0.315104  48.862846  0.00000  0.00000       0 17.431 17.911 15.347 N 0.003890 0.001469 0.002729 m
BLG511_18_3368   18 05 19.46 -27 22 17.1 4 OGLE-2016-BLG-1213  7697  1.18831 2457612.19903  0.074349  45.366071  0.00000  0.00000       0 18.995 19.195 15.277 N 0.002187 0.001126 0.002571 m
BLG511_18_85434  18 05 14.39 -27 06 49.6 4 -                   7961  3.14906 2455395.88921  0.657827  70.107195  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG511_18_86233  18 05 14.13 -27 06 47.4 4 OGLE-2011-BLG-0120  7961  1.14995 2455670.17487  0.870063  29.803890  0.00000  0.00000       0 16.941 16.868 15.419 f 0.005807 0.001706 0.005832 m
BLG511_19_106960 18 04 23.80 -27 19 13.4 4 OGLE-2014-BLG-1991  7961  0.84274 2457063.80923  0.330856  73.009814  0.00000  0.00000       0 15.382 15.716 15.280 f 0.009108 0.004584 0.001174 m
BLG511_19_137966 18 04 20.81 -27 09 41.2 4 OGLE-2016-BLG-1214  7957  1.37577 2457603.46397  0.120425  24.679021  0.00000  0.00000       0 17.990 18.016 15.296 f 0.005546 0.002705 0.004026 m
BLG511_19_177162 18 04 10.83 -27 14 10.7 4 OGLE-2013-BLG-1021  7945  1.15964 2456498.08646  0.379844  44.251165  0.00000  0.00000       0 17.480 18.823 15.244 f 0.002128 0.000469 0.000826 m
BLG511_19_24337  18 04 36.18 -27 13 42.6 4 OGLE-2019-BLG-0483  7955  1.24872 2458622.37516  1.111508  29.347691  0.00000  0.00000       0 17.423 17.386 15.369 N 0.004992 0.000914 0.004116 m
BLG511_19_49714  18 04 35.67 -27 21 50.3 4 OGLE-2011-BLG-1277  7949  1.05155 2455814.78121  0.049009  13.196902  0.00000  0.00000       0 18.487 18.614 15.207 f 0.004797 0.000874 0.002299 m
BLG511_19_54812  18 04 35.88 -27 18 45.6 4 OGLE-2018-BLG-1468  7952  1.35597 2458356.23565  0.352051  25.729561  0.00000  0.00000       0 17.896 18.953 15.257 f 0.002517 0.000932 0.000577 m
BLG511_19_62207  18 04 31.68 -27 17 21.7 4 OGLE-2015-BLG-0918  7960  1.34008 2457174.19797  0.483493  44.468381  0.00000  0.00000       0 18.749 19.184 15.308 N 0.001516 0.000436 0.002132 m
BLG511_19_69644  18 04 31.07 -27 14 50.7 4 OGLE-2016-BLG-0879  7968  0.90475 2457534.12261  0.231696  22.412236  0.00000  0.00000       0 18.013 19.949 15.369 N 0.001825 0.000294 0.001300 m
BLG511_19_93341  18 04 29.01 -27 06 57.8 4 OGLE-2012-BLG-1086  7955  1.10001 2456127.68841  0.995785  12.963094  0.00000  0.00000       0 17.955 17.914 15.311 f 0.006601 0.001755 0.002046 m
BLG511_20_25257  18 04 01.25 -27 13 37.8 4 OGLE-2019-BLG-0025  7782  0.90719 2458526.80818  0.005320  19.237211  0.00000  0.00000       0 18.496 19.200 15.438 N 0.003166 0.000518 0.001144 m
BLG511_20_30452  18 03 58.77 -27 11 02.3 4 OGLE-2017-BLG-0594  7965  0.93583 2457892.12739  0.766153  27.969147  0.00000  0.00000       0 18.337 18.333 15.509 N 0.003269 0.001112 0.003240 m
BLG511_20_37169  18 03 54.28 -27 07 12.8 4 OGLE-2016-BLG-0064  7953  1.16454 2457454.23515  0.018230  38.037697  0.00000  0.00000       0 18.198 18.612 15.766 N 0.002603 0.000369 0.002137 m
BLG511_20_79778  18 03 46.04 -27 10 25.6 4 OGLE-2018-BLG-0504  7959  1.16239 2458210.89837  0.315130   7.355951  0.00000  0.00000       0 17.962 18.787 15.521 f 0.010281 0.003155 0.003438 m
BLG511_23_46029  18 01 43.56 -27 15 51.5 4 OGLE-2018-BLG-1534  7961  0.94319 2458349.40331  0.209198   4.507277  0.00000  0.00000       0 15.393 16.205 16.543 f 0.066147 0.019322 0.059531 m
BLG511_23_97585  18 01 30.42 -27 08 06.0 4 OGLE-2015-BLG-1577  7973  0.92197 2457216.69821  0.068421   4.442281  0.00000  0.00000       0 18.726 18.653 16.980 f 0.029400 0.008320 0.006783 m
BLG511_24_107908 18 00 53.31 -27 09 09.0 4 OGLE-2014-BLG-1416  7968  0.96460 2456900.38314  0.970587  41.651493  0.00000  0.00000       0 17.797 17.795 16.463 f 0.005269 0.001161 0.003736 m
BLG511_24_114157 18 00 52.23 -27 08 41.5 4 OGLE-2014-BLG-0746  7971  0.95872 2456820.15618  1.093029  26.874117  0.00000  0.00000       0 18.553 18.386 16.579 N 0.006815 0.002703 0.003034 m
BLG511_24_134044 18 00 43.94 -27 16 42.0 4 -                   7960  1.15997 2455731.80217  0.273775  74.035085  0.00000  0.00000       0 18.134 18.700 15.922 N 0.002032 0.001216 0.003996 m
BLG511_24_90840  18 00 54.17 -27 18 07.5 4 OGLE-2015-BLG-1723  7905  3.07865 2457209.94826  0.097861  51.972787  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG511_25_125950 18 00 01.20 -27 20 44.0 4 OGLE-2012-BLG-0053  7940  1.04845 2455984.56627  0.742053  70.889814  0.00000  0.00000       0 16.118 17.162 16.285 f 0.005460 0.002468 0.008336 m
BLG511_25_153355 17 59 57.37 -27 08 48.3 4 OGLE-2013-BLG-1231  7700  1.10304 2456553.77818  0.234079 138.969537  0.00000  0.00000       0 18.721 20.664 16.486 f 0.000654 0.000348 0.000490 m
BLG511_25_67263  18 00 24.33 -27 10 09.2 4 OGLE-2011-BLG-1520  7959  0.82883 2455875.34767  0.776350  23.169384  0.00000  0.00000       0 17.428 17.419 16.328 f 0.008134 0.002881 0.010486 m
BLG511_25_91361  18 00 13.42 -27 16 28.4 4 OGLE-2018-BLG-0579  7963  0.81415 2458232.16052  0.451807  11.435631  0.00000  0.00000       0 15.644 17.422 15.975 N 0.012476 0.004780 0.005199 m
BLG511_26_170189 18 04 47.66 -26 51 11.9 4 OGLE-2016-BLG-0411  5477  1.43316 2457476.63813  0.170024  23.689508  0.00000  0.00000       0 18.586 19.331 15.666 f 0.002830 0.001144 0.002291 m
BLG511_26_175913 18 04 47.97 -26 47 47.0 4 OGLE-2012-BLG-0054  6363  0.94073 2455977.90750  0.150258  16.131689  0.00000  0.00000       0 18.816 18.606 15.887 N 0.006547 0.002218 0.008527 m
BLG511_26_90539  18 04 59.30 -27 02 22.7 4 -                   7953  0.91226 2455809.09921  0.164937  13.298302  0.00000  0.00000       0 18.391 18.172 15.583 f 0.009447 0.004159 0.007658 m
BLG511_27_130223 18 04 17.23 -26 50 03.4 4 OGLE-2019-BLG-1062  7974  0.98710 2458688.47466  0.796534  17.556696  0.00000  0.00000       0 18.072 18.042 15.912 N 0.008121 0.001585 0.002505 m
BLG511_27_164812 18 04 09.38 -26 56 02.5 4 OGLE-2019-BLG-0398  7943  0.90080 2458610.06969  1.660466  37.646780  0.00000  0.00000       0 16.728 16.726 15.782 f 0.006636 0.001928 0.001967 m
BLG511_27_178972 18 04 13.80 -26 51 56.7 4 OGLE-2018-BLG-1115  7965  0.96109 2458336.17655  0.014436  39.106948  0.00000  0.00000       0 18.244 18.315 15.794 f 0.004201 0.001275 0.000399 m
BLG511_27_71980  18 04 32.25 -26 53 16.1 4 OGLE-2015-BLG-1374  7970  0.95169 2457231.15034  0.271557  34.764351  0.00000  0.00000       0 17.862 18.650 15.627 N 0.003439 0.001084 0.001223 m
BLG511_28_104676 18 03 35.75 -26 56 35.5 4 OGLE-2016-BLG-1215  7970  0.77692 2457626.19792  0.729603  35.945744  0.00000  0.00000       0 16.939 17.275 16.056 f 0.005402 0.001027 0.002480 m
BLG511_28_134467 18 03 30.26 -27 02 12.8 4 OGLE-2014-BLG-1177  7905  1.53451 2456838.27136  0.243589  60.294387  0.00000  0.00000       0 18.487 19.690 16.349 f 0.001760 0.001006 0.001047 m
BLG511_28_161363 18 03 28.22 -26 51 23.4 4 OGLE-2017-BLG-0230  7955  0.94919 2457831.03831  0.697032  10.469248  0.00000  0.00000       0 16.010 16.040 16.182 f 0.029635 0.010142 0.026150 m
BLG511_28_53343  18 03 49.76 -26 58 15.5 4 OGLE-2017-BLG-0488  7970  1.10733 2457873.66223  0.371137  48.644829  0.00000  0.00000       0 18.248 19.280 16.033 N 0.003511 0.001583 0.000728 m
BLG511_28_83697  18 03 44.95 -26 46 55.6 4 OGLE-2017-BLG-1681  7918  1.34384 2458019.54684  0.994692  15.746345  0.00000  0.00000       0 15.738 15.723 16.388 f 0.023019 0.002539 0.016122 m
BLG511_29_126556 18 02 43.36 -26 54 49.4 4 OGLE-2014-BLG-1104  6983  0.94045 2456848.50477  0.322505  18.453749  0.00000  0.00000       0 17.432 17.514 16.780 N 0.013476 0.003548 0.012269 m
BLG511_29_13281  18 03 17.71 -26 54 25.6 4 OGLE-2015-BLG-1609  7954  1.06346 2457262.06173  0.409944  24.356945  0.00000  0.00000       0 16.422 16.665 16.322 f 0.011670 0.003501 0.018249 m
BLG511_29_28145  18 03 21.01 -26 49 18.1 4 OGLE-2018-BLG-1059  6576  1.42798 2458299.08972  1.173879  18.289263  0.00000  0.00000       0 17.338 17.320 16.605 N 0.011985 0.003512 0.005772 m
BLG511_29_77427  18 02 53.22 -27 01 15.4 4 OGLE-2013-BLG-0458  7963  0.99749 2456461.49543  0.610131  62.491739  0.00000  0.00000       0 16.349 17.579 16.313 f 0.005487 0.002765 0.001873 m
BLG511_29_8445   18 03 15.43 -26 59 13.6 4 OGLE-2013-BLG-0223  7964  1.03113 2456383.84833  1.448624  23.339848  0.00000  0.00000       0 17.439 17.421 16.481 f 0.010299 0.003789 0.004799 m
BLG511_30_11423  18 02 30.63 -26 56 00.0 4 OGLE-2018-BLG-1789  7966  2.59948 2458466.08846  0.005298  44.236273  0.00000  0.00000       0 14.838 16.009 16.731 N 0.013417 0.003036 0.018309 m
BLG511_30_122973 18 02 06.67 -26 49 31.8 4 OGLE-2018-BLG-0097  7963  0.97949 2458193.72669  0.484078  82.434312  0.32867 -0.46317 2458197 17.364 17.620 17.189 N 0.003853 0.001839 0.003752 m
BLG511_30_24641  18 02 35.76 -26 48 09.0 4 OGLE-2016-BLG-1784  7958  0.93538 2457677.77641  0.935731  19.217597  0.00000  0.00000       0 16.581 16.702 16.431 f 0.012310 0.002531 0.004058 m
BLG511_30_450    18 02 35.36 -27 03 07.5 4 OGLE-2015-BLG-1418  6473  0.89732 2457273.70945  0.232444  54.421757  0.00000  0.00000       0 17.901 18.376 16.707 f 0.004426 0.002720 0.003482 m
BLG511_30_53675  18 02 30.15 -26 50 17.7 4 OGLE-2012-BLG-0697  7956  1.79083 2456099.13019  1.044966  21.739236  0.00000  0.00000       0 16.767 16.637 16.795 N 0.026617 0.010312 0.008738 m
BLG511_30_96482  18 02 16.93 -26 47 09.3 4 OGLE-2013-BLG-1758  7920  1.24003 2456544.11103  1.156200   7.657978  0.00000  0.00000       0 16.449 16.444 16.804 f 0.048955 0.017050 0.014634 m
BLG511_30_99827  18 02 04.88 -27 01 55.3 4 OGLE-2014-BLG-0038  7911  0.94582 2456693.65719  1.277258  17.063615  0.00000  0.00000       0 16.902 16.903 17.292 f 0.021385 0.007324 0.013730 m
BLG511_31_45957  18 01 45.65 -26 52 17.5 4 OGLE-2019-BLG-0027  7967  0.91158 2458587.97109  0.521152  34.244762  0.00000  0.00000       0 15.890 15.956 16.968 f 0.024902 0.012730 0.010379 m
BLG511_31_46671  18 01 39.72 -26 53 02.5 4 OGLE-2015-BLG-0038  7971  1.05714 2457109.26396  0.807788  67.576312  0.00000  0.00000       0 18.149 17.537 16.842 f 0.004439 0.001511 0.004334 m
BLG511_31_70606  18 01 29.80 -26 55 21.4 4 OGLE-2013-BLG-1303  7972  0.99247 2456525.87195  0.150252  19.527201  0.00000  0.00000       0 17.971 18.091 17.070 f 0.012604 0.003668 0.002497 m
BLG511_32_77448  18 00 53.96 -26 51 50.9 4 OGLE-2015-BLG-1419  7957  0.92934 2457280.12864  0.155721  46.962203  0.00000  0.00000       0 17.294 17.491 17.132 N 0.010243 0.005049 0.009074 m
BLG512_01_117041 18 05 03.62 -29 04 06.5 4 OGLE-2015-BLG-1279 14127  0.94624 2457183.77791  0.483218   7.488076  0.00000  0.00000       0 18.441 19.193 15.353 N 0.006449 0.002868 0.002700 m
BLG512_01_151759 18 04 57.52 -29 07 50.3 4 OGLE-2013-BLG-0068 14120  0.90529 2456361.59914  0.414238  18.074375  0.00000  0.00000       0 17.129 17.022 15.123 f 0.009944 0.003712 0.006870 m
BLG512_01_178312 18 04 57.75 -28 57 51.4 4 OGLE-2019-BLG-1113 14098  0.93343 2458723.26388  0.145976  63.216558  0.00000  0.00000       0 14.320 16.830 15.207 N 0.003269 0.001673 0.001016 m
BLG512_01_72675  18 05 14.31 -29 01 38.2 4 OGLE-2019-BLG-0459 14115  0.82215 2458604.09047  0.285979  11.787374  0.00000  0.00000       0 16.156 16.105 15.272 f 0.013900 0.004334 0.018298 m
BLG512_02_176721 18 04 13.20 -29 06 43.5 4 OGLE-2013-BLG-1532 14002  1.08658 2456523.52199  0.211986  38.785388  0.00000  0.00000       0 18.835 20.072 15.309 N 0.001050 0.000116 0.001430 m
BLG512_03_110795 18 03 45.18 -29 12 03.3 4 OGLE-2016-BLG-0563 14028  0.94265 2457499.00369  0.434182  19.439502  0.00000  0.00000       0 18.631 19.049 15.290 N 0.002064 0.000263 0.002858 m
BLG512_03_155475 18 03 30.56 -29 12 51.1 4 OGLE-2015-BLG-1540 13958  0.94772 2457226.52727  0.148227  20.801735  0.00000  0.00000       0 18.096 19.414 15.281 f 0.002754 0.001130 0.000776 m
BLG512_03_198875 18 03 32.40 -28 59 18.7 4 OGLE-2013-BLG-1177 14023  0.96330 2456486.43849  0.006380  21.834679  0.00000  0.00000       0 18.839 21.043 15.093 f 0.000825 0.000217 0.001155 m
BLG512_03_89774  18 03 55.00 -28 59 57.9 4 OGLE-2013-BLG-0069 14036  0.94989 2456368.47339  0.170334  56.509896  0.00000  0.00000       0 18.149 20.117 15.262 N 0.000855 0.000240 0.001031 m
BLG512_04_125409 18 03 02.70 -29 07 52.1 4 OGLE-2016-BLG-0775 14137  0.92399 2457511.85288  0.104444   4.752693  0.00000  0.00000       0 18.373 18.408 15.266 f 0.015554 0.004068 0.006458 m
BLG512_04_160389 18 02 56.55 -28 57 08.4 4 OGLE-2019-BLG-0809 13847  1.90732 2458647.62633  0.054231  67.061833  0.00000  0.00000       0 18.150 20.220 15.273 N 0.000912 0.000504 0.000312 m
BLG512_04_213165 18 02 52.11 -28 57 47.6 4 OGLE-2013-BLG-0773 14125  0.92497 2456437.68552  0.612427   7.083042  0.00000  0.00000       0 18.639 18.524 15.215 f 0.010963 0.003738 0.003919 m
BLG512_05_113635 18 02 19.88 -29 10 42.7 4 OGLE-2016-BLG-1767 14118  1.56559 2457687.16896  0.531432  21.527657  0.00000  0.00000       0 14.114 14.110 15.414 N 0.027426 0.004751 0.018226 m
BLG512_05_151264 18 02 16.65 -28 59 42.8 4 OGLE-2012-BLG-1303 14117  0.90271 2456201.68172  0.497500  22.102503  0.00000  0.00000       0 16.330 16.273 15.417 N 0.009702 0.004011 0.003461 m
BLG512_05_169973 18 02 09.29 -29 10 09.6 4 OGLE-2017-BLG-0703 14104  0.91338 2457887.86147  1.080300  12.412086  0.00000  0.00000       0 16.666 16.662 15.493 N 0.018520 0.007667 0.012873 m
BLG512_05_207084 18 02 02.20 -28 59 20.0 4 OGLE-2013-BLG-1903  9087  0.93598 2456579.34163  0.280932  16.102018  0.00000  0.00000       0 18.094 18.679 15.506 f 0.005143 0.001809 0.001412 m
BLG512_05_55259  18 02 27.40 -29 13 36.8 4 -                  12786  0.99106 2456782.39120  0.434877 199.989954  0.00000  0.00000       0 18.315 20.274 15.395 f 0.000376 0.000119 0.000338 m
BLG512_05_68274  18 02 28.00 -29 09 25.6 4 OGLE-2015-BLG-0262 14130  1.00824 2457107.02513  0.775369  28.458072  0.00000  0.00000       0 18.657 18.656 15.439 N 0.002578 0.000582 0.003338 m
BLG512_05_96570  18 02 28.26 -28 59 17.4 4 OGLE-2014-BLG-1139 14122  0.92460 2456840.33615  0.609038  16.181673  0.00000  0.00000       0 18.308 18.857 15.370 f 0.004331 0.001570 0.002612 m
BLG512_06_106875 18 01 32.06 -29 12 21.2 4 OGLE-2016-BLG-1096 14096  0.87755 2457563.23355  0.700530   7.140179  0.00000  0.00000       0 15.730 15.804 15.598 N 0.033168 0.012567 0.008866 m
BLG512_06_119437 18 01 36.06 -29 09 46.4 4 OGLE-2012-BLG-0827 14127  1.10869 2456096.40487  0.570230   9.063807  0.00000  0.00000       0 17.142 17.430 15.553 N 0.013063 0.004518 0.013607 m
BLG512_06_121991 18 01 29.86 -29 08 44.4 4 OGLE-2015-BLG-1477 14130  0.93251 2457211.57363  0.216998  46.875616  0.00000  0.00000       0 19.050 21.122 15.452 f 0.001116 0.000627 0.000575 m
BLG512_06_136768 18 01 29.81 -29 03 39.6 4 OGLE-2012-BLG-0895 14126  0.92309 2456102.84515  0.021538  24.075168  0.00000  0.00000       0 18.640 19.931 15.517 f 0.001942 0.000829 0.001145 m
BLG512_06_152507 18 01 38.85 -28 57 59.8 4 OGLE-2017-BLG-0148 14123  0.93399 2457826.62602  0.490436  48.322007  0.00000  0.00000       0 18.675 19.201 15.667 N 0.002043 0.000157 0.003193 m
BLG512_06_174835 18 01 25.83 -29 09 40.6 4 OGLE-2014-BLG-1582 14122  0.95846 2456882.73863  0.701730  12.400860  0.00000  0.00000       0 18.150 18.130 15.396 f 0.005570 0.001206 0.005430 m
BLG512_06_204125 18 01 27.28 -28 57 57.5 4 OGLE-2019-BLG-0888 14103  1.18969 2458668.12851  0.262146  30.983160  0.00000  0.00000       0 16.843 18.328 15.530 N 0.003554 0.001034 0.002085 m
BLG512_06_206288 18 01 22.57 -28 59 20.0 4 -                  14021  1.25502 2456060.82090  0.773424  19.358783  0.00000  0.00000       0 18.605 18.272 15.336 f 0.004266 0.001250 0.000751 m
BLG512_06_72336  18 01 47.57 -29 05 44.0 4 OGLE-2017-BLG-1284 14129  0.92296 2457955.99227  0.279372  17.800091  0.00000  0.00000       0 15.438 17.745 15.588 f 0.006455 0.001501 0.003036 m
BLG512_06_72486  18 01 46.31 -29 06 31.6 4 OGLE-2012-BLG-0022 14129  9.20455 2456046.93335  1.470362  19.322888  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG512_06_7650   18 01 51.70 -29 11 35.1 4 OGLE-2014-BLG-1672 13971  1.68349 2456901.10824  0.231640  49.528779  0.00000  0.00000       0 18.510 19.803 15.513 N 0.001205 0.000460 0.001439 m
BLG512_06_88136  18 01 40.58 -29 01 00.9 4 OGLE-2012-BLG-1371 14127  1.06183 2456184.71087  0.317977   9.976562  0.00000  0.00000       0 17.662 17.765 15.595 N 0.011797 0.001527 0.002160 m
BLG512_07_169813 18 00 42.05 -29 11 19.4 4 OGLE-2013-BLG-1280 14098  1.11735 2456501.64371  0.173029  11.127406  0.00000  0.00000       0 18.715 19.204 15.603 f 0.003890 0.000429 0.001804 m
BLG512_07_170493 18 00 45.79 -29 10 31.5 4 OGLE-2016-BLG-1598 14075  1.69996 2457641.46984  0.252472  35.792778  0.00000  0.00000       0 18.984 18.780 15.532 f 0.002685 0.000305 0.003220 m
BLG512_07_18850  18 01 11.22 -29 05 21.3 4 OGLE-2018-BLG-0098 14103  0.84615 2458197.19536  0.842612  59.001703  0.15180  0.07278 2458199 15.649 15.652 15.572 f 0.007760 0.002571 0.004451 m
BLG512_07_189078 18 00 43.48 -29 03 30.5 4 OGLE-2012-BLG-0306 14113  0.76405 2456021.24460  0.963590   5.259826  0.00000  0.00000       0 15.412 15.450 15.412 N 0.080729 0.031047 0.005992 m
BLG512_07_207893 18 00 44.36 -28 58 22.8 4 OGLE-2016-BLG-1427 14104  1.08450 2457598.46667  0.180213  11.113127  0.00000  0.00000       0 18.538 19.657 15.346 f 0.002507 0.000289 0.002057 m
BLG512_07_213235 18 00 39.77 -28 56 00.2 4 OGLE-2014-BLG-0204  5090  1.19670 2456723.04160  0.288328  25.905407  0.00000  0.00000       0 18.078 18.471 15.340 f 0.003474 0.000911 0.000753 m
BLG512_07_41955  18 01 12.65 -28 58 17.6 4 OGLE-2018-BLG-1060 14105  1.00367 2458318.29856  0.171698  29.763289  0.00000  0.00000       0 18.034 18.218 15.428 N 0.004563 0.002102 0.001418 m
BLG512_07_66809  18 01 07.30 -29 09 36.9 4 OGLE-2015-BLG-1107 14074  1.68257 2457172.89041  0.307500  14.794535  0.00000  0.00000       0 18.738 19.203 15.611 N 0.003347 0.000590 0.005016 m
BLG512_07_96849  18 00 58.61 -28 59 22.7 4 OGLE-2015-BLG-0654 14090  1.32015 2457154.20672  0.205439  31.876520  0.00000  0.00000       0 18.791 19.097 15.327 f 0.002136 0.000671 0.000873 m
BLG512_08_108317 18 05 46.51 -28 49 18.7 4 OGLE-2015-BLG-0040 14127  0.93427 2457080.32825  0.403803  52.207267  0.00000  0.00000       0 15.806 16.526 15.212 f 0.004429 0.001303 0.001340 m
BLG512_08_144824 18 05 52.00 -28 36 54.2 4 OGLE-2011-BLG-0344 11289  1.88596 2455736.72433  0.141303  88.342818  0.00000  0.00000       0 18.608 19.839 15.471 N 0.000734 0.000269 0.001368 m
BLG512_08_173890 18 05 34.76 -28 45 34.1 4 OGLE-2017-BLG-0041  9533  1.07701 2457799.85738  0.244031   8.240340  0.00000  0.00000       0 17.584 17.140 15.342 N 0.015564 0.002603 0.008019 m
BLG512_08_6836   18 06 06.26 -28 51 49.7 4 OGLE-2011-BLG-0414 14106  1.13492 2455726.67234  0.605383  24.287583  0.00000  0.00000       0 18.269 18.305 15.305 N 0.004041 0.000725 0.003541 m
BLG512_09_109561 18 05 10.63 -28 51 30.7 4 OGLE-2016-BLG-0526 13643  0.93646 2457507.79840  0.340479  23.254543  0.00000  0.00000       0 17.760 17.949 15.107 f 0.003996 0.001272 0.002427 m
BLG512_09_112951 18 05 08.28 -28 50 48.3 4 OGLE-2019-BLG-0672 13614  1.52914 2458619.04398  0.577604  12.665048  0.00000  0.00000       0 18.560 18.522 15.148 f 0.005117 0.001657 0.001204 m
BLG512_09_147176 18 05 06.90 -28 38 51.6 4 OGLE-2012-BLG-0579 14134  0.99189 2456068.73004  0.196158  14.178830  0.00000  0.00000       0 18.172 18.514 15.250 f 0.005645 0.001418 0.003516 m
BLG512_09_173287 18 04 58.27 -28 48 24.3 4 OGLE-2011-BLG-0392 14119  0.89894 2455729.60805  0.215683  20.345176  0.00000  0.00000       0 17.828 17.933 15.233 N 0.003280 0.000302 0.002642 m
BLG512_09_175034 18 05 01.13 -28 48 53.2 4 OGLE-2019-BLG-1118 14103  1.44749 2458695.61100  0.023854  20.843290  0.00000  0.00000       0 18.914 18.865 15.233 N 0.003280 0.001207 0.001133 m
BLG512_09_76855  18 05 19.97 -28 45 14.5 4 OGLE-2011-BLG-0045 13957  0.89391 2455640.57362  0.212421  77.558364  0.00000  0.00000       0 17.093 19.450 15.357 N 0.000811 0.000243 0.001282 m
BLG512_09_92224  18 05 21.74 -28 39 22.8 4 OGLE-2013-BLG-0147 14062  1.30136 2456367.78236  0.358036  24.093259  0.00000  0.00000       0 18.442 18.922 15.348 N 0.002554 0.000444 0.002411 m
BLG512_10_133965 18 04 22.33 -28 46 00.9 4 OGLE-2012-BLG-0681 14027  0.86735 2456092.37664  0.287540  12.967099  0.00000  0.00000       0 16.675 16.639 15.268 f 0.013526 0.004881 0.006502 m
BLG512_10_34386  18 04 47.94 -28 42 29.6 4 OGLE-2015-BLG-0147 13637  1.75297 2457085.80972  0.786691   6.430186  0.00000  0.00000       0 12.915 12.915 15.295 N 0.164193 0.054170 0.024863 m
BLG512_10_64255  18 04 33.48 -28 52 10.8 4 OGLE-2016-BLG-0618 14018  1.22170 2457510.87074  0.208557  19.773352  0.00000  0.00000       0 18.716 18.686 15.105 f 0.004576 0.001188 0.004148 m
BLG512_10_79715  18 04 34.88 -28 46 56.9 4 OGLE-2019-BLG-0092 14047  0.91086 2458534.02802  0.216062  94.487448  0.00000  0.00000       0 18.744 20.300 15.179 f 0.000834 0.000431 0.000387 m
BLG512_10_95128  18 04 39.90 -28 42 02.6 4 OGLE-2012-BLG-0560 14037  1.01109 2456054.24078  0.220806  11.612383  0.00000  0.00000       0 18.393 19.749 15.270 f 0.002601 0.000270 0.001995 m
BLG512_11_111593 18 03 49.62 -28 37 39.8 4 OGLE-2013-BLG-1619 13847  1.49970 2456514.74208  0.420010   6.271503  0.00000  0.00000       0 18.567 18.617 15.181 f 0.010360 0.004403 0.008852 m
BLG512_11_145744 18 03 43.08 -28 43 21.1 4 OGLE-2016-BLG-0546 14077  0.92213 2457499.67869  0.602095  26.574741  0.00000  0.00000       0 17.145 18.224 15.196 f 0.003897 0.001100 0.002421 m
BLG512_11_153064 18 03 37.76 -28 41 18.9 4 OGLE-2016-BLG-0048 14073  0.90741 2457445.26079  0.169369  23.825450  0.00000  0.00000       0 15.936 16.339 15.268 f 0.008463 0.002055 0.003911 m
BLG512_11_42550  18 04 04.39 -28 40 38.1 4 OGLE-2014-BLG-0794 14015  1.00242 2456815.12655  0.812053  16.998623  0.00000  0.00000       0 15.621 16.078 15.179 f 0.014831 0.005383 0.005177 m
BLG512_11_69648  18 03 48.10 -28 48 47.9 4 OGLE-2014-BLG-1805 14085  0.80954 2456943.39009  0.102279  23.365153  0.00000  0.00000       0 15.636 15.651 15.185 N 0.013193 0.005330 0.011515 m
BLG512_11_93401  18 03 54.38 -28 43 08.5 4 OGLE-2015-BLG-0041 14068  1.05915 2457064.15274  0.003836   2.793941  0.00000  0.00000       0 17.244 18.132 15.233 N 0.027012 0.004245 0.006697 f
BLG512_12_156992 18 02 54.29 -28 41 18.7 4 OGLE-2019-BLG-0979 14127  0.88313 2458676.58038  0.596664  12.950723  0.00000  0.00000       0 18.241 18.512 15.370 f 0.004651 0.000924 0.008125 m
BLG512_12_165373 18 03 00.44 -28 40 42.9 4 OGLE-2012-BLG-1054 14099  1.43051 2456117.01105  0.622330   6.509520  0.00000  0.00000       0 18.592 18.293 15.366 f 0.008938 0.001410 0.001003 m
BLG512_12_7317   18 03 16.46 -28 51 34.2 4 OGLE-2016-BLG-1348 14121  0.91304 2457586.92149  0.009134   6.453374  0.00000  0.00000       0 17.987 19.300 15.171 N 0.005256 0.001114 0.005457 m
BLG512_13_121222 18 02 11.55 -28 50 47.5 4 OGLE-2015-BLG-1941 14132  0.91318 2457278.41578  0.125282  18.987676  0.00000  0.00000       0 18.956 19.219 15.151 f 0.003167 0.001256 0.001084 m
BLG512_13_192848 18 02 10.87 -28 47 07.4 4 OGLE-2014-BLG-0593 14105  1.24572 2456790.59499  0.857204  18.405586  0.00000  0.00000       0 16.270 16.956 15.265 f 0.008745 0.002715 0.003657 m
BLG512_13_19836  18 02 33.41 -28 47 12.3 4 OGLE-2014-BLG-1842 14102  1.51533 2456956.08943  0.805324  30.294361  0.00000  0.00000       0 14.889 14.883 15.344 f 0.019456 0.006520 0.004387 m
BLG512_13_63681  18 02 23.53 -28 50 53.6 4 OGLE-2011-BLG-0345 14126  0.94802 2455724.71442  0.052859  46.395031  0.00000  0.00000       0 17.974 19.233 15.185 f 0.001683 0.000506 0.000857 m
BLG512_14_108492 18 01 49.92 -28 37 35.8 4 OGLE-2011-BLG-1407 13930  0.96690 2455851.04709  0.853304  13.957540  0.00000  0.00000       0 15.712 15.783 15.400 f 0.020478 0.005940 0.013299 m
BLG512_14_127710 18 01 33.13 -28 48 27.9 4 OGLE-2017-BLG-0043 14133  0.83354 2457816.42077  0.670317  41.599026  0.00000  0.00000       0 15.348 15.399 15.482 N 0.008773 0.001570 0.003321 m
BLG512_14_142879 18 01 37.38 -28 44 51.2 4 OGLE-2017-BLG-0704 14129  0.78466 2457896.55135  0.221751  14.083058  0.00000  0.00000       0 15.283 15.264 15.445 f 0.021766 0.004139 0.014355 m
BLG512_14_150613 18 01 29.20 -28 42 56.9 4 OGLE-2015-BLG-2095 14117  0.94115 2457308.99176  0.325213  17.126425  0.00000  0.00000       0 16.341 18.021 15.523 N 0.008577 0.003184 0.002513 m
BLG512_14_15200  18 01 51.79 -28 48 26.6 4 OGLE-2017-BLG-0162 14119  0.89308 2457834.75339  0.373904  48.056988  0.00000  0.00000       0 18.254 18.964 15.364 N 0.001210 0.000225 0.000771 m
BLG512_14_154406 18 01 31.92 -28 40 56.6 4 OGLE-2014-BLG-0304 14129  1.08234 2456758.04740  0.415450  35.599031  0.00000  0.00000       0 18.466 18.887 15.456 f 0.002871 0.001575 0.000999 m
BLG512_14_162086 18 01 34.81 -28 38 33.0 4 OGLE-2014-BLG-0818 14122  1.01865 2456801.77645  0.113112   9.489607  0.00000  0.00000       0 18.418 19.123 15.446 f 0.007243 0.002450 0.003008 m
BLG512_14_171998 18 01 25.88 -28 54 00.5 4 OGLE-2011-BLG-1019 13935  0.99240 2455784.97611  0.449800  20.857212  0.00000  0.00000       0 17.680 18.028 15.388 f 0.006161 0.003039 0.002110 m
BLG512_14_22271  18 01 55.33 -28 47 14.8 4 OGLE-2012-BLG-1533 14124  0.93655 2456195.34647  0.169266  12.912261  0.00000  0.00000       0 17.802 17.793 15.308 f 0.010201 0.003507 0.002601 m
BLG512_14_29910  18 01 59.01 -28 44 58.5 4 OGLE-2013-BLG-0731 12393  1.17797 2456437.50298  0.285298  18.517760  0.00000  0.00000       0 17.323 19.128 15.319 f 0.003015 0.000694 0.001670 m
BLG512_14_65868  18 01 47.23 -28 51 15.4 4 OGLE-2019-BLG-0721 14132  0.98033 2458638.31677  0.228751  37.223546  0.00000  0.00000       0 18.364 19.882 15.286 f 0.001300 0.000556 0.002203 m
BLG512_14_7733   18 01 59.46 -28 50 32.8 4 OGLE-2012-BLG-1118 10052  1.03874 2456129.29270  0.254824  19.823223  0.00000  0.00000       0 18.492 19.044 15.302 f 0.002956 0.001023 0.000786 m
BLG512_14_95119  18 01 49.14 -28 43 12.5 4 OGLE-2014-BLG-0139 14124  1.00578 2456722.22455  0.114043  25.117553  0.00000  0.00000       0 18.621 20.118 15.441 f 0.001677 0.000637 0.000978 m
BLG512_15_130029 18 00 49.49 -28 49 53.5 4 OGLE-2014-BLG-0713 14136  0.95416 2456856.22590  0.984520  53.859337  0.00000  0.00000       0 18.233 18.177 15.223 f 0.001479 0.000598 0.002232 m
BLG512_15_131429 18 00 50.99 -28 48 25.9 4 OGLE-2012-BLG-1630 14140  0.91172 2456206.76957  0.118951  17.783577  0.00000  0.00000       0 18.959 19.731 15.222 f 0.002003 0.000634 0.000869 m
BLG512_15_153924 18 00 51.11 -28 41 31.5 4 OGLE-2012-BLG-0448 14128  0.88160 2456049.02895  0.573305  27.025003  0.00000  0.00000       0 18.721 18.747 15.410 f 0.004141 0.001645 0.002614 m
BLG512_15_157880 18 00 50.40 -28 40 15.7 4 OGLE-2015-BLG-1450 14108  0.85949 2457216.75211  0.595953  13.313487  0.00000  0.00000       0 16.496 16.977 15.416 f 0.010861 0.001942 0.011488 m
BLG512_15_175832 18 00 44.96 -28 53 05.9 4 OGLE-2013-BLG-0856 14033  1.00471 2456448.77028  0.174280  40.533589  0.00000  0.00000       0 18.881 20.932 15.347 f 0.001377 0.000734 0.000118 m
BLG512_15_35240  18 01 14.04 -28 42 23.7 4 OGLE-2018-BLG-0346 14100  0.81533 2458272.72633  1.208098  55.627727  0.00000  0.00000       0 15.650 15.647 15.453 N 0.009578 0.004158 0.005676 m
BLG512_15_63037  18 01 06.57 -28 51 36.5 4 OGLE-2012-BLG-0123 14124  1.06995 2456028.82655  0.715917  63.662495  0.00000  0.00000       0 18.286 18.807 15.315 N 0.001617 0.000674 0.001629 m
BLG512_15_63466  18 01 04.74 -28 50 50.5 4 OGLE-2013-BLG-0486 14126  0.93759 2456420.49264  0.172259  26.558379  0.00000  0.00000       0 18.161 18.746 15.286 f 0.002966 0.000949 0.003708 m
BLG512_15_70971  18 01 04.04 -28 49 04.3 4 OGLE-2019-BLG-0811 14135  0.98001 2458693.25396  0.017370  51.212827  0.00000  0.00000       0 17.980 18.396 15.256 f 0.002053 0.000837 0.001515 m
BLG512_15_92757  18 00 59.37 -28 43 01.8 4 OGLE-2017-BLG-0493 14115  0.88451 2457854.60526  0.122245   5.948768  0.00000  0.00000       0 17.293 18.830 15.438 N 0.008562 0.002365 0.006411 m
BLG512_15_94055  18 00 58.03 -28 41 34.8 4 OGLE-2016-BLG-1216 14116  1.23260 2457604.27871  0.386282  46.781541  0.00000  0.00000       0 18.212 19.076 15.438 N 0.002183 0.000679 0.000070 m
BLG512_15_94266  18 01 02.31 -28 41 10.0 4 OGLE-2015-BLG-1148 14110  1.22557 2457178.05893  0.186591  11.054578  0.00000  0.00000       0 17.801 17.883 15.429 f 0.008238 0.002129 0.003122 m
BLG512_16_104740 18 00 15.69 -28 39 07.1 4 OGLE-2014-BLG-1623 14120  1.07970 2456884.95824  0.117164   4.876713  0.00000  0.00000       0 18.190 18.025 15.285 f 0.014814 0.002127 0.009265 m
BLG512_16_111202 18 00 20.14 -28 37 38.6 4 OGLE-2012-BLG-0057 13937  1.05770 2456016.40427  0.344455  38.222135  0.00000  0.00000       0 16.710 16.861 15.278 f 0.005508 0.002014 0.002064 m
BLG512_16_122514 18 00 12.37 -28 52 45.3 4 OGLE-2013-BLG-1199 14110  0.78765 2456493.12432  0.916579  10.168124  0.00000  0.00000       0 17.270 17.618 15.258 f 0.009821 0.002485 0.007513 m
BLG512_16_172385 18 00 03.31 -28 52 55.5 4 OGLE-2017-BLG-1262 14033  1.19931 2457944.52245  0.699713   4.083527  0.00000  0.00000       0 15.106 15.105 15.334 f 0.076755 0.016060 0.038934 m
BLG512_16_185820 18 00 02.79 -28 48 45.2 4 OGLE-2011-BLG-1342 14112  1.05586 2455838.16066  0.502459  16.976915  0.00000  0.00000       0 17.011 17.302 15.449 N 0.008340 0.002703 0.001579 m
BLG512_16_2186   18 00 26.97 -28 54 06.2 4 OGLE-2012-BLG-1329 12923  0.98235 2456166.02733  0.071276   6.909528  0.00000  0.00000       0 18.916 19.000 15.324 N 0.006555 0.001679 0.003530 m
BLG512_16_24171  18 00 34.24 -28 47 24.7 4 OGLE-2019-BLG-0812 12453  0.91508 2458649.06297  1.002295  27.188508  0.00000  0.00000       0 18.469 18.337 15.194 f 0.003113 0.000992 0.002544 m
BLG512_16_34525  18 00 30.04 -28 44 41.1 4 OGLE-2012-BLG-0317 14091  1.18258 2456040.47573  0.060480  37.181105  0.00000  0.00000       0 18.594 19.107 15.207 f 0.001623 0.000166 0.000367 m
BLG512_16_82195  18 00 22.21 -28 47 38.9 4 OGLE-2013-BLG-0496 14131  0.94687 2456408.87871  0.304670  30.520898  0.00000  0.00000       0 18.607 20.334 15.383 N 0.001414 0.000396 0.000939 m
BLG512_16_95915  18 00 23.99 -28 40 52.6 4 OGLE-2019-BLG-0094 14118  1.01265 2458535.93571  0.203990   5.647544  0.00000  0.00000       0 17.065 17.559 15.218 f 0.013953 0.003106 0.012491 m
BLG512_17_135547 18 05 51.84 -28 23 26.3 4 OGLE-2018-BLG-1116 14124  0.84195 2458388.92742  1.417614  70.876967  0.00000  0.00000       0 17.477 17.453 15.339 f 0.004319 0.002067 0.000639 m
BLG512_17_32087  18 06 13.34 -28 24 49.8 4 OGLE-2018-BLG-0348 10167  1.07397 2458196.74138  0.150520   8.703345  0.00000  0.00000       0 18.752 19.033 15.502 f 0.006930 0.001685 0.001420 m
BLG512_17_54775  18 05 54.60 -28 33 26.5 4 OGLE-2015-BLG-1420 14123  0.87948 2457217.39502  0.072733  43.411612  0.00000  0.00000       0 18.194 20.123 15.335 f 0.001443 0.000639 0.000740 m
BLG512_18_123904 18 05 04.98 -28 31 43.9 4 OGLE-2011-BLG-0308 14160  0.90886 2455681.51947  0.022755  16.055212  0.00000  0.00000       0 18.408 20.876 15.274 f 0.001871 0.000568 0.001643 m
BLG512_18_126387 18 05 02.47 -28 30 52.9 4 OGLE-2013-BLG-0624 14150  0.99984 2456442.92555  0.914045  19.111641  0.00000  0.00000       0 18.915 17.848 15.263 f 0.005901 0.001848 0.004189 m
BLG512_18_165501 18 04 59.51 -28 35 19.5 4 OGLE-2014-BLG-0045 14096  0.78978 2456697.07361  0.095933  34.751464  0.49990 -0.03315 2456697 15.502 17.955 15.314 N 0.002867 0.001083 0.000265 m
BLG512_18_188588 18 04 52.26 -28 27 46.7 4 OGLE-2018-BLG-0100  9452  0.94932 2458183.53441  0.267515  18.452858  0.00000  0.00000       0 18.205 18.325 15.223 f 0.004856 0.002145 0.004987 m
BLG512_18_209545 18 04 51.58 -28 20 34.4 4 OGLE-2011-BLG-1255  6766  0.97618 2455815.32566  0.883110  13.823252  0.00000  0.00000       0 17.457 17.452 15.442 f 0.008886 0.001094 0.004194 m
BLG512_18_216352 18 04 55.00 -28 19 20.0 4 OGLE-2013-BLG-1703 13450  1.01162 2456546.56545  0.827221  10.505803  0.00000  0.00000       0 16.087 16.737 15.388 N 0.018307 0.003934 0.016840 m
BLG512_18_60094  18 05 17.04 -28 34 37.6 4 -                  14116  1.30118 2455441.22542  0.370263  69.822540  0.00000  0.00000       0 18.409 18.246 15.323 N 0.003309 0.001973 0.002861 m
BLG512_18_92560  18 05 15.60 -28 23 01.2 4 OGLE-2015-BLG-1713 14151  0.92434 2457245.23617  0.180150  24.734114  0.00000  0.00000       0 19.122 20.087 15.297 f 0.001596 0.000316 0.000614 m
BLG512_19_119083 18 04 21.69 -28 35 31.9 4 OGLE-2015-BLG-1091 14115  0.99926 2457172.64802  0.067781  20.372654  0.00000  0.00000       0 18.685 20.307 15.164 f 0.001488 0.000258 0.001574 m
BLG512_19_132086 18 04 24.81 -28 30 08.7 4 OGLE-2017-BLG-0231 14120  1.83504 2457828.41740  0.204614  16.420436  0.00000  0.00000       0 17.995 18.736 15.255 f 0.004208 0.001257 0.003656 m
BLG512_19_14946  18 04 42.38 -28 30 24.6 4 OGLE-2014-BLG-0779 14145  0.91544 2456827.68867  1.111221  29.998082  0.00000  0.00000       0 18.076 18.030 15.269 N 0.003522 0.000651 0.003651 m
BLG512_19_2519   18 04 45.64 -28 35 44.3 4 OGLE-2011-BLG-1535 14100  2.08492 2455873.21878  0.028389 122.382242  0.00000  0.00000       0 18.588 18.545 15.258 N 0.001925 0.000708 0.000853 m
BLG512_19_79319  18 04 29.67 -28 29 59.5 4 OGLE-2012-BLG-0322 14161  1.00302 2456036.19975  0.473699  33.018434  0.00000  0.00000       0 18.202 18.820 15.209 f 0.002272 0.000726 0.001042 m
BLG512_19_86257  18 04 38.98 -28 25 50.7 4 OGLE-2012-BLG-0023 14148  1.10668 2455998.71561  0.674312  50.403819  0.41552 -0.13758 2456001 14.935 14.912 15.334 N 0.004507 0.000097 0.008150 m
BLG512_20_160000 18 03 41.68 -28 20 59.5 4 OGLE-2013-BLG-0073 14144  0.81403 2456357.41016  1.646800  60.390764  0.00000  0.00000       0 15.601 15.598 15.284 f 0.007605 0.003418 0.003759 m
BLG512_20_203117 18 03 34.22 -28 25 22.7 4 -                  14133  0.98823 2455450.79323  1.154992 105.578499  0.00000  0.00000       0 16.036 16.222 15.266 f 0.004902 0.002496 0.004293 m
BLG512_20_29411  18 03 57.95 -28 26 06.8 4 OGLE-2011-BLG-1522 14143  1.06121 2455861.37568  0.220926  19.484273  0.00000  0.00000       0 18.197 18.662 15.202 f 0.003338 0.001232 0.002793 m
BLG512_20_36836  18 03 59.74 -28 24 14.0 4 OGLE-2016-BLG-0163 14154  1.18987 2457447.46194  0.054982  21.834890  0.00000  0.00000       0 18.398 20.330 15.295 N 0.001569 0.000515 0.000681 m
BLG512_20_8      18 04 02.78 -28 36 10.9 4 OGLE-2018-BLG-0403 13395  2.42936 2458209.66645  0.467676   6.239689  0.00000  0.00000       0 14.033 14.092 15.266 f 0.097334 0.024774 0.023483 m
BLG512_20_86077  18 03 55.38 -28 27 32.1 4 OGLE-2013-BLG-1200 14105  1.64853 2456516.83446  1.491211  20.867856  0.00000  0.00000       0 16.614 16.580 15.204 f 0.011355 0.005527 0.005382 m
BLG512_20_88663  18 03 51.22 -28 27 29.1 4 OGLE-2015-BLG-1801 14151  0.97809 2457286.69697  0.039985  84.516024  0.00000  0.00000       0 18.655 20.107 15.205 f 0.000648 0.000321 0.000313 m
BLG512_21_174038 18 02 49.58 -28 36 07.8 4 OGLE-2016-BLG-1483 13645  1.27257 2457606.89049  0.322430   7.862457  0.00000  0.00000       0 17.969 18.964 15.266 f 0.005913 0.000881 0.002661 m
BLG512_21_183087 18 02 50.07 -28 32 43.8 4 OGLE-2018-BLG-0885 14139  1.21270 2458275.95616  0.082133  38.960156  0.00000  0.00000       0 18.824 20.479 15.345 f 0.001083 0.000488 0.001002 m
BLG512_21_186582 18 02 46.94 -28 31 57.4 4 OGLE-2012-BLG-0449 13700  0.95868 2456058.79678  0.472116  37.082180  0.00000  0.00000       0 16.625 18.776 15.400 f 0.003121 0.001241 0.003194 m
BLG512_21_205851 18 02 47.82 -28 25 28.3 4 -                  14059  0.92406 2455727.82232  0.284466  67.747868  0.00000  0.00000       0 18.804 19.631 15.395 f 0.001250 0.000546 0.000411 m
BLG512_21_21799  18 03 22.86 -28 29 57.4 4 OGLE-2016-BLG-0995 13783  0.86963 2457584.57327  0.831365  34.601440  0.00000  0.00000       0 17.681 18.085 15.314 f 0.003419 0.001379 0.001055 m
BLG512_21_37127  18 03 22.50 -28 23 11.8 4 OGLE-2012-BLG-0024 13931  0.94768 2455978.16493  0.118475  32.324243  0.00000  0.00000       0 17.186 17.350 15.182 f 0.004488 0.001305 0.003202 m
BLG512_21_66336  18 03 04.71 -28 34 24.1 4 OGLE-2014-BLG-1766 14125  1.50321 2456898.19354  0.032657  13.335450  0.00000  0.00000       0 18.289 19.959 15.339 f 0.002168 0.000339 0.000728 m
BLG512_22_102193 18 02 26.89 -28 21 06.2 4 OGLE-2019-BLG-1192 14140  0.90773 2458716.58189  0.129435  40.941636  0.00000  0.00000       0 18.523 19.351 15.407 N 0.001422 0.000520 0.000359 m
BLG512_22_165970 18 02 17.16 -28 19 14.9 4 OGLE-2019-BLG-0576 13510  0.97199 2458614.01415  0.039019  49.673234  0.00000  0.00000       0 18.974 20.704 15.331 N 0.000816 0.000350 0.000269 m
BLG512_22_182614 18 02 04.06 -28 31 44.8 4 OGLE-2018-BLG-0990 13242  1.10924 2458309.57919  0.375255  25.306973  0.00000  0.00000       0 17.181 17.882 15.420 N 0.003892 0.000949 0.002846 m
BLG512_22_198507 18 02 03.61 -28 25 31.5 4 OGLE-2011-BLG-0099 12268  1.65326 2455637.43338  0.706335  17.096361  0.00000  0.00000       0 17.136 17.115 15.443 N 0.010337 0.002222 0.002450 m
BLG512_22_68891  18 02 23.49 -28 31 55.1 4 OGLE-2019-BLG-0723 14155  1.07242 2458646.00470  0.586653  34.369383  0.00000  0.00000       0 18.104 18.466 15.335 f 0.002405 0.000432 0.001103 m
BLG512_23_193448 18 01 20.23 -28 28 43.1 4 OGLE-2016-BLG-0106  8934  1.03430 2457505.81469  0.605917  40.664964  0.00000  0.00000       0 15.647 15.675 15.451 f 0.007947 0.001706 0.004407 m
BLG512_23_201734 18 01 20.95 -28 25 17.3 4 OGLE-2012-BLG-1372 11259  1.04818 2456178.72724  0.426858  18.522507  0.00000  0.00000       0 17.291 19.094 15.498 f 0.003541 0.000414 0.002861 m
BLG512_23_212286 18 01 19.28 -28 23 30.7 4 OGLE-2016-BLG-0947  1749  1.14427 2457544.10799  0.000161  33.934777  0.00000  0.00000       0 18.530 19.602 15.468 f 0.001580 0.000527 0.002536 m
BLG512_23_31798  18 01 58.11 -28 25 55.8 4 OGLE-2012-BLG-0483 13761  1.25537 2456037.98076  0.465878   1.704357  0.00000  0.00000       0 18.655 18.601 15.469 f 0.038242 0.012809 0.037889 m
BLG512_23_87010  18 01 49.70 -28 25 53.5 4 OGLE-2017-BLG-1619 14147  0.93925 2457997.93907  0.159208  16.840794  0.00000  0.00000       0 18.772 19.441 15.392 f 0.003585 0.001806 0.003923 m
BLG512_24_135443 18 00 47.29 -28 28 01.1 4 OGLE-2014-BLG-0750 14127  1.27984 2456865.20965  0.143498 161.962441  0.00000  0.00000       0 18.951 20.318 15.445 f 0.000581 0.000349 0.001305 m
BLG512_24_143737 18 00 57.04 -28 25 10.1 4 OGLE-2017-BLG-1047 14050  1.77858 2457916.20342  0.101338  28.719422  0.00000  0.00000       0 18.761 19.999 15.419 f 0.001712 0.000581 0.000690 m
BLG512_24_19813  18 01 11.92 -28 29 49.7 4 OGLE-2014-BLG-1603 14128  1.00970 2456909.27989  0.879007  38.636721  0.00000  0.00000       0 15.869 17.380 15.504 f 0.004169 0.001017 0.002122 m
BLG512_24_28606  18 01 18.18 -28 26 24.4 4 -                   4636  1.26839 2455841.94831  0.155960  82.492937  0.00000  0.00000       0 18.003 18.130 15.507 f 0.001682 0.000737 0.005915 m
BLG512_24_60948  18 01 04.97 -28 34 46.0 4 OGLE-2014-BLG-1407 14103  1.53829 2456862.55963  0.069596  39.080556  0.00000  0.00000       0 18.221 18.608 15.432 N 0.002313 0.000253 0.002206 m
BLG512_24_74013  18 00 57.69 -28 30 26.9 4 OGLE-2015-BLG-1359 14158  1.08592 2457196.09290  0.283879  18.538037  0.00000  0.00000       0 19.180 20.304 15.531 f 0.001583 0.000370 0.001128 m
BLG512_25_118734 18 00 06.81 -28 30 27.3 4 OGLE-2014-BLG-0696 14153  1.36125 2456788.76337  0.405699   6.846647  0.00000  0.00000       0 14.182 14.179 15.629 N 0.080940 0.018256 0.015896 m
BLG512_25_126655 18 00 07.13 -28 28 58.3 4 OGLE-2018-BLG-0558 14150  0.94729 2458224.08093  0.044275  20.086703  0.00000  0.00000       0 18.084 20.401 15.621 N 0.002499 0.000641 0.001793 m
BLG512_25_142068 18 00 12.39 -28 24 28.3 4 OGLE-2019-BLG-0724 14152  0.91779 2458626.12006  0.190933  10.815713  0.00000  0.00000       0 17.994 17.496 15.570 f 0.010197 0.004014 0.011260 m
BLG512_25_154677 18 00 06.13 -28 19 12.0 4 OGLE-2011-BLG-1183 13496  1.08466 2455829.92659  0.352531  39.906218  0.00000  0.00000       0 18.419 19.153 15.735 N 0.003444 0.001627 0.001174 m
BLG512_25_198639 18 00 00.19 -28 21 18.1 4 OGLE-2019-BLG-0958 14103  1.35383 2458686.51145  1.202123  43.232361  0.00000  0.00000       0 18.050 17.960 15.718 f 0.004417 0.001114 0.001437 m
BLG512_25_205007 18 00 01.18 -28 19 09.0 4 OGLE-2017-BLG-1233 13361  1.09549 2457977.20605  0.414373  36.928358  0.00000  0.00000       0 18.011 18.476 15.734 f 0.003526 0.000551 0.004571 m
BLG512_25_27545  18 00 27.85 -28 27 27.3 4 -                  14139  0.93896 2455381.36496  0.452577  33.894387  0.00000  0.00000       0 18.860 18.209 15.546 N 0.005035 0.002007 0.002056 m
BLG512_25_30696  18 00 26.55 -28 25 12.6 4 OGLE-2019-BLG-0688 14131  1.06178 2458626.19108  0.091074  16.720211  0.00000  0.00000       0 18.641 18.642 15.635 N 0.003747 0.000660 0.003034 m
BLG512_25_34663  18 00 28.97 -28 24 56.9 4 OGLE-2014-BLG-0252 14137  0.94616 2456734.67221  0.060362  10.803845  0.00000  0.00000       0 18.164 18.302 15.635 N 0.009225 0.004043 0.010782 m
BLG512_25_76599  18 00 24.33 -28 27 48.8 4 OGLE-2017-BLG-1131 14142  1.02492 2457939.83735  0.512900  23.117993  0.00000  0.00000       0 18.597 18.717 15.547 N 0.003412 0.000869 0.002626 m
BLG512_26_122737 18 05 08.47 -28 10 48.5 4 OGLE-2013-BLG-1693 14144  0.90692 2456541.41827  0.646820  10.808205  0.00000  0.00000       0 17.844 18.138 15.130 f 0.006574 0.002111 0.001102 m
BLG512_26_143080 18 05 01.70 -28 03 57.5 4 OGLE-2017-BLG-0709 14136  0.83552 2457966.30429  0.827875  63.565764  0.27207  0.45978 2457963 16.024 16.595 15.228 f 0.003821 0.002028 0.006873 m
BLG512_26_22499  18 05 27.98 -28 09 29.1 4 OGLE-2016-BLG-1913 14081  1.12073 2457680.52612  0.141767  21.382242  0.00000  0.00000       0 18.615 19.145 15.146 N 0.002700 0.000821 0.001061 m
BLG512_26_3025   18 05 27.00 -28 15 36.2 4 OGLE-2017-BLG-0049 14108  0.95442 2457794.54711  0.080022  23.007839  0.00000  0.00000       0 18.517 18.791 15.188 N 0.002058 0.000434 0.003373 m
BLG512_26_48050  18 05 25.03 -28 00 20.1 4 OGLE-2016-BLG-0980 13697  1.75836 2457556.95874  0.051232  22.349375  0.00000  0.00000       0 17.296 19.254 15.228 N 0.002521 0.000911 0.001646 m
BLG512_27_105186 18 04 37.31 -28 02 05.5 4 OGLE-2018-BLG-1385 14142  1.30246 2458334.70375  0.183459  22.960771  0.00000  0.00000       0 18.062 19.758 15.362 f 0.002160 0.000301 0.002525 m
BLG512_27_133109 18 04 18.63 -28 11 38.7 4 OGLE-2018-BLG-1212 14148  0.97978 2458393.77367  0.011147  55.022053  0.45848 -0.44589 2458394 18.050 18.596 15.220 f 0.001309 0.000417 0.003510 m
BLG512_27_194709 18 04 12.66 -28 11 25.7 4 OGLE-2014-BLG-1354 14066  1.06300 2456931.93433  0.075667 122.533223  0.00000  0.00000       0 18.590 20.206 15.255 f 0.000601 0.000145 0.000596 m
BLG512_27_36466  18 04 40.40 -28 04 26.0 4 OGLE-2019-BLG-0096 14143  0.97839 2458537.10732  1.037000   6.499535  0.00000  0.00000       0 15.226 15.224 15.416 N 0.037992 0.002192 0.013715 m
BLG512_27_64227  18 04 34.08 -28 13 16.8 4 OGLE-2015-BLG-0418 14147  0.89245 2457116.43111  0.748793   9.829720  0.00000  0.00000       0 17.576 17.501 15.301 f 0.011163 0.004988 0.009977 m
BLG512_27_74270  18 04 29.55 -28 12 46.6 4 OGLE-2015-BLG-1320 14142  1.02719 2457216.91742  0.311807  47.267491  0.00000  0.00000       0 19.105 19.526 15.219 f 0.001516 0.000449 0.001526 m
BLG512_28_111739 18 03 51.44 -27 59 58.5 4 OGLE-2011-BLG-1169 13504  0.93549 2455790.66546  0.651757   9.124888  0.00000  0.00000       0 18.728 18.560 15.494 f 0.006767 0.001495 0.004196 m
BLG512_28_154911 18 03 37.92 -28 05 01.7 4 OGLE-2015-BLG-0727 14149  0.99186 2457146.43067  0.103865  11.915652  0.00000  0.00000       0 18.373 18.715 15.451 f 0.005583 0.001803 0.000634 m
BLG512_28_168979 18 03 46.74 -28 00 42.8 4 OGLE-2012-BLG-0398 13963  0.98077 2456051.57526  0.579396  16.915951  0.00000  0.00000       0 15.915 16.047 15.557 N 0.012654 0.002323 0.006447 m
BLG512_28_219597 18 03 29.37 -28 03 16.1 4 OGLE-2013-BLG-0075 13628  0.98987 2456355.17002  1.191392   5.652357  0.00000  0.00000       0 15.389 15.387 15.447 N 0.047366 0.008222 0.016342 m
BLG512_28_220529 18 03 34.89 -28 03 23.9 4 OGLE-2014-BLG-1153 14137  1.09701 2456853.52949  0.380252  15.954486  0.00000  0.00000       0 17.934 17.886 15.459 f 0.006121 0.001723 0.002801 m
BLG512_28_24771  18 04 00.26 -28 09 18.4 4 OGLE-2016-BLG-0795 14143  1.11606 2457512.63329  0.124960   4.575361  0.00000  0.00000       0 18.434 18.796 15.395 N 0.014925 0.006454 0.007004 m
BLG512_28_5861   18 04 04.20 -28 13 45.1 4 OGLE-2016-BLG-1165 14049  0.89500 2457574.06273  0.093276   7.682054  0.00000  0.00000       0 16.637 16.636 15.336 f 0.025420 0.010712 0.013019 m
BLG512_28_58934  18 03 54.87 -28 15 50.4 4 OGLE-2014-BLG-1583 14121  0.92965 2456871.04101  1.013559   4.764456  0.00000  0.00000       0 18.307 18.247 15.329 N 0.017119 0.006783 0.006038 m
BLG512_28_86676  18 03 48.09 -28 08 12.1 4 OGLE-2014-BLG-0399 14124  1.73603 2456763.86538  0.467959  31.341378  0.00000  0.00000       0 14.456 17.327 15.459 f 0.004751 0.002454 0.005156 m
BLG512_29_129866 18 02 59.59 -28 12 43.6 4 OGLE-2018-BLG-0744 14148  0.92985 2458298.34396  0.627424  58.597506  0.00000  0.00000       0 16.688 18.111 15.147 f 0.002257 0.000337 0.000452 m
BLG512_29_189412 18 02 49.85 -28 11 28.1 4 OGLE-2012-BLG-0727 14130  1.31324 2456087.00696  0.502041  26.226976  0.00000  0.00000       0 16.569 18.622 15.170 f 0.002858 0.000657 0.002257 m
BLG512_29_220741 18 02 45.37 -28 01 25.8 4 OGLE-2011-BLG-0526  8993  7.33268 2455754.31459  0.139033  11.818090  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG512_29_223142 18 02 47.78 -28 01 08.3 4 OGLE-2013-BLG-0611 13956  1.62098 2456421.39581  0.227698  25.626312  0.00000  0.00000       0 18.082 19.854 15.385 f 0.001857 0.000735 0.000455 m
BLG512_29_229878 18 02 46.60 -27 59 31.5 4 OGLE-2019-BLG-0516  9926  1.06991 2458599.80165  0.802522   8.597978  0.00000  0.00000       0 17.705 17.695 15.611 f 0.012523 0.001306 0.003910 m
BLG512_29_44465  18 03 18.00 -28 03 01.3 4 OGLE-2017-BLG-0597 14151  0.95754 2457874.20104  0.337112   6.316760  0.00000  0.00000       0 18.161 18.181 15.296 f 0.012613 0.005390 0.016491 m
BLG512_29_71222  18 03 10.19 -28 11 21.2 4 OGLE-2011-BLG-0213 14152  0.93199 2455675.09289  1.032798  13.928807  0.00000  0.00000       0 17.349 17.313 15.206 f 0.009456 0.004546 0.005718 m
BLG512_30_116212 18 02 17.76 -28 16 09.5 4 OGLE-2016-BLG-0981 14113  0.85587 2457547.29995  0.710087   6.923819  0.00000  0.00000       0 18.199 18.187 15.353 N 0.012820 0.003944 0.003249 m
BLG512_30_131333 18 02 17.64 -28 11 04.4 4 OGLE-2017-BLG-0050 14148  1.22169 2457815.16187  0.049623  39.128211  0.00000  0.00000       0 18.590 19.812 15.340 f 0.001174 0.000371 0.000616 m
BLG512_30_160159 18 02 12.98 -28 03 21.1 4 OGLE-2017-BLG-0051 14157  1.00868 2457808.54322  0.143351  28.873243  0.00000  0.00000       0 18.630 18.942 15.556 N 0.002317 0.000466 0.001702 m
BLG512_30_160469 18 02 14.01 -28 03 01.5 4 OGLE-2018-BLG-1651 14145  1.09408 2458374.03373  0.419475   9.320179  0.00000  0.00000       0 18.739 18.627 15.556 N 0.008298 0.002728 0.006082 m
BLG512_30_38348  18 02 34.64 -28 05 38.0 4 OGLE-2016-BLG-0051 14149  0.90076 2457419.43495  0.157612 100.103814  0.00000  0.00000       0 19.132 19.479 15.502 f 0.001165 0.000494 0.003687 m
BLG512_30_57601  18 02 23.30 -28 15 46.2 4 OGLE-2014-BLG-0875 14111  1.04645 2456803.40834  0.107195  10.576234  0.00000  0.00000       0 18.221 20.079 15.344 f 0.002888 0.000608 0.001753 m
BLG512_30_71433  18 02 30.79 -28 11 54.6 4 OGLE-2013-BLG-0753 14135  1.40879 2456432.07281  0.077002   6.996113  0.00000  0.00000       0 17.868 19.733 15.381 f 0.005339 0.001101 0.002853 m
BLG512_30_77847  18 02 31.04 -28 09 39.3 4 OGLE-2013-BLG-0076 14140  1.00239 2456380.13527  0.817945  21.479730  0.00000  0.00000       0 16.465 16.838 15.496 N 0.010587 0.003916 0.007155 m
BLG512_31_13151  18 01 58.43 -28 11 45.2 4 OGLE-2014-BLG-1374 13689  1.06251 2456868.69420  0.194061  37.842284  0.00000  0.00000       0 18.512 19.828 15.622 f 0.001889 0.000509 0.000973 m
BLG512_31_135376 18 01 33.71 -28 05 01.5 4 OGLE-2018-BLG-0404 14160  0.95220 2458201.18488  0.238276   3.698658  0.00000  0.00000       0 18.423 18.323 15.820 f 0.023906 0.011232 0.014917 m
BLG512_31_145864 18 01 33.01 -28 02 57.8 4 OGLE-2014-BLG-1767 14144  0.98611 2456894.24969  0.664451   3.645452  0.00000  0.00000       0 18.782 18.541 15.750 N 0.017699 0.003994 0.000731 m
BLG512_31_179845 18 01 25.36 -28 05 52.5 4 -                  14142  0.96696 2456833.17207  0.862342   8.678724  0.00000  0.00000       0 17.927 18.225 15.850 N 0.013530 0.003665 0.008888 m
BLG512_31_33766  18 01 57.09 -28 03 40.3 4 OGLE-2018-BLG-0843 14122  1.02636 2458262.60927  0.294716   8.785804  0.00000  0.00000       0 17.695 19.154 15.631 N 0.007513 0.001680 0.004492 m
BLG512_31_46833  18 01 56.83 -28 00 04.3 4 -                  13653  0.91597 2455417.65576  0.225993   7.252768  0.00000  0.00000       0 17.632 18.146 15.597 N 0.014611 0.003479 0.004194 m
BLG512_31_47012  18 01 52.58 -27 59 35.7 4 OGLE-2016-BLG-1395 11713  1.54376 2457586.84221  1.181474  15.526028  0.00000  0.00000       0 17.920 17.821 15.625 f 0.006208 0.001140 0.003170 m
BLG512_32_109366 18 00 50.99 -28 11 30.8 4 OGLE-2017-BLG-1378 14143  0.86517 2457971.30653  0.187120  22.612462  0.00000  0.00000       0 18.135 19.407 16.084 f 0.002954 0.000333 0.002658 m
BLG512_32_128769 18 00 50.78 -28 04 43.1 4 OGLE-2013-BLG-1132 14139  1.20400 2456490.15010  0.178485  40.906008  0.00000  0.00000       0 18.311 20.671 15.644 N 0.001193 0.000333 0.001132 m
BLG512_32_186628 18 00 46.35 -28 01 00.3 4 OGLE-2012-BLG-1534 14115  1.44020 2456206.96048  0.019492  24.718941  0.00000  0.00000       0 18.886 18.760 16.114 f 0.004716 0.001449 0.001649 m
BLG512_32_66756  18 01 06.07 -28 09 40.6 4 OGLE-2013-BLG-1257 14136  0.99393 2456514.09386  0.227140  25.764493  0.00000  0.00000       0 18.594 19.472 15.710 N 0.002751 0.000693 0.000931 m
BLG512_32_97700  18 00 51.49 -28 16 18.4 4 OGLE-2012-BLG-1557 14098  0.95720 2456349.45197  0.383959 180.516725  0.00000  0.00000       0 18.031 19.374 15.679 N 0.000863 0.000280 0.004271 m
BLG512_32_99072  18 00 51.94 -28 15 52.1 4 OGLE-2014-BLG-0158 14102  1.27541 2456724.36239  0.322633  12.638307  0.00000  0.00000       0 18.581 18.847 15.679 N 0.005821 0.001465 0.004040 m
BLG513_01_77938  18 05 06.79 -30 16 07.9 4 OGLE-2017-BLG-0711  2644  0.85903 2457898.55446  0.596294  13.048587  0.00000  0.00000       0 17.816 17.935 15.457 f 0.008545 0.003554 0.007165 m
BLG513_03_116928 18 03 32.58 -30 21 51.3 4 OGLE-2017-BLG-1732  2622  0.83534 2458018.72498  0.180650   9.557340  0.00000  0.00000       0 16.848 18.458 15.417 f 0.009661 0.003278 0.004409 m
BLG513_03_75266  18 03 39.57 -30 24 05.5 4 OGLE-2013-BLG-0558  2630  0.90787 2456436.22903  0.469052  17.411706  0.00000  0.00000       0 15.562 15.579 15.497 f 0.019263 0.004843 0.012191 m
BLG513_04_86277  18 02 56.40 -30 22 23.0 4 OGLE-2015-BLG-1189  2644  0.92520 2457206.30618  0.065840  37.224315  0.00000  0.00000       0 17.709 19.228 15.342 N 0.002386 0.000851 0.000513 m
BLG513_05_13976  18 02 36.89 -30 19 41.9 4 OGLE-2011-BLG-0722  2642  0.73027 2455827.43594 -1.232047  56.609627 -0.17490  0.23069 2455830 15.333 15.374 15.347 N 0.008387 0.004091 0.011489 m
BLG513_05_29853  18 02 40.87 -30 14 00.9 4 -                   2616  1.02036 2456024.28227  0.135241  58.593961  0.00000  0.00000       0 16.343 16.374 15.394 N 0.006508 0.002233 0.002719 m
BLG513_05_95050  18 02 19.49 -30 20 00.4 4 OGLE-2017-BLG-0175  2645  0.80345 2457872.03551  0.540562  34.488923  0.00000  0.00000       0 15.581 15.543 15.395 N 0.013021 0.005809 0.005009 m
BLG513_06_24374  18 01 58.33 -30 16 02.9 4 OGLE-2012-BLG-0896  2585  1.14941 2456205.85670  0.871016  65.263104  0.00000  0.00000       0 15.816 15.810 15.385 f 0.005742 0.001727 0.002726 m
BLG513_06_26420  18 01 53.13 -30 14 25.2 4 OGLE-2011-BLG-0447  2644  0.97418 2455720.46550  0.132928  22.404228  0.00000  0.00000       0 18.355 19.949 15.492 f 0.002669 0.001149 0.000362 m
BLG513_06_30633  18 01 59.11 -30 13 29.0 4 OGLE-2013-BLG-0343  2459  1.19464 2456405.48745  0.201520  32.339920  0.00000  0.00000       0 17.953 18.518 15.541 f 0.003048 0.000912 0.000901 m
BLG513_06_99176  18 01 35.43 -30 18 16.0 4 OGLE-2011-BLG-0122  2644  0.83860 2455666.06519  0.095884 135.297899  0.15760  0.35996 2455667 17.255 18.235 15.454 N 0.001066 0.000152 0.000208 m
BLG513_07_20073  18 01 07.49 -30 18 08.1 4 OGLE-2016-BLG-0480  2639  1.07520 2457499.81392  0.103401  43.727435  0.00000  0.00000       0 18.247 19.564 15.496 f 0.001472 0.000426 0.001788 m
BLG513_07_36918  18 01 02.97 -30 26 30.1 4 OGLE-2011-BLG-1373  2635  1.01188 2455828.00791  0.962234   7.132238  0.00000  0.00000       0 14.949 15.339 15.673 f 0.049540 0.021852 0.028439 m
BLG513_09_28344  18 05 33.10 -29 51 15.5 4 OGLE-2017-BLG-0865  2539  0.87070 2457896.02359  0.171579   5.859989  0.00000  0.00000       0 18.133 18.703 15.427 f 0.007982 0.001453 0.007949 m
BLG513_10_129120 18 04 16.88 -29 59 31.1 4 -                   2625  1.33603 2455407.59141  0.488448  26.753984  0.00000  0.00000       0 16.129 16.182 15.254 N 0.011707 0.004948 0.004646 m
BLG513_11_33731  18 04 03.24 -29 52 48.1 4 OGLE-2016-BLG-0265  2610  0.99190 2457448.78216  0.094359   7.368531  0.00000  0.00000       0 18.381 18.119 15.216 N 0.011368 0.003226 0.001458 m
BLG513_12_114421 18 03 00.04 -29 54 23.6 4 -                   2641  1.19367 2456463.28654  0.096623  34.057577  0.00000  0.00000       0 17.823 18.045 15.232 f 0.003206 0.000877 0.002688 m
BLG513_12_253    18 03 24.63 -30 07 46.9 4 OGLE-2011-BLG-0395  2576  0.81671 2455777.60192  0.538837  46.884502  0.00000  0.00000       0 17.119 17.087 15.309 f 0.003977 0.001224 0.002820 m
BLG513_13_35272  18 02 35.65 -29 51 08.2 4 OGLE-2011-BLG-0124  2526  1.24700 2455638.46189  0.935787  22.843092  0.00000  0.00000       0 17.954 17.911 15.438 f 0.004107 0.000442 0.002743 m
BLG513_13_37217  18 02 31.70 -30 07 24.8 4 OGLE-2015-BLG-0056  2628  0.78346 2457033.47343  0.734414  62.019792  0.00000  0.00000       0 14.457 15.512 15.490 f 0.009428 0.004712 0.007013 m
BLG513_13_91397  18 02 16.06 -30 01 21.9 4 OGLE-2016-BLG-1621  2642  0.78835 2457664.66754  0.701472  24.305472  0.00000  0.00000       0 16.363 16.355 15.458 f 0.010150 0.005299 0.003209 m
BLG513_14_22485  18 01 53.42 -29 55 59.3 4 OGLE-2013-BLG-0794  2638  1.21082 2456499.60694  0.069809  34.764047  0.00000  0.00000       0 15.035 15.102 15.600 f 0.015624 0.005404 0.005191 m
BLG513_14_41230  18 01 47.97 -30 05 38.6 4 OGLE-2012-BLG-1119  2639  0.84440 2456140.29065  0.098614  23.053323  0.00000  0.00000       0 18.192 19.271 15.594 N 0.003513 0.001691 0.002077 m
BLG513_14_8929   18 01 58.73 -30 04 07.1 4 OGLE-2013-BLG-0476  2544  0.91362 2456397.09691  0.058918   9.630632  0.00000  0.00000       0 18.167 19.959 15.649 f 0.004259 0.001449 0.004303 m
BLG513_15_123469 18 00 43.26 -30 02 16.0 4 OGLE-2013-BLG-1060  2643  1.00150 2456466.60364  0.061504  22.790075  0.00000  0.00000       0 18.227 19.512 15.519 N 0.002209 0.000531 0.000851 m
BLG513_15_22983  18 01 10.00 -29 57 04.0 4 OGLE-2013-BLG-0334  2642  0.84567 2456407.42375  0.150437  22.396337  0.00000  0.00000       0 15.073 15.930 15.577 f 0.012398 0.003217 0.009829 m
BLG513_15_62061  18 01 03.52 -29 55 22.5 4 OGLE-2015-BLG-0529  2640  0.89823 2457170.59453  0.066937  41.039434  0.00000  0.00000       0 17.612 17.854 15.468 f 0.002852 0.000452 0.002782 m
BLG513_16_39017  18 00 21.29 -30 05 51.6 4 -                   2632  1.64036 2455390.66827  0.159740  61.065969  0.00000  0.00000       0 18.177 18.060 15.481 f 0.003895 0.001953 0.002474 m
BLG513_16_56774  18 00 15.11 -29 59 03.5 4 OGLE-2017-BLG-1657  2642  1.14373 2458033.32647  0.176529 199.656349  0.00000  0.00000       0 18.495 20.746 15.584 N 0.000348 0.000158 0.001364 m
BLG513_16_72772  18 00 11.79 -30 06 55.9 4 OGLE-2017-BLG-0345  2638  0.76114 2457850.11056  0.584028  19.411224  0.00000  0.00000       0 15.557 16.517 15.481 f 0.011752 0.004445 0.001590 m
BLG513_16_76279  18 00 10.40 -30 04 31.7 4 OGLE-2013-BLG-1841  2637  1.22864 2456568.72626  0.240536  40.279154  0.00000  0.00000       0 16.550 17.306 15.521 f 0.004602 0.001306 0.005109 m
BLG513_17_127255 18 05 37.20 -29 35 06.1 4 OGLE-2017-BLG-0054  1666  1.26741 2457836.42770  1.270857  73.587025  0.00000  0.00000       0 16.575 16.571 15.093 f 0.005537 0.003104 0.004475 m
BLG513_17_85619  18 05 55.57 -29 40 56.3 4 OGLE-2014-BLG-1122  2639  0.85354 2456838.31207  0.048592  19.892638  0.00000  0.00000       0 18.449 19.104 15.148 f 0.003085 0.000455 0.001195 m
BLG513_17_89246  18 05 46.04 -29 38 54.3 4 -                   2637  1.33888 2455456.19119  0.010000  44.444705  0.00000  0.00000       0 17.158 18.583 15.223 N 0.002360 0.000561 0.001617 m
BLG513_18_79694  18 05 10.80 -29 45 45.6 4 OGLE-2017-BLG-0055  2646  0.90198 2457883.42456  0.382879  54.117689  0.00000  0.00000       0 13.291 13.289 15.326 f 0.021839 0.006541 0.003040 m
BLG513_19_77649  18 04 28.65 -29 48 58.3 4 OGLE-2016-BLG-1396  2637  1.08229 2457721.26730  0.602883 100.691444  0.00000  0.00000       0 14.938 15.761 15.175 f 0.005909 0.003880 0.006146 m
BLG513_20_120048 18 03 34.10 -29 46 00.1 4 OGLE-2012-BLG-0078  2641  0.79812 2455997.04033  0.557036  55.009369  0.00000  0.00000       0 15.361 16.342 15.264 f 0.004772 0.001927 0.003492 m
BLG513_20_138343 18 03 29.57 -29 36 36.6 4 OGLE-2012-BLG-1161  2192  1.42155 2456136.89428  0.015931  17.242103  0.00000  0.00000       0 16.410 18.595 15.545 f 0.004000 0.001507 0.001787 m
BLG513_20_50266  18 03 56.25 -29 42 12.9 4 OGLE-2014-BLG-0932  2642  0.75768 2456833.73099  0.928024  19.356129  0.00000  0.00000       0 15.573 15.817 15.411 f 0.015076 0.004227 0.012625 m
BLG513_20_8776   18 04 03.92 -29 45 10.7 4 OGLE-2014-BLG-0546  2644  0.88149 2456819.04850  1.360266  46.182791  0.00000  0.00000       0 16.492 16.489 15.252 N 0.007589 0.002497 0.002210 m
BLG513_20_99196  18 03 41.91 -29 38 44.6 4 OGLE-2014-BLG-1083  2642  1.45615 2456823.62407  0.337354   3.736370  0.00000  0.00000       0 15.737 15.912 15.630 f 0.065633 0.023582 0.062509 m
BLG513_21_103883 18 02 58.55 -29 37 14.7 4 OGLE-2017-BLG-1007  2645  0.76916 2457949.17912  0.169011  38.381355  0.00000  0.00000       0 17.425 18.529 15.514 f 0.002381 0.000839 0.000528 m
BLG513_21_110307 18 02 56.26 -29 34 38.0 4 OGLE-2017-BLG-0056  2646  0.78736 2457811.66772  0.113906  34.773110  0.00000  0.00000       0 18.283 18.556 15.407 f 0.003684 0.001274 0.001762 m
BLG513_21_135577 18 02 53.37 -29 40 48.2 4 OGLE-2017-BLG-1188  2630  1.67901 2457955.11578  0.090089  31.124667  0.00000  0.00000       0 17.897 19.292 15.419 f 0.002381 0.000908 0.000573 m
BLG513_21_143757 18 02 52.40 -29 35 29.3 4 OGLE-2012-BLG-0109  2634  1.24555 2456015.42064  0.962447  20.324451  0.00000  0.00000       0 14.650 14.649 15.457 N 0.020503 0.003009 0.023064 m
BLG513_21_148874 18 02 46.60 -29 34 12.2 4 OGLE-2016-BLG-0908  2075  0.84264 2457595.59909  0.178281  72.270129  0.00000  0.00000       0 18.177 18.401 15.394 f 0.002933 0.001643 0.001037 m
BLG513_21_83283  18 02 58.29 -29 47 40.9 4 OGLE-2017-BLG-0599  2642  1.22078 2457877.74274  0.134693  10.828062  0.00000  0.00000       0 18.395 18.442 15.182 N 0.008754 0.003955 0.001639 m
BLG513_22_28170  18 02 37.76 -29 35 40.9 4 OGLE-2014-BLG-0752  2645  0.85881 2456839.23327  0.885988  32.638372  0.00000  0.00000       0 16.166 16.162 15.487 N 0.008297 0.001937 0.001777 m
BLG513_22_9156   18 02 40.20 -29 45 24.8 4 OGLE-2015-BLG-0503  2641  0.85950 2457128.87184  0.020956  10.995734  0.00000  0.00000       0 16.510 16.587 15.194 N 0.013493 0.004325 0.001752 m
BLG513_24_28005  18 01 12.30 -29 34 58.7 4 OGLE-2017-BLG-0234  2640  1.65746 2457830.26044  0.583277  15.901460  0.00000  0.00000       0 17.507 17.564 15.629 N 0.010167 0.004008 0.004208 m
BLG513_25_86885  18 00 04.70 -29 39 43.6 4 -                   2634  1.77657 2455724.62058  0.092874  37.730240  0.00000  0.00000       0 18.262 18.727 15.782 N 0.002694 0.000848 0.001606 m
BLG513_26_52863  18 05 14.21 -29 18 54.3 4 OGLE-2013-BLG-1053  2640  0.77161 2456479.35770  0.295691  11.118167  0.00000  0.00000       0 15.008 15.054 15.332 f 0.031128 0.010117 0.011111 m
BLG513_26_58528  18 05 23.02 -29 16 29.2 4 OGLE-2013-BLG-0077  2637  0.87835 2456348.42451  0.150426  37.067558  0.00000  0.00000       0 17.667 19.102 15.294 f 0.001676 0.000305 0.001598 m
BLG513_27_130055 18 04 16.96 -29 23 50.5 4 OGLE-2015-BLG-2002  2643  0.90407 2457312.29244  0.224901  23.697859  0.00000  0.00000       0 16.379 16.572 15.255 N 0.007519 0.000745 0.003053 m
BLG513_27_28574  18 04 41.85 -29 16 34.4 4 OGLE-2012-BLG-1004  2642  1.34829 2456135.85058  1.166405  20.356613  0.00000  0.00000       0 17.089 17.083 15.242 f 0.005901 0.001695 0.003694 m
BLG513_27_46089  18 04 41.31 -29 26 27.7 4 OGLE-2011-BLG-0547  2646  1.09803 2455762.57559  0.526743  22.301629  0.00000  0.00000       0 17.968 17.894 15.510 f 0.005415 0.002109 0.008166 m
BLG513_28_143109 18 03 31.95 -29 20 48.6 4 OGLE-2014-BLG-1344  2625  0.98954 2456865.34971  1.448074  18.560171  0.00000  0.00000       0 15.478 15.485 15.170 N 0.016141 0.004904 0.004195 m
BLG513_28_15058  18 03 59.87 -29 22 37.9 4 OGLE-2012-BLG-1535  2645  0.86128 2456193.08454  0.123698  17.149383  0.00000  0.00000       0 17.810 18.225 15.267 f 0.003309 0.000299 0.003834 m
BLG513_29_131864 18 02 46.42 -29 21 22.5 4 OGLE-2014-BLG-0607  1858  1.21630 2456801.96268  0.172282  30.518137  0.00000  0.00000       0 17.810 18.042 15.443 f 0.003012 0.000226 0.004542 m
BLG513_29_56884  18 03 08.18 -29 20 39.6 4 OGLE-2011-BLG-1362  2641  0.98965 2455829.01578  0.314977  11.521277  0.00000  0.00000       0 14.115 15.354 15.468 f 0.027887 0.009264 0.014502 m
BLG513_30_81023  18 02 12.09 -29 25 36.2 4 OGLE-2014-BLG-1860  2645  1.71966 2457016.20011  0.001196  70.722814  0.00000  0.00000       0 15.811 16.228 15.861 f 0.005465 0.001766 0.005601 m
BLG513_32_27586  18 01 16.85 -29 13 59.5 4 OGLE-2012-BLG-0095  2546  0.81239 2455984.54081  1.047882   3.648993  0.00000  0.00000       0 14.549 14.549 15.678 f 0.097779 0.025473 0.099219 m
BLG514_01_72706  18 05 12.56 -31 36 14.5 4 OGLE-2013-BLG-0079  1749  1.12178 2456383.35011  1.226187  47.861383  0.00000  0.00000       0 16.064 16.059 15.277 f 0.005221 0.001244 0.003712 m
BLG514_02_113818 18 04 21.29 -31 34 50.0 4 OGLE-2015-BLG-0845  1719  1.11146 2457199.46331  0.058439  36.346927  0.00000  0.00000       0 18.389 18.391 15.175 f 0.002411 0.001063 0.001657 m
BLG514_04_143437 18 02 53.06 -31 26 45.4 4 OGLE-2017-BLG-0127  1657  0.90182 2457852.90172  1.244789  80.029752  0.00000  0.00000       0 15.189 15.187 15.362 f 0.011701 0.005992 0.006196 m
BLG514_12_95377  18 03 10.18 -31 11 22.0 4 OGLE-2011-BLG-0241  1745  1.11871 2455726.41047  0.984694  36.669517  0.00000  0.00000       0 15.666 15.664 15.433 f 0.010969 0.004013 0.001935 m
BLG514_13_65841  18 02 28.34 -31 08 57.3 4 OGLE-2013-BLG-0397  1749  1.00000 2456467.13709  0.430933  63.582681  0.00000  0.00000       0 18.145 17.897 15.589 f 0.003515 0.001082 0.001690 m
BLG514_14_60467  18 01 52.61 -31 11 57.5 4 OGLE-2012-BLG-1251  1749  0.98396 2456170.60177  0.681674  16.647050  0.00000  0.00000       0 17.576 17.506 15.703 f 0.007956 0.002074 0.002148 m
BLG514_15_101985 18 01 00.90 -31 09 37.5 4 OGLE-2011-BLG-0356  1746  1.02195 2455712.88623  0.608942  15.879027  0.00000  0.00000       0 16.714 16.850 15.841 f 0.013057 0.004649 0.004439 m
BLG514_15_53029  18 01 04.73 -31 13 42.5 4 OGLE-2014-BLG-0106  1747  0.93695 2456778.37571  0.431940  73.912923 -0.44465 -0.06799 2456774 18.397 19.042 15.609 f 0.000788 0.000336 0.001183 m
BLG514_17_58880  18 06 13.80 -30 48 49.5 4 OGLE-2017-BLG-0541  1740  0.71715 2457877.96402  0.653279  16.617905  0.00000  0.00000       0 15.587 15.840 15.466 f 0.015674 0.005524 0.014066 m
BLG514_18_58763  18 05 27.73 -30 51 51.8 4 -                   1745  1.11570 2455444.55502  0.566812  13.461554  0.00000  0.00000       0 18.178 18.093 15.442 f 0.007956 0.002276 0.001635 m
BLG514_19_129776 18 04 26.52 -30 50 15.1 4 OGLE-2012-BLG-1316  1749  1.15435 2456163.62246  0.718161   4.901088  0.00000  0.00000       0 15.871 15.904 15.688 f 0.044889 0.017785 0.019014 m
BLG514_25_126522 18 00 01.09 -30 49 01.7 4 OGLE-2016-BLG-0996  1712  1.00005 2457558.78798  0.037966  20.304851  0.00000  0.00000       0 17.044 17.044 16.023 N 0.011634 0.001333 0.006365 m
BLG514_25_64391  18 00 26.14 -30 48 30.1 4 OGLE-2012-BLG-0199  1749  0.85713 2456044.93974  0.238575  35.890560  0.00000  0.00000       0 17.792 18.089 15.956 f 0.004382 0.000911 0.003469 m
BLG514_28_1783   18 04 14.08 -30 43 29.9 4 OGLE-2017-BLG-0203  1715  0.98937 2457827.00664  0.138718  20.889720  0.00000  0.00000       0 18.463 18.520 15.540 f 0.008140 0.005539 0.003138 m
BLG514_29_154    18 03 25.86 -30 44 30.2 4 OGLE-2013-BLG-0744  1653  0.85554 2456438.98509  0.262042   7.815141  0.00000  0.00000       0 16.479 16.496 15.815 f 0.022881 0.005319 0.021160 m
BLG514_29_9177   18 03 27.14 -30 39 43.8 4 OGLE-2011-BLG-0415  1748  1.14372 2455743.94054  0.330553  28.518527  0.00000  0.00000       0 17.937 17.813 16.023 f 0.005197 0.000836 0.002676 m
BLG514_30_60302  18 02 36.98 -30 35 44.9 4 OGLE-2017-BLG-1196  1747  0.87704 2457987.37972  0.759446  39.437306  0.00000  0.00000       0 15.069 15.416 15.719 f 0.011392 0.003826 0.003929 m
BLG514_31_36573  18 02 00.62 -30 27 18.0 4 OGLE-2015-BLG-0293  1417  1.53611 2457096.71635  0.709727   7.761705  0.00000  0.00000       0 17.734 17.710 15.542 f 0.012600 0.003453 0.006316 m
BLG514_31_43760  18 01 49.50 -30 42 45.5 4 OGLE-2017-BLG-1544  1745  1.10323 2458068.53784  0.776052  52.828046  0.00000  0.00000       0 14.678 14.675 15.629 f 0.016042 0.004710 0.009527 m
BLG514_31_72551  18 01 53.87 -30 30 21.1 4 OGLE-2011-BLG-0163  1748  1.01913 2455654.63981  0.219048  21.990504  0.00000  0.00000       0 18.429 19.298 15.449 f 0.003802 0.001902 0.001004 m
BLG515_02_73007  18 04 37.12 -32 46 57.7 4 OGLE-2013-BLG-0990  1560  1.00429 2456482.26362  0.802814  20.171797  0.00000  0.00000       0 16.526 16.900 15.483 f 0.009503 0.004166 0.008134 m
BLG515_04_111184 18 02 58.75 -32 51 13.3 4 OGLE-2015-BLG-1076  1560  0.86468 2457203.65919  0.000010  48.522576  0.00000  0.00000       0 18.357 19.335 15.712 f 0.002090 0.001451 0.000515 f
BLG515_05_75429  18 02 29.33 -32 49 15.6 4 -                   1561  0.87176 2455698.00962  0.268868  15.305167  0.00000  0.00000       0 17.883 18.610 15.563 f 0.006304 0.002400 0.003201 m
BLG515_06_136119 18 01 30.94 -32 41 09.5 4 OGLE-2016-BLG-0266  1563  0.94996 2457438.17893  0.084340  75.274051  0.00000  0.00000       0 17.059 17.564 15.851 f 0.003583 0.000749 0.002590 m
BLG515_11_178    18 04 16.70 -32 34 58.4 4 -                   1550  1.33457 2455643.86352  0.342012  14.007294  0.00000  0.00000       0 17.957 17.996 15.519 f 0.008223 0.002455 0.002176 m
BLG515_12_82133  18 03 07.66 -32 31 28.6 4 OGLE-2016-BLG-0827  1563  0.94597 2457545.48224  1.087210  29.805108  0.00000  0.00000       0 16.853 16.842 15.101 f 0.003747 0.000407 0.005398 m
BLG515_15_35759  18 01 09.17 -32 33 27.7 4 OGLE-2015-BLG-0149  1564  0.98807 2457277.88271 -0.053907 100.387294 -0.04659  0.08292 2457278 15.922 15.940 15.846 f 0.007249 0.001539 0.000610 m
BLG515_18_96103  18 05 23.67 -32 01 38.4 4 -                   1549  0.91101 2456105.31236  0.024013  23.564640  0.00000  0.00000       0 17.919 18.240 15.487 f 0.004697 0.001551 0.001038 m
BLG515_20_107288 18 03 41.94 -32 13 12.9 4 OGLE-2013-BLG-1649  1553  0.89783 2456562.50239  0.333152  25.414335  0.00000  0.00000       0 16.132 16.395 15.703 f 0.011687 0.004027 0.001900 m
BLG515_22_117587 18 02 19.48 -32 13 40.7 4 OGLE-2012-BLG-0135  1567  1.01057 2456011.75306  0.114861  27.561658  0.00000  0.00000       0 18.257 18.789 15.728 f 0.003848 0.001426 0.001882 m
BLG515_23_104619 18 01 46.29 -32 02 16.7 4 -                   1568  0.73724 2455486.48094  0.218578   6.793939  0.00000  0.00000       0 15.494 15.684 15.603 N 0.049020 0.013998 0.024161 m
BLG515_23_48410  18 01 55.78 -32 10 29.2 4 OGLE-2014-BLG-1604  1565  0.85196 2456891.11112  0.118694  14.092925  0.00000  0.00000       0 16.114 16.171 15.505 N 0.015870 0.004104 0.003044 m
BLG515_23_59658  18 01 58.53 -32 06 39.7 4 OGLE-2013-BLG-0084  1565  0.95105 2456349.30967  0.031169  12.317277  0.00000  0.00000       0 18.298 19.436 15.486 f 0.004297 0.001348 0.001987 m
BLG515_27_29960  18 04 59.71 -31 41 26.8 4 OGLE-2011-BLG-0686  1372  0.99383 2455735.70628  0.299772   4.650957  0.00000  0.00000       0 17.942 18.019 15.158 f 0.016121 0.003026 0.005890 m
BLG515_27_73732  18 04 37.18 -31 55 33.7 4 OGLE-2016-BLG-1877  1569  0.90105 2457668.83985  0.654802  15.367305  0.00000  0.00000       0 17.254 17.240 15.631 f 0.008808 0.003489 0.004277 m
BLG515_28_77375  18 04 01.22 -31 56 57.2 4 OGLE-2015-BLG-1331  1568  0.95481 2457399.16046 -0.004403  79.076708  0.34660 -0.12606 2457413 16.987 17.536 15.512 f 0.001895 0.000527 0.000782 m
BLG515_31_3905   18 02 01.91 -31 55 13.8 4 OGLE-2012-BLG-0080  1568  0.97245 2455979.19978  0.322322  21.600210  0.00000  0.00000       0 17.825 17.990 15.744 f 0.005646 0.002013 0.001601 m
BLG516_02_18689  18 05 04.05 -33 56 00.0 4 OGLE-2013-BLG-1621   640  0.95913 2456543.27941  0.165061  19.234061  0.00000  0.00000       0 17.387 17.383 15.426 f 0.007511 0.001597 0.004427 m
BLG516_03_110717 18 03 48.27 -34 00 19.0 4 -                    635  1.29408 2456549.65220  0.048664  44.573849  0.00000  0.00000       0 17.833 19.416 15.110 f 0.001771 0.000566 0.001037 m
BLG516_05_114495 18 02 15.33 -34 02 31.6 4 -                    513  1.49494 2455753.26788  0.339510  79.965269  0.00000  0.00000       0 17.246 18.294 15.662 f 0.002105 0.000818 0.002725 m
BLG516_13_79844  18 02 29.09 -33 43 58.5 4 OGLE-2016-BLG-0650   643  0.97599 2457490.76521  0.179647   9.604145  0.00000  0.00000       0 17.584 18.669 15.405 N 0.006423 0.001514 0.002820 m
BLG516_14_127834 18 01 33.53 -33 37 37.2 4 OGLE-2012-BLG-0172   635  1.34440 2455996.66048  0.571123  38.868510  0.00000  0.00000       0 16.496 16.771 15.333 f 0.007139 0.002278 0.006906 m
BLG516_17_60140  18 06 26.82 -33 15 19.5 4 -                    633  1.32309 2456016.33950  0.082214  65.127556  0.00000  0.00000       0 18.079 19.143 15.325 f 0.001285 0.000738 0.000523 m
BLG516_32_2526   18 01 20.60 -33 09 47.6 4 -                    641  0.74313 2455476.85475  0.395347  13.774846  0.00000  0.00000       0 15.468 15.466 15.800 f 0.031475 0.014035 0.020110 m
BLG518_01_123765 18 10 14.64 -27 18 57.5 4 OGLE-2016-BLG-0210  2543  0.95419 2457459.74780  0.068264  16.501598  0.00000  0.00000       0 18.223 18.400 15.231 f 0.004719 0.001813 0.004478 m
BLG518_04_106074 18 08 25.76 -27 13 01.7 4 OGLE-2016-BLG-0077  2567  0.92411 2457454.96576  0.028410  22.234709  0.00000  0.00000       0 17.443 17.428 15.848 N 0.006530 0.001144 0.003332 m
BLG518_06_119730 18 06 51.83 -27 14 00.4 4 OGLE-2014-BLG-0753  2569  0.88827 2456870.55398  0.510441  68.586064  0.00000  0.00000       0 17.552 18.198 15.211 N 0.002007 0.000508 0.003152 m
BLG518_06_148219 18 06 50.70 -27 21 21.4 4 OGLE-2011-BLG-0687  2566  0.90493 2455830.80676  0.220803  84.352130  0.00000  0.00000       0 18.350 18.655 15.176 f 0.001574 0.000804 0.000614 m
BLG518_06_18737  18 07 19.89 -27 15 26.2 4 OGLE-2017-BLG-1379  2548  0.85652 2457961.45239  0.107553  13.046865  0.00000  0.00000       0 18.147 19.090 15.508 f 0.003566 0.000667 0.003207 m
BLG518_06_4343   18 07 13.33 -27 20 51.4 4 OGLE-2012-BLG-0140  2563  1.79737 2455996.11571  0.631678   4.747811  0.00000  0.00000       0 14.304 14.341 15.203 f 0.075237 0.010355 0.060270 m
BLG518_06_76871  18 07 04.88 -27 10 01.2 4 -                   2569  0.94695 2455648.57868  0.341635  59.236452  0.00000  0.00000       0 17.514 18.557 15.297 f 0.002980 0.001671 0.000499 m
BLG518_07_125240 18 06 19.12 -27 10 47.0 4 OGLE-2012-BLG-1282  2569  0.86385 2456171.51736  0.216929  45.576762  0.00000  0.00000       0 18.188 19.456 15.450 f 0.001691 0.000721 0.000484 m
BLG518_07_137377 18 06 18.45 -27 05 48.2 4 OGLE-2017-BLG-0058  2170  0.90690 2457802.34546  0.240687  18.315494  0.00000  0.00000       0 18.275 18.364 15.361 f 0.004697 0.001803 0.001951 m
BLG518_07_44080  18 06 38.06 -27 05 44.3 4 OGLE-2011-BLG-1400  1924  0.86953 2455855.70892  0.914793  27.004590  0.00000  0.00000       0 17.448 17.418 15.482 f 0.003608 0.000715 0.002501 m
BLG518_08_75797  18 11 05.47 -27 00 40.8 4 OGLE-2017-BLG-1458  2569  0.80348 2458019.32791  0.794853  30.920410  0.00000  0.00000       0 17.069 17.036 15.354 f 0.005433 0.002372 0.006185 m
BLG518_08_90573  18 11 07.24 -26 53 54.5 4 -                   2573  0.90389 2455464.82711  0.717893  21.180382  0.00000  0.00000       0 16.387 16.373 15.483 f 0.010191 0.003029 0.003172 m
BLG518_11_117537 18 08 50.40 -27 02 42.9 4 OGLE-2016-BLG-0997  2443  0.98349 2457590.01552  0.216868  42.136548  0.00000  0.00000       0 17.076 18.086 15.429 f 0.003364 0.001249 0.003165 m
BLG518_11_68396  18 09 12.64 -26 49 35.8 4 OGLE-2014-BLG-0354  2539  1.02641 2456780.70166  0.530964  45.130967  0.00000  0.00000       0 16.245 17.983 15.853 f 0.004083 0.000937 0.004020 m
BLG518_13_48402  18 07 48.03 -27 01 20.5 4 OGLE-2013-BLG-1869  2561  1.10516 2456562.47695  0.443398  24.260567  0.00000  0.00000       0 18.307 18.117 15.457 f 0.005512 0.002276 0.003394 m
BLG518_14_89328  18 07 10.49 -26 46 51.8 4 OGLE-2011-BLG-0668  2495  0.96123 2455751.77979  0.484378  36.638770  0.00000  0.00000       0 17.539 18.000 15.325 f 0.003838 0.001338 0.002188 m
BLG518_14_97251  18 06 58.06 -27 02 00.8 4 OGLE-2014-BLG-1680  2568  0.99117 2456888.90977  0.188955   9.880975  0.00000  0.00000       0 14.675 17.584 15.238 f 0.010117 0.003101 0.008929 m
BLG518_15_102725 18 06 14.72 -26 59 39.3 4 OGLE-2015-BLG-2004  2568  1.06929 2457295.06043  0.175643  24.868072  0.00000  0.00000       0 17.787 18.907 15.420 f 0.002567 0.000807 0.000927 m
BLG518_15_121322 18 06 12.79 -26 51 00.7 4 OGLE-2015-BLG-0254  2568  0.94773 2457176.85545  0.392930  86.414334  0.00000  0.00000       0 17.648 18.178 15.544 f 0.002732 0.001160 0.000843 m
BLG518_15_136519 18 06 05.08 -27 03 31.8 4 OGLE-2016-BLG-0412  2503  1.05179 2457462.81744  0.613326   3.570313  0.00000  0.00000       0 15.976 16.144 15.377 f 0.063331 0.026551 0.029099 m
BLG518_18_31098  18 10 47.45 -26 31 16.0 4 OGLE-2016-BLG-1397  2566  0.93261 2457639.19692  0.636087  50.503599  0.00000  0.00000       0 15.389 16.936 15.506 f 0.006619 0.003083 0.002523 m
BLG518_21_109340 18 08 17.39 -26 32 03.5 4 OGLE-2015-BLG-0274  2573  0.89841 2457104.76187  0.924966  12.352202  0.00000  0.00000       0 16.877 16.868 15.573 f 0.014827 0.005697 0.016234 m
BLG518_21_8862   18 08 39.19 -26 40 44.8 4 OGLE-2013-BLG-1147  2570  0.90386 2456506.74600  0.036918  35.526378  0.00000  0.00000       0 18.432 19.484 15.913 f 0.003165 0.000833 0.000845 m
BLG518_23_71162  18 07 10.74 -26 33 43.5 4 -                   2561  1.18524 2455643.66991  0.121673  11.968689  0.00000  0.00000       0 15.091 15.061 15.662 f 0.042949 0.020890 0.010495 m
BLG518_23_90006  18 06 52.43 -26 44 01.5 4 OGLE-2016-BLG-0079  2568  0.89350 2457477.89923  0.751511  69.612667  0.20202 -0.19202 2457481 15.959 15.956 15.367 f 0.008284 0.004231 0.003722 m
BLG518_23_96278  18 06 59.21 -26 41 14.0 4 -                   2567  1.21698 2455636.79562  0.353574  24.504656  0.00000  0.00000       0 15.200 15.496 15.345 N 0.012994 0.004739 0.007596 m
BLG518_24_60644  18 06 30.29 -26 37 23.2 4 OGLE-2016-BLG-0422  2561  1.57037 2457550.95629  0.339635  97.159754  0.00000  0.00000       0 18.369 18.679 15.650 f 0.001451 0.000659 0.003232 m
BLG518_25_124230 18 05 29.01 -26 31 59.2 4 OGLE-2014-BLG-0108  2561  1.20805 2456730.02634  1.181626  24.207343  0.00000  0.00000       0 16.796 16.788 16.008 f 0.008593 0.002139 0.004296 m
BLG518_26_181    18 10 49.11 -26 25 04.9 4 OGLE-2014-BLG-0667  2437  1.37099 2456835.08584  0.416994  34.960964  0.00000  0.00000       0 16.140 16.339 15.539 f 0.014142 0.009022 0.004955 m
BLG518_27_142401 18 09 32.80 -26 15 42.1 4 OGLE-2017-BLG-0060  2547  0.79520 2457850.95802  0.324587 106.859576  0.00000  0.00000       0 16.799 18.181 15.518 N 0.001899 0.000604 0.001091 m
BLG518_27_98869  18 09 46.85 -26 18 05.6 4 -                   2569  1.23344 2455831.68450  0.469029  55.089431  0.00000  0.00000       0 18.212 18.453 15.481 f 0.002152 0.001050 0.002211 m
BLG518_29_136339 18 08 14.73 -26 09 34.1 4 OGLE-2015-BLG-0977  2505  0.91545 2457183.77274  0.780970  18.213345  0.00000  0.00000       0 17.366 17.350 15.869 f 0.007695 0.001353 0.006863 m
BLG518_30_43141  18 07 49.82 -26 21 29.5 4 OGLE-2017-BLG-0727  2567  0.98298 2457919.82835  0.062786  20.735302  0.00000  0.00000       0 16.821 16.817 16.069 f 0.012708 0.005048 0.005578 m
BLG518_31_84842  18 07 00.25 -26 13 06.3 4 OGLE-2012-BLG-1120  2565  0.92835 2456151.59002  0.604117  17.503507  0.00000  0.00000       0 16.022 16.015 16.309 N 0.023026 0.004321 0.009934 m
BLG519_01_65001  18 10 38.41 -28 24 43.5 4 OGLE-2015-BLG-0713  2700  1.03326 2457332.86966  0.738922 123.323275  0.00000  0.00000       0 17.459 17.151 15.183 f 0.003899 0.002033 0.004575 m
BLG519_02_110297 18 09 50.08 -28 25 14.6 4 OGLE-2017-BLG-1513  2689  1.27307 2457979.24809  0.715818   7.417812  0.00000  0.00000       0 17.999 17.903 15.339 f 0.012576 0.004125 0.005645 m
BLG519_04_4921   18 08 45.23 -28 33 14.5 4 OGLE-2013-BLG-0089  2706  0.98478 2456357.56385  0.355382  93.888074  0.00000  0.00000       0 17.335 19.010 15.095 f 0.000731 0.000205 0.000378 m
BLG519_04_68272  18 08 34.41 -28 26 36.7 4 OGLE-2014-BLG-1537  2703  1.60338 2456945.49351  0.296525  34.335590  0.49988 -0.26159 2456945 13.586 13.697 15.305 f 0.017781 0.006338 0.026054 m
BLG519_06_165846 18 06 55.17 -28 29 45.3 4 OGLE-2016-BLG-1063  2704  0.85178 2457564.78207  0.121651  25.688356  0.00000  0.00000       0 18.492 19.296 15.295 f 0.002353 0.000731 0.001829 m
BLG519_06_183944 18 06 50.31 -28 22 18.6 4 OGLE-2014-BLG-1927  2700  0.93990 2456950.50846  0.187120  18.461870  0.00000  0.00000       0 16.497 16.506 15.333 f 0.010103 0.002268 0.005288 m
BLG519_07_106088 18 06 18.75 -28 31 48.7 4 OGLE-2012-BLG-1330  2699  0.78990 2456323.88883  1.147147 199.930211  0.00000  0.00000       0 15.996 16.962 15.376 N 0.002525 0.000694 0.001816 m
BLG519_07_4416   18 06 40.21 -28 33 39.6 4 OGLE-2012-BLG-0682  2690  1.07170 2456147.89503  1.365432  56.613309  0.00000  0.00000       0 15.904 15.902 15.246 N 0.006971 0.003615 0.009576 m
BLG519_07_70079  18 06 33.19 -28 27 36.9 4 OGLE-2012-BLG-1216  2697  0.86197 2456192.59203  0.061297  34.353024  0.00000  0.00000       0 16.986 16.973 15.338 N 0.006640 0.003084 0.009002 m
BLG519_07_71502  18 06 25.76 -28 26 03.8 4 OGLE-2011-BLG-1265  2704  0.86281 2455823.76340  0.095530  44.966794  0.00000  0.00000       0 18.271 20.059 15.353 f 0.001138 0.000316 0.001181 m
BLG519_08_111366 18 11 14.52 -28 04 53.5 4 OGLE-2017-BLG-1477  2704  0.78375 2458140.59559 -0.386075 106.539942  0.12215  0.14512 2458143 14.557 15.424 14.899 f 0.003625 0.001177 0.001790 m
BLG519_09_49596  18 10 45.51 -28 12 44.0 4 OGLE-2014-BLG-1844  2682  1.03600 2456923.91336  0.420811  15.174126  0.00000  0.00000       0 14.878 14.875 15.322 f 0.024822 0.007671 0.013507 m
BLG519_11_85745  18 09 16.53 -28 00 21.7 4 OGLE-2012-BLG-0083  2399  0.94941 2455985.53110  0.292248 199.844120  0.00000  0.00000       0 18.268 20.477 15.282 f 0.000457 0.000137 0.000336 m
BLG519_12_143755 18 08 18.97 -28 15 48.7 4 OGLE-2012-BLG-1537  2695  0.97589 2456188.96900  0.218761   6.373667  0.00000  0.00000       0 15.824 15.847 15.280 N 0.036553 0.012325 0.006087 m
BLG519_12_96956  18 08 25.33 -28 15 44.6 4 OGLE-2017-BLG-1428  2697  0.77683 2457965.84007  0.304556   7.393182  0.00000  0.00000       0 18.086 18.021 15.280 N 0.012078 0.003935 0.009499 m
BLG519_14_162146 18 06 50.41 -28 08 17.9 4 OGLE-2017-BLG-0872  2696  0.95469 2457930.06388  1.051873  24.166625  0.00000  0.00000       0 14.954 15.187 15.647 f 0.022176 0.008238 0.010858 m
BLG519_15_39008  18 06 39.79 -28 01 09.5 4 OGLE-2013-BLG-0639  2648  0.88753 2456444.14782  1.346468  23.257238  0.00000  0.00000       0 15.829 15.826 15.438 N 0.010486 0.002854 0.009001 m
BLG519_15_65144  18 06 25.80 -28 09 10.7 4 OGLE-2012-BLG-1063  2703  0.94009 2456118.11587  0.202051   7.845062  0.00000  0.00000       0 18.401 18.990 15.398 f 0.006226 0.001583 0.004120 m
BLG519_16_29601  18 05 59.41 -28 06 13.2 4 OGLE-2016-BLG-0799  2670  0.88884 2457645.58332  0.065055  68.737394  0.06093  0.26890 2457646 16.702 16.707 15.266 N 0.003455 0.000701 0.004065 m
BLG519_16_63356  18 05 52.45 -28 12 19.7 4 OGLE-2014-BLG-1376  2698  1.27052 2456860.04111  0.163905  26.879425  0.00000  0.00000       0 18.451 18.984 15.167 f 0.002803 0.001019 0.001627 m
BLG519_17_63823  18 11 26.58 -27 48 24.8 4 -                   2685  1.03352 2455381.10782  0.814723  63.988583  0.00000  0.00000       0 17.696 17.670 15.073 N 0.003030 0.001426 0.001948 m
BLG519_18_109956 18 10 35.37 -27 52 02.8 4 OGLE-2014-BLG-1977  2709  1.48799 2456941.57939  0.447635   7.655415  0.00000  0.00000       0 13.998 14.011 15.221 f 0.061107 0.019519 0.022108 m
BLG519_18_75179  18 10 39.62 -27 47 33.7 4 OGLE-2016-BLG-0801  2706  0.86901 2457515.17263  0.002082   6.938410  0.00000  0.00000       0 17.704 18.460 15.161 f 0.010923 0.004706 0.002813 m
BLG519_19_38931  18 10 13.45 -27 42 24.4 4 OGLE-2017-BLG-1629  2342  0.83579 2458083.93500  1.077078  60.672437  0.00000  0.00000       0 15.080 15.082 15.343 f 0.007462 0.002532 0.008351 m
BLG519_20_39591  18 09 31.86 -27 43 20.9 4 OGLE-2017-BLG-1630  2174  0.86833 2458001.22243  0.004608  21.031202  0.00000  0.00000       0 18.358 18.465 15.323 N 0.003978 0.000556 0.020432 f
BLG519_20_80949  18 09 20.50 -27 45 28.8 4 OGLE-2011-BLG-0657  2703  1.64152 2455722.12673  1.207844  26.144158  0.00000  0.00000       0 17.731 17.690 15.445 f 0.004833 0.001054 0.001189 m
BLG519_21_38875  18 08 48.82 -27 42 04.9 4 OGLE-2016-BLG-1235  1347  0.88816 2457592.51159  0.720748  38.751562  0.00000  0.00000       0 17.742 17.712 15.542 f 0.004828 0.001815 0.000922 m
BLG519_21_61031  18 08 38.24 -27 51 23.5 4 OGLE-2015-BLG-0778  2701  1.71334 2457148.14912  0.004783  16.375016  0.00000  0.00000       0 18.332 18.941 15.497 f 0.003219 0.000762 0.001432 m
BLG519_22_112247 18 07 44.20 -27 51 00.1 4 OGLE-2017-BLG-1564  2678  1.25338 2457994.47169  0.306617  22.096202  0.00000  0.00000       0 17.650 18.991 15.301 f 0.003173 0.001122 0.001668 m
BLG519_23_130991 18 06 56.89 -27 43 39.6 4 OGLE-2014-BLG-0400  2705  1.11356 2456759.11386  0.565042   6.949496  0.00000  0.00000       0 15.259 15.304 15.205 N 0.043760 0.020160 0.014148 m
BLG519_24_17812  18 06 39.54 -27 51 32.2 4 OGLE-2017-BLG-1382  2707  0.89907 2457962.17246  0.170221  15.631370  0.00000  0.00000       0 18.405 19.322 15.196 f 0.003039 0.000599 0.001344 m
BLG519_24_17919  18 06 36.94 -27 51 16.7 4 OGLE-2012-BLG-1380  2703  0.92989 2456199.45869  0.201331  38.911889  0.00000  0.00000       0 18.184 18.431 15.170 f 0.003084 0.001099 0.001982 m
BLG519_24_51188  18 06 27.44 -27 55 56.9 4 OGLE-2012-BLG-0731  2702  1.22878 2456104.71031  0.163016  30.908584  0.00000  0.00000       0 18.149 18.576 15.081 N 0.002609 0.000658 0.000364 m
BLG519_25_110280 18 05 36.20 -27 52 28.7 4 OGLE-2012-BLG-0564  2706  1.00099 2456074.79898  0.428823  40.584439  0.00000  0.00000       0 17.844 18.449 15.257 f 0.002097 0.000460 0.000222 m
BLG519_25_129581 18 05 38.93 -27 43 49.1 4 OGLE-2011-BLG-1079  2702  0.78532 2455780.74576  0.081493  17.431933  0.00000  0.00000       0 16.853 18.776 15.224 f 0.003206 0.000987 0.001628 m
BLG519_25_67414  18 05 49.24 -27 49 27.9 4 OGLE-2012-BLG-0085  2701  1.21162 2455996.52198  0.023734  30.976080  0.00000  0.00000       0 15.372 15.382 15.155 f 0.009484 0.000503 0.010118 f
BLG519_25_92286  18 05 37.56 -27 59 32.7 4 OGLE-2015-BLG-1650  2251  1.04314 2457252.86929  0.214497  25.151035  0.00000  0.00000       0 17.490 17.631 15.259 f 0.007331 0.002031 0.003876 m
BLG519_26_149805 18 10 18.88 -27 32 40.2 4 -                   2647  0.88082 2455455.18751  0.047571  43.928340  0.00000  0.00000       0 17.786 17.854 15.148 f 0.002946 0.001664 0.002516 m
BLG519_26_98893  18 10 31.56 -27 34 33.8 4 OGLE-2014-BLG-1417  2707  0.90545 2456875.73028  0.528322  20.507724  0.00000  0.00000       0 18.352 18.273 15.143 N 0.004259 0.001553 0.004852 m
BLG519_27_101625 18 09 53.31 -27 37 53.2 4 -                   2709  0.88321 2457272.83595 -0.280100 156.666658 -0.13313 -0.19878 2457277 18.046 18.576 15.421 f 0.001116 0.000675 0.003789 m
BLG519_30_123830 18 07 48.39 -27 27 51.9 4 OGLE-2012-BLG-1273  2702  1.49313 2456181.48650  0.567829  20.246576  0.00000  0.00000       0 15.028 15.558 15.326 f 0.013112 0.001875 0.002932 m
BLG519_31_137975 18 06 50.57 -27 37 12.2 4 -                   2696  1.28010 2455649.17544  0.168919  18.812208  0.00000  0.00000       0 17.935 18.025 15.459 f 0.004986 0.001512 0.005750 m
BLG519_31_156555 18 06 49.17 -27 29 15.7 4 OGLE-2015-BLG-0665  2640  0.98935 2457146.70340  0.136240  32.863647  0.00000  0.00000       0 18.137 18.705 15.342 f 0.002363 0.000740 0.001305 m
BLG519_31_162638 18 06 53.75 -27 27 05.0 4 OGLE-2014-BLG-0103  2703  1.11756 2456704.58117  0.176949  22.757373  0.00000  0.00000       0 18.165 18.826 15.284 f 0.003612 0.000865 0.001695 m
BLG519_31_260    18 07 23.69 -27 38 51.1 4 OGLE-2016-BLG-0084  2672  1.39650 2457440.41546  0.038357  13.833776  0.00000  0.00000       0 18.187 18.464 15.577 f 0.007445 0.002506 0.001428 m
BLG519_32_9230   18 06 43.34 -27 35 24.6 4 OGLE-2015-BLG-0798  2484  1.11855 2457194.79645  1.000278  35.543770  0.00000  0.00000       0 16.564 16.544 15.833 f 0.007809 0.002322 0.005136 m
BLG520_03_26633  18 09 32.29 -29 38 58.4 4 OGLE-2014-BLG-0318  1977  1.80995 2456757.89610  0.164394  19.422956  0.00000  0.00000       0 15.014 16.201 15.129 N 0.010115 0.003601 0.009785 m
BLG520_03_32843  18 09 30.96 -29 36 07.4 4 OGLE-2017-BLG-0277  1975  0.89280 2457848.11258  0.236259  22.655864  0.00000  0.00000       0 18.435 18.451 15.113 f 0.002980 0.000522 0.002617 m
BLG520_05_155468 18 07 34.38 -29 44 17.4 4 OGLE-2015-BLG-0729  1770  1.27776 2457301.62981  0.168787 159.682920 -0.10462 -0.04480 2457304 16.339 17.478 15.117 N 0.001669 0.000668 0.002884 m
BLG520_05_64133  18 08 04.62 -29 43 53.7 4 OGLE-2012-BLG-0950  1985  0.90311 2456151.65673  0.081815  76.984390  0.00000  0.00000       0 17.818 19.509 15.296 f 0.000603 0.000125 0.000638 m
BLG520_06_50935  18 07 12.75 -29 47 12.7 4 -                   1981  1.19818 2455640.51689  0.088632  46.684587  0.00000  0.00000       0 17.769 18.277 15.283 f 0.002753 0.000719 0.001437 m
BLG520_06_70197  18 07 21.54 -29 40 16.0 4 OGLE-2014-BLG-1979  1987  0.91608 2456951.95617  0.247501  16.899979  0.00000  0.00000       0 17.136 17.119 15.164 f 0.007035 0.001796 0.008413 m
BLG520_10_22246  18 10 15.05 -29 20 18.0 4 OGLE-2012-BLG-0308  1976  1.07934 2456058.80650  0.062243  52.420517  0.00000  0.00000       0 18.168 19.749 15.071 f 0.001265 0.000759 0.000696 m
BLG520_10_64977  18 10 03.35 -29 21 01.6 4 -                   1976  0.86652 2455409.75208  0.208237 199.970902  0.00000  0.00000       0 16.867 18.743 15.146 f 0.001612 0.001027 0.002971 m
BLG520_13_69535  18 07 55.70 -29 21 11.0 4 OGLE-2017-BLG-1285  1984  0.86814 2457959.12070  0.901384   9.023349  0.00000  0.00000       0 16.251 16.247 15.343 N 0.018852 0.006005 0.005430 m
BLG520_15_110229 18 06 24.33 -29 22 22.7 4 OGLE-2016-BLG-1516  1966  1.51849 2457654.66425  0.658386  52.942134  0.00000  0.00000       0 15.008 16.032 15.467 N 0.007690 0.003511 0.011064 m
BLG520_15_110390 18 06 19.43 -29 20 25.4 4 OGLE-2014-BLG-0876  1988  0.90675 2456799.82124  0.262222   6.046317  0.00000  0.00000       0 15.163 16.804 15.527 f 0.026573 0.008554 0.012763 m
BLG520_15_48174  18 06 30.92 -29 28 32.6 4 OGLE-2015-BLG-1463  1981  1.41601 2457248.21499  0.091982  29.500809  0.00000  0.00000       0 15.519 15.645 15.463 f 0.011728 0.004529 0.012472 m
BLG520_15_54507  18 06 37.75 -29 25 17.4 4 OGLE-2013-BLG-0785  1988  0.86337 2456461.17941  0.630427  18.935637  0.00000  0.00000       0 16.731 16.723 15.669 f 0.013320 0.004562 0.011800 m
BLG520_18_21890  18 10 57.21 -29 02 05.4 4 OGLE-2012-BLG-0654  1976  1.85324 2456064.84016  0.441437   5.275297  0.00000  0.00000       0 14.957 15.081 15.157 f 0.063941 0.022596 0.044948 m
BLG520_19_11251  18 10 20.89 -29 07 59.1 4 OGLE-2015-BLG-0199  1846  1.26835 2457086.52280  0.075687  19.206462  0.00000  0.00000       0 18.360 19.428 15.145 f 0.002381 0.000703 0.001234 m
BLG520_21_50976  18 08 40.29 -29 09 56.0 4 OGLE-2011-BLG-0660  1980  1.85287 2455747.63191  0.803804  23.894629  0.00000  0.00000       0 14.675 14.672 15.257 f 0.023118 0.008874 0.036175 m
BLG520_23_18328  18 07 26.36 -29 04 46.3 4 OGLE-2016-BLG-1099  1988  0.88984 2457570.41970  0.032131  17.035871  0.00000  0.00000       0 17.794 18.124 15.348 f 0.004381 0.001712 0.002042 m
BLG520_23_88074  18 07 18.25 -28 56 48.7 4 OGLE-2017-BLG-1659  1922  1.15898 2458003.11198  1.589878  11.190571  0.00000  0.00000       0 15.201 15.202 15.312 f 0.024322 0.005403 0.015591 m
BLG520_24_124009 18 06 20.98 -29 00 36.3 4 -                   1992  0.90955 2455395.26921  0.477060  37.548591  0.00000  0.00000       0 17.209 17.326 15.229 N 0.004092 0.001017 0.001217 m
BLG520_24_146997 18 06 17.48 -29 10 12.0 4 OGLE-2016-BLG-0737  1986  1.02835 2457559.38811  0.059439  43.349476  0.00000  0.00000       0 18.154 18.383 15.373 f 0.003595 0.001172 0.000480 m
BLG520_25_36282  18 06 02.65 -28 58 53.4 4 OGLE-2016-BLG-1340  1979  1.47955 2457582.23483  0.242804   6.970637  0.00000  0.00000       0 16.923 16.895 15.330 f 0.019560 0.005688 0.008465 m
BLG520_26_91470  18 10 36.72 -28 52 06.9 4 OGLE-2016-BLG-0348  1981  1.75779 2457465.54002  0.093588  21.904302  0.00000  0.00000       0 18.481 19.372 15.196 f 0.002065 0.000725 0.002244 m
BLG520_27_149391 18 09 43.13 -28 48 45.2 4 OGLE-2012-BLG-1526  1861  1.15960 2456214.91734  0.074886  35.494959  0.00000  0.00000       0 17.990 18.254 15.167 f 0.002525 0.001036 0.001673 m
BLG520_28_174067 18 09 02.46 -28 43 09.5 4 OGLE-2012-BLG-1619  1980  1.09942 2456211.66213  0.304010  15.066787  0.00000  0.00000       0 18.396 18.478 15.052 f 0.004569 0.001026 0.003234 m
BLG520_28_190725 18 09 06.89 -28 37 53.4 4 OGLE-2013-BLG-0099  1909  1.52722 2456401.58735  0.360317  34.307687  0.00000  0.00000       0 16.654 16.641 15.089 f 0.004389 0.000380 0.002923 m
BLG520_29_31800  18 08 54.49 -28 41 03.5 4 OGLE-2014-BLG-0758  1970  1.02771 2456800.91019  0.650488  15.103580  0.00000  0.00000       0 17.825 17.738 15.129 f 0.007557 0.002719 0.002352 m
BLG520_29_85629  18 08 45.49 -28 38 36.8 4 OGLE-2011-BLG-0672  1990  0.97096 2455729.20318  0.386733   7.116649  0.00000  0.00000       0 18.320 18.114 15.198 f 0.009444 0.002592 0.006915 m
BLG520_30_77824  18 07 58.03 -28 44 16.1 4 OGLE-2016-BLG-1262  1990  0.95125 2457578.05230  0.266424  10.650963  0.00000  0.00000       0 18.182 18.313 15.468 f 0.008314 0.004167 0.002304 m
BLG521_01_128137 18 10 41.17 -30 52 33.6 4 OGLE-2017-BLG-1582   947  0.83110 2458028.87290  0.457595  37.800781  0.00000  0.00000       0 17.942 17.894 14.978 f 0.002968 0.001336 0.000464 m
BLG521_03_4392   18 09 47.05 -31 01 36.2 4 OGLE-2014-BLG-2035   883  1.34677 2456947.60534  0.077181  16.938014  0.00000  0.00000       0 18.448 18.298 14.999 f 0.004053 0.001331 0.001982 m
BLG521_06_36416  18 07 33.26 -30 48 20.6 4 OGLE-2016-BLG-1251   916  0.93396 2457585.98593  0.135706  10.702205  0.00000  0.00000       0 16.026 16.030 15.396 f 0.019392 0.006013 0.026987 m
BLG521_07_147812 18 06 16.72 -30 52 04.4 4 OGLE-2014-BLG-0160   931  1.27746 2456681.43319  0.150692  36.530352  0.00000  0.00000       0 14.782 14.781 15.471 f 0.013275 0.003615 0.012828 m
BLG521_14_77493  18 07 26.12 -30 27 50.1 4 OGLE-2017-BLG-1523   782  1.44482 2458007.98357  0.663528  24.139675  0.00000  0.00000       0 16.084 16.081 15.577 f 0.011283 0.003345 0.008002 m
BLG521_15_47387  18 06 44.52 -30 39 06.5 4 OGLE-2017-BLG-0737   948  1.08821 2457908.54228  0.074187  25.082612  0.00000  0.00000       0 17.243 18.552 15.696 f 0.004430 0.001850 0.000573 m
BLG521_17_102269 18 11 31.02 -30 11 54.1 4 OGLE-2014-BLG-0162   946  0.84367 2456730.86374  0.037578  33.268365  0.00000  0.00000       0 15.984 16.066 14.927 f 0.005993 0.002139 0.003793 m
BLG521_17_97736  18 11 26.66 -30 16 00.2 4 OGLE-2013-BLG-1623   947  0.98011 2456532.39641  0.260065  15.226834  0.00000  0.00000       0 17.966 17.914 14.985 f 0.004978 0.001413 0.005943 m
BLG521_26_42783  18 10 58.35 -30 06 13.2 4 -                    946  0.88579 2455494.10803  0.633232  23.596658  0.00000  0.00000       0 16.639 16.850 15.171 N 0.008883 0.003605 0.005835 m
BLG521_27_132557 18 09 52.56 -30 02 26.0 4 OGLE-2015-BLG-1579   913  0.99787 2457406.84642  0.350379 110.223854  0.00000  0.00000       0 16.023 16.016 15.240 f 0.006434 0.002000 0.005277 m
BLG522_01_98786  18 15 50.58 -26 31 48.2 4 OGLE-2014-BLG-0084  1358  0.86515 2456676.64263  0.340630  92.904715  0.00000  0.00000       0 17.995 18.326 15.081 f 0.001160 0.000313 0.004998 m
BLG522_03_66532  18 14 35.53 -26 30 26.6 4 OGLE-2015-BLG-1123  1348  0.89627 2457187.22173  0.098630  23.484849  0.00000  0.00000       0 18.077 18.323 15.453 f 0.005369 0.001828 0.001184 m
BLG522_03_91191  18 14 25.74 -26 38 51.0 4 OGLE-2011-BLG-0886  1351  1.50253 2455739.88816 -0.047914 111.929051 -0.49953  0.08073 2455740 18.149 20.501 15.255 f 0.000230 0.000077 0.000164 m
BLG522_05_98201  18 12 56.73 -26 38 55.2 4 OGLE-2014-BLG-0193  1356  0.89553 2456747.97110  0.175618  38.585809  0.00000  0.00000       0 18.357 18.433 15.227 f 0.002291 0.000736 0.002518 m
BLG522_06_55135  18 12 29.72 -26 37 51.1 4 -                   1355  0.89715 2455461.62531  0.295848  25.905816  0.00000  0.00000       0 18.131 18.480 15.245 N 0.003243 0.000949 0.001142 m
BLG522_06_59     18 12 36.82 -26 45 53.5 4 OGLE-2016-BLG-0085  1347  1.11767 2457475.51496  0.291134  35.383554  0.00000  0.00000       0 15.643 15.849 15.255 f 0.008953 0.003570 0.001931 m
BLG522_06_98140  18 12 19.45 -26 37 52.9 4 OGLE-2012-BLG-1663  1352  0.83398 2456212.78374  0.069046   6.287875  0.00000  0.00000       0 18.386 19.111 15.271 N 0.007960 0.002310 0.002698 m
BLG522_11_4130   18 14 47.62 -26 24 38.9 4 OGLE-2014-BLG-1418  1239  0.88481 2456901.79594  0.012364  61.838015  0.00000  0.00000       0 18.179 19.040 15.202 N 0.001469 0.000401 0.001075 m
BLG522_14_145659 18 12 07.30 -26 14 27.9 4 OGLE-2017-BLG-0254  1334  1.21821 2457822.57250  0.230709  31.541083  0.00000  0.00000       0 18.212 19.001 15.364 f 0.003038 0.001237 0.002642 m
BLG522_14_28790  18 12 42.28 -26 11 04.6 4 OGLE-2012-BLG-1327  1318  1.02133 2456180.95846  0.230809  22.198569  0.00000  0.00000       0 17.881 18.123 15.525 f 0.006404 0.002085 0.003176 m
BLG522_14_3613   18 12 35.21 -26 24 26.7 4 OGLE-2015-BLG-1599  1352  1.03660 2457221.19496  0.284246   7.311148  0.00000  0.00000       0 16.465 16.590 15.433 N 0.023162 0.004874 0.015414 m
BLG522_15_68165  18 11 49.43 -26 10 51.3 4 OGLE-2011-BLG-1387  1355  0.95142 2455842.92988  0.519430  18.204630  0.00000  0.00000       0 17.660 17.616 15.479 f 0.008411 0.003031 0.003306 m
BLG522_16_123561 18 10 49.11 -26 25 04.9 4 OGLE-2014-BLG-0759  1352  1.30398 2456834.93358  0.481925  32.132417  0.00000  0.00000       0 16.024 16.022 15.372 f 0.011709 0.003704 0.005953 m
BLG522_20_135431 18 14 13.97 -25 57 01.0 4 OGLE-2015-BLG-1860  1360  0.89593 2457270.43624  0.368053  21.464965  0.00000  0.00000       0 16.389 16.357 15.449 f 0.009577 0.001281 0.002996 m
BLG522_23_108833 18 12 17.28 -25 51 19.7 4 OGLE-2017-BLG-1636   691  1.11960 2457992.65675  0.333657   9.151084  0.00000  0.00000       0 16.492 16.475 15.712 f 0.017697 0.003609 0.010511 m
BLG522_23_135224 18 12 09.66 -25 57 07.3 4 OGLE-2013-BLG-1260  1360  1.00044 2456505.05885  0.071609  35.541789  0.00000  0.00000       0 18.381 19.677 15.583 f 0.001671 0.000402 0.002671 m
BLG522_24_41102  18 11 51.98 -26 04 55.7 4 OGLE-2016-BLG-0652  1356  0.88630 2457531.70228  0.019594  37.509388  0.00000  0.00000       0 18.437 18.560 15.649 f 0.003555 0.001135 0.002308 m
BLG522_25_27191  18 11 17.46 -25 55 00.8 4 OGLE-2011-BLG-0889  1354  1.09519 2455822.57563  0.472222  63.280804  0.00000  0.00000       0 15.935 16.222 15.317 f 0.005279 0.001529 0.008643 m
BLG522_32_11915  18 12 00.74 -25 42 41.8 4 OGLE-2012-BLG-0838  1352  5.25761 2456145.84820  0.235114  56.577153  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG523_03_48248  18 14 42.47 -27 58 15.3 4 OGLE-2015-BLG-0877   980  1.08687 2457173.41112  0.737636  25.383305  0.00000  0.00000       0 16.386 16.702 14.634 f 0.005513 0.001340 0.004891 m
BLG523_04_43269  18 14 10.56 -27 43 20.5 4 OGLE-2016-BLG-0710   899  1.30453 2457509.46437  0.299038  21.592210  0.00000  0.00000       0 17.329 17.614 14.772 f 0.004233 0.001453 0.005892 m
BLG523_05_12149  18 13 29.59 -27 54 25.3 4 OGLE-2016-BLG-1252   979  0.89637 2457572.30361  0.005212   3.741197  0.00000  0.00000       0 17.678 17.800 14.551 f 0.016031 0.004031 0.007372 m
BLG523_06_199913 18 12 14.38 -27 45 47.7 4 OGLE-2015-BLG-2122   979  1.31680 2457326.32169  0.278344  27.929341  0.00000  0.00000       0 17.858 17.682 14.961 f 0.003861 0.001686 0.002924 m
BLG523_07_162042 18 11 35.20 -27 56 50.4 4 OGLE-2016-BLG-1066   984  1.21486 2457648.35900  0.063101 110.278950  0.00000  0.00000       0 18.174 19.199 15.065 f 0.001107 0.000636 0.000365 m
BLG523_09_72801  18 16 11.91 -27 27 04.7 4 OGLE-2015-BLG-0607   986  1.05104 2457155.61021  0.234447  62.534211  0.00000  0.00000       0 17.269 17.257 14.576 f 0.002033 0.000570 0.002121 m
BLG523_10_150975 18 15 04.39 -27 37 33.5 4 -                    981  0.92951 2455472.38055  0.499569  39.041000  0.00000  0.00000       0 18.021 17.757 14.608 f 0.002216 0.000337 0.000955 m
BLG523_13_174405 18 13 00.90 -27 31 58.3 4 OGLE-2015-BLG-1124   987  1.05907 2457182.50225  0.138150  19.266723  0.00000  0.00000       0 17.234 18.494 14.787 f 0.002175 0.000652 0.001952 m
BLG523_14_84485  18 12 36.16 -27 28 40.6 4 OGLE-2015-BLG-0329   985  1.67343 2457119.20442  0.167691 134.836859  0.00000  0.00000       0 18.243 19.434 14.759 f 0.000840 0.000407 0.001586 m
BLG523_15_12983  18 12 06.62 -27 35 07.0 4 OGLE-2016-BLG-0679   981  0.92844 2457507.71938  0.101340  16.164304  0.00000  0.00000       0 18.357 18.389 14.978 N 0.004045 0.000669 0.001552 m
BLG523_18_72530  18 16 06.66 -27 11 06.0 4 OGLE-2013-BLG-0692   988  1.02082 2456428.53752  0.052266  20.072657  0.00000  0.00000       0 17.993 18.122 14.817 f 0.004235 0.001101 0.003575 m
BLG523_19_69323  18 15 25.61 -27 11 35.6 4 OGLE-2015-BLG-1686   990  0.86622 2457243.22380  0.065183  16.303562  0.00000  0.00000       0 16.975 17.089 14.879 f 0.005778 0.001890 0.003445 m
BLG523_22_120163 18 13 09.24 -27 14 43.9 4 OGLE-2013-BLG-1163   977  1.13274 2456475.32291  0.037841   5.790570  0.00000  0.00000       0 18.187 18.391 14.934 f 0.011915 0.005114 0.005842 m
BLG523_23_195442 18 12 14.92 -27 08 31.7 4 -                    976  0.95123 2455490.76595  0.588987  60.645595  0.00000  0.00000       0 18.070 18.036 15.032 f 0.002661 0.000949 0.000457 m
BLG523_30_163817 18 12 56.89 -26 57 36.4 4 OGLE-2014-BLG-0121   977  0.79464 2456725.10306  0.081136  49.537626  0.00000  0.00000       0 18.428 19.640 15.137 f 0.001488 0.000542 0.000231 m
BLG523_31_89572  18 12 36.83 -26 45 53.5 4 OGLE-2016-BLG-0087   667  1.31515 2457476.05000  0.321621  33.535072  0.00000  0.00000       0 15.581 15.630 15.345 f 0.010011 0.004964 0.011312 m
BLG523_32_111245 18 11 49.84 -26 52 12.2 4 -                    986  1.05940 2455418.74786  0.452731  21.673836  0.00000  0.00000       0 17.661 17.876 15.742 f 0.005427 0.000670 0.001672 m
BLG523_32_58231  18 11 55.68 -26 54 25.7 4 OGLE-2013-BLG-1559   987  1.27541 2456555.21779  0.104080  26.347780  0.00000  0.00000       0 15.415 15.621 15.560 f 0.013133 0.003662 0.011423 m
BLG523_32_65541  18 12 03.78 -26 53 44.5 4 OGLE-2016-BLG-1763   985  1.13030 2457669.75788  0.328230  27.457386  0.00000  0.00000       0 18.345 18.387 15.453 f 0.002904 0.000285 0.003814 m
BLG524_16_24749  18 11 29.72 -28 44 45.9 4 OGLE-2014-BLG-0287   631  1.14178 2456752.61919  0.462388  31.032317  0.00000  0.00000       0 17.989 18.065 14.754 f 0.002687 0.000495 0.002399 m
BLG524_18_110121 18 16 11.05 -28 27 30.2 4 OGLE-2015-BLG-0639   641  1.88765 2457215.24442  1.275050  68.172606  0.00000  0.00000       0 15.258 15.256 14.651 f 0.007760 0.003675 0.003213 m
BLG524_20_51627  18 14 50.30 -28 33 10.9 4 OGLE-2014-BLG-1224   643  1.01748 2456846.52947  0.056098  21.278073  0.00000  0.00000       0 18.174 19.112 14.740 f 0.002690 0.001280 0.001408 m
BLG524_22_194860 18 13 08.85 -28 20 15.2 4 -                    640  1.10600 2455415.97556  0.153018  11.714820  0.00000  0.00000       0 18.187 18.280 14.814 f 0.006631 0.002813 0.001383 m
BLG524_23_11176  18 12 55.19 -28 30 45.7 4 OGLE-2012-BLG-1174   638  1.02590 2456163.25723  0.387538  24.399877  0.00000  0.00000       0 16.509 16.504 14.833 f 0.006106 0.001976 0.006445 m
BLG524_25_87456  18 11 25.01 -28 22 13.5 4 OGLE-2014-BLG-1586   642  1.15850 2456889.66924  0.018655  21.269429  0.00000  0.00000       0 18.264 18.807 14.872 f 0.002803 0.000828 0.001445 m
BLG524_27_57340  18 15 32.06 -28 11 12.2 4 -                    642  1.04246 2455656.17451  0.460241  21.218466  0.00000  0.00000       0 18.253 18.046 14.900 N 0.003827 0.001635 0.000995 m
BLG524_30_124090 18 13 20.60 -28 08 41.9 4 OGLE-2014-BLG-1511   642  1.03554 2456924.30759  0.024079  40.881484  0.00000  0.00000       0 17.482 17.623 14.797 f 0.002370 0.000661 0.001626 m
BLG524_31_50970  18 12 45.97 -28 13 37.7 4 OGLE-2014-BLG-0494   643  1.13674 2456817.31740  0.153014  33.199158  0.00000  0.00000       0 14.497 14.493 14.933 f 0.013250 0.002607 0.017355 m
BLG524_32_133709 18 11 51.71 -28 03 16.4 4 OGLE-2015-BLG-1479   643  1.27116 2457267.64270  0.428692  49.621387  0.00000  0.00000       0 16.485 17.231 15.254 f 0.003257 0.000269 0.005654 m
BLG525_09_64729  18 16 20.90 -30 07 25.8 4 OGLE-2013-BLG-1097   554  1.25983 2456497.02959  0.267035  32.780870  0.00000  0.00000       0 17.764 18.371 14.558 f 0.002101 0.000751 0.000556 m
BLG525_10_86612  18 15 36.18 -29 57 22.7 4 -                    552  1.04152 2455421.69211  1.172763  16.620987  0.00000  0.00000       0 14.811 14.820 14.830 f 0.016914 0.005830 0.006451 m
BLG525_12_51165  18 14 14.90 -30 01 41.9 4 OGLE-2015-BLG-1304   554  0.93488 2457186.98285  0.001713  11.909200  0.00000  0.00000       0 18.181 19.004 14.757 f 0.003509 0.001156 0.011536 f
BLG525_17_21295  18 17 15.83 -29 38 19.5 4 OGLE-2011-BLG-1389   556  1.04751 2455838.86830  0.198070  16.268411  0.00000  0.00000       0 17.608 17.716 14.528 f 0.003927 0.001214 0.003159 m
BLG525_20_47641  18 14 57.51 -29 46 15.4 4 OGLE-2012-BLG-0174   558  0.99408 2455992.48024  0.224053  44.334919  0.00000  0.00000       0 17.691 17.959 14.623 f 0.002218 0.001077 0.002246 m
BLG525_25_58563  18 11 27.40 -29 41 02.8 4 -                    551  1.57447 2455380.90187  0.040782  71.055664  0.00000  0.00000       0 17.562 17.775 14.827 f 0.001965 0.000468 0.001627 m
BLG525_25_69023  18 11 28.42 -29 35 49.8 4 OGLE-2015-BLG-0472   555  3.11421 2457140.60008  0.144331  45.491362  0.49925  0.49908 2457141  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG525_25_74424  18 11 32.83 -29 33 30.1 4 OGLE-2011-BLG-0770   546  1.02987 2455639.48097  0.194424   5.669472  0.00000  0.00000       0 16.525 16.561 14.912 f 0.024188 0.008439 0.026650 m
BLG525_27_64286  18 15 40.55 -29 17 48.3 4 OGLE-2011-BLG-0771   556  0.92483 2455653.64888  0.601711  14.151130  0.00000  0.00000       0 17.257 17.235 14.854 N 0.008438 0.003323 0.007489 m
BLG526_01_19285  18 16 38.57 -31 40 47.6 4 -                    508  1.10012 2457178.54382  0.311026  14.493091  0.00000  0.00000       0 17.639 17.541 14.611 f 0.005733 0.001280 0.005371 m
BLG526_08_36221  18 17 21.32 -31 08 07.3 4 OGLE-2012-BLG-1634   511  1.54543 2456225.70222  0.207266  29.951504  0.00000  0.00000       0 18.097 18.046 14.894 f 0.003159 0.001454 0.001496 m
BLG526_09_33849  18 16 45.80 -31 09 29.8 4 OGLE-2016-BLG-1128   514  1.06310 2457565.03433  0.001837  50.867879  0.00000  0.00000       0 16.657 18.281 14.729 f 0.001738 0.000877 0.002236 m
BLG526_11_44088  18 15 20.81 -31 05 12.8 4 OGLE-2015-BLG-1735   494  1.04193 2457269.06047  0.680157  32.056991  0.00000  0.00000       0 17.767 17.743 14.728 f 0.002836 0.000830 0.000846 m
BLG526_16_27934  18 11 40.41 -31 19 31.0 4 OGLE-2015-BLG-0862   513  0.93478 2457304.39168  0.142557  82.822137  0.00000  0.00000       0 15.954 16.111 15.238 f 0.003464 0.001352 0.006023 m
BLG526_20_8259   18 15 27.97 -30 56 06.4 4 OGLE-2011-BLG-1170   497  1.48915 2455801.93352  0.024719  20.318193  0.00000  0.00000       0 17.529 17.533 15.253 f 0.005220 0.001787 0.004773 m
BLG526_28_2567   18 15 25.94 -30 42 23.0 4 OGLE-2016-BLG-0495   511  0.93032 2457571.29782  0.561338  82.273860  0.00000  0.00000       0 17.994 17.808 14.781 f 0.001332 0.000453 0.000977 m
BLG526_29_41684  18 14 30.81 -30 33 18.8 4 OGLE-2014-BLG-1356   513  1.27635 2456928.72643  0.130801  49.119359  0.00000  0.00000       0 14.535 14.747 14.771 f 0.007173 0.001810 0.002548 m
BLG526_32_34643  18 12 25.64 -30 36 33.0 4 OGLE-2012-BLG-1260   516  1.15248 2456158.82929  0.024179  23.783758  0.00000  0.00000       0 17.311 18.885 14.918 N 0.002547 0.000826 0.000339 m
BLG527_06_44180  18 17 48.26 -23 25 06.0 4 OGLE-2016-BLG-1699   377  0.90653 2457631.10842  0.361053   8.576498  0.00000  0.00000       0 17.811 17.731 15.697 f 0.017626 0.007673 0.006406 m
BLG527_08_60237  18 21 45.81 -23 17 33.3 4 OGLE-2013-BLG-1313   383  0.91646 2456483.69978  0.044278  17.455402  0.00000  0.00000       0 18.311 18.265 14.976 f 0.004371 0.001145 0.002586 m
BLG527_15_55557  18 16 45.41 -23 21 50.4 4 OGLE-2015-BLG-0473   306  1.56575 2457145.77613  0.047829  26.229388  0.00000  0.00000       0 15.869 15.894 15.808 f 0.011124 0.001264 0.010642 m
BLG527_16_15507  18 16 37.51 -23 18 05.2 4 OGLE-2014-BLG-0142   383  0.91660 2456725.52246  0.148406  30.683241  0.00000  0.00000       0 18.071 18.229 15.326 N 0.003768 0.001394 0.001952 m
BLG527_17_204    18 21 56.12 -23 02 33.9 4 OGLE-2013-BLG-1681   385  1.13522 2456678.68581  0.190716 129.598960  0.00000  0.00000       0 15.540 16.586 15.050 f 0.003375 0.001972 0.002117 m
BLG527_30_75497  18 18 22.60 -22 34 14.4 4 OGLE-2014-BLG-1587   385  0.95389 2456981.71151  0.294243  71.548765  0.00000  0.00000       0 16.699 17.283 15.403 f 0.004638 0.002235 0.002395 m
BLG528_02_35     18 20 33.31 -24 53 35.0 4 OGLE-2014-BLG-0963   432  1.34818 2456906.84740  0.892679  57.347296  0.00000  0.00000       0 13.129 13.129 15.344 f 0.021502 0.008580 0.041163 m
BLG528_04_19451  18 19 25.74 -24 50 56.8 4 OGLE-2016-BLG-0586   429  1.03708 2457544.72847  0.136474  45.361231  0.00000  0.00000       0 17.722 17.553 15.080 f 0.002875 0.000968 0.002674 m
BLG528_06_77074  18 17 38.45 -24 53 04.8 4 OGLE-2014-BLG-1513   437  0.92566 2456881.71640  0.081873  15.860501  0.00000  0.00000       0 15.593 15.628 15.486 f 0.022607 0.005087 0.004695 m
BLG528_07_108188 18 16 55.66 -24 46 17.1 4 -                    437  1.69514 2456419.11185  0.034179  47.175813  0.00000  0.00000       0 15.974 16.014 15.673 f 0.008240 0.002529 0.010870 m
BLG528_09_18047  18 21 25.75 -24 31 10.0 4 OGLE-2016-BLG-0515   438  1.07308 2457546.81137  0.261099  62.428880  0.00000  0.00000       0 18.498 18.348 15.341 f 0.003300 0.001807 0.001985 m
BLG528_10_66815  18 20 29.75 -24 35 02.4 4 -                    432  1.09808 2455742.81385  0.205410  77.615835  0.00000  0.00000       0 16.997 19.166 15.290 f 0.001464 0.000785 0.002088 m
BLG528_23_61861  18 17 55.62 -24 01 03.0 4 OGLE-2013-BLG-1495   391  0.93267 2456587.39363  0.803270  63.916699  0.00000  0.00000       0 15.258 15.257 15.348 f 0.007622 0.002913 0.010930 m
BLG528_25_86911  18 16 22.18 -24 13 39.2 4 OGLE-2016-BLG-1023   437  0.90611 2457569.32615  0.605392  29.061735  0.00000  0.00000       0 17.976 17.923 15.617 f 0.006260 0.002145 0.001367 m
BLG529_02_84277  18 20 22.65 -26 06 40.1 4 OGLE-2014-BLG-0291   444  1.01556 2456735.73338  0.035129   8.293988  0.00000  0.00000       0 18.384 18.350 14.681 f 0.005911 0.001248 0.002047 m
BLG529_09_76821  18 21 13.43 -25 49 09.2 4 -                    444  2.84132 2456050.09141  0.141199  33.422127  0.00000  0.00000       0 16.094 16.024 14.318 f 0.005444 0.001445 0.005516 m
BLG529_13_120229 18 18 17.63 -25 44 20.9 4 OGLE-2016-BLG-0193   447  1.13238 2457483.12753  0.058701  42.767491  0.00000  0.00000       0 18.368 18.275 14.550 f 0.001916 0.000668 0.000850 m
BLG529_20_165815 18 19 40.79 -25 15 27.4 4 -                    446  1.00363 2455991.81417  0.170710  59.641707  0.00000  0.00000       0 17.493 17.689 17.632 f 0.008553 0.003994 0.005521 m
BLG529_24_95835  18 16 53.61 -25 31 31.0 4 OGLE-2014-BLG-0987   444  1.14070 2456829.11853  0.026762  34.082448  0.00000  0.00000       0 18.335 19.206 14.788 f 0.001684 0.000588 0.000852 m
BLG529_29_3836   18 19 24.34 -25 09 44.1 4 -                    448  0.87567 2456203.79393  0.165132  15.347142  0.00000  0.00000       0 17.961 17.953 14.396 f 0.003129 0.000870 0.003354 m
BLG529_30_1034   18 18 45.47 -25 12 18.4 4 OGLE-2013-BLG-1320   440  0.94638 2456552.91377  0.274260  44.554879  0.00000  0.00000       0 16.375 16.580 14.724 f 0.003893 0.001671 0.005492 m
BLG530_10_21265  18 20 55.69 -26 58 04.6 4 OGLE-2016-BLG-1170   432  1.19267 2457615.04510  0.299086  46.996744  0.00000  0.00000       0 17.450 17.672 14.384 f 0.002521 0.001303 0.001426 m
BLG530_14_115229 18 17 47.72 -26 57 11.9 4 OGLE-2016-BLG-0552   440  1.07516 2457485.46570  0.157144  14.838586  0.00000  0.00000       0 17.984 17.969 14.542 f 0.004605 0.001625 0.002129 m
BLG530_17_93206  18 21 56.01 -26 37 42.8 4 OGLE-2015-BLG-0347   442  0.99253 2457115.16348  0.094740  76.043014  0.00000  0.00000       0 16.463 18.779 14.531 f 0.001107 0.000402 0.000915 m
BLG531_08_64087  18 22 13.82 -28 15 43.7 4 OGLE-2013-BLG-1324   394  1.19086 2456394.83743  0.124850 144.353172  0.00000  0.00000       0 16.446 18.224 14.196 f 0.000741 0.000316 0.001210 m
BLG531_10_37382  18 20 54.28 -28 03 49.6 4 -                    392  1.22293 2455399.14173  0.155714  94.049139  0.00000  0.00000       0 17.212 18.121 14.316 f 0.002018 0.001113 0.000945 m
BLG531_21_154747 18 19 26.86 -27 42 54.1 4 OGLE-2016-BLG-1366   392  1.01724 2457646.28731  0.245730  84.310414  0.00000  0.00000       0 15.991 18.107 18.109 f 0.008434 0.004926 0.004060 m
BLG531_23_139273 18 17 57.71 -27 46 54.4 4 OGLE-2015-BLG-0372   396  0.98441 2457131.68016  0.082005  33.952683  0.00000  0.00000       0 16.914 16.999 14.299 f 0.002985 0.000900 0.001377 m
BLG531_25_2581   18 16 42.33 -27 58 43.0 4 OGLE-2016-BLG-0194   394  1.18750 2457451.60222  0.028347  13.716856  0.00000  0.00000       0 17.214 17.778 14.111 f 0.004903 0.001467 0.002293 m
BLG531_26_127778 18 21 32.19 -27 23 51.3 4 -                    386  1.58969 2455693.37819  0.173178 103.465492  0.00000  0.00000       0 16.464 17.047 14.504 f 0.002664 0.001674 0.001104 m
BLG532_07_97505  18 17 15.83 -29 38 19.5 4 OGLE-2011-BLG-1389   356  0.94958 2455838.96996  0.204517  16.260239  0.00000  0.00000       0 18.032 18.118 14.929 f 0.004015 0.001695 0.001464 m
BLG532_29_16396  18 19 39.69 -28 49 58.5 4 -                    354  1.20064 2455692.14654  0.103996  15.536239  0.00000  0.00000       0 16.277 16.284 14.810 f 0.006939 0.001373 0.004911 m
BLG532_31_116368 18 17 59.54 -28 39 16.2 4 OGLE-2016-BLG-0399   353  1.16777 2457501.31602  0.096640  57.607736  0.00000  0.00000       0 17.629 18.188 15.075 f 0.002418 0.001174 0.001494 m
BLG534_01_109123 17 53 52.47 -31 29 19.1 4 OGLE-2011-BLG-0407  7384  0.88347 2455740.69899  0.094112  59.209961  0.00000  0.00000       0 17.677 19.717 16.429 N 0.001492 0.000147 0.003415 m
BLG534_01_109729 17 53 59.48 -31 29 43.9 4 OGLE-2014-BLG-1981  7381  0.89463 2456941.52914  0.127303  15.467962  0.00000  0.00000       0 18.624 19.014 16.169 f 0.004816 0.001151 0.001554 m
BLG534_01_162269 17 53 41.44 -31 24 44.2 4 OGLE-2015-BLG-2074  4886  1.40752 2457308.26677  0.535336  23.716864  0.00000  0.00000       0 18.655 18.429 16.495 N 0.006611 0.002261 0.004838 m
BLG534_01_18897  17 54 20.59 -31 31 01.9 4 OGLE-2014-BLG-1949  6968  1.34304 2456964.48161  0.363674  36.508147  0.00000  0.00000       0 15.036 16.547 16.070 N 0.009912 0.002678 0.001539 m
BLG534_01_3932   17 54 16.14 -31 38 45.1 4 OGLE-2019-BLG-0820  7375  1.34635 2458646.90201  0.231635  33.351812  0.00000  0.00000       0 17.313 19.321 16.130 f 0.002912 0.000906 0.001112 m
BLG534_01_49451  17 54 06.41 -31 36 35.7 4 OGLE-2019-BLG-0684  7378  1.54127 2458616.99135  0.738100   6.197561  0.00000  0.00000       0 14.387 15.461 16.229 N 0.064678 0.009124 0.011063 m
BLG534_02_105474 17 53 10.54 -31 28 10.6 4 OGLE-2011-BLG-0071  7351  1.08226 2455629.07251  0.209381  53.204079  0.00000  0.00000       0 18.701 20.068 16.874 f 0.002095 0.000629 0.000618 m
BLG534_02_132626 17 53 06.39 -31 34 14.4 4 OGLE-2016-BLG-1726  7324  1.23594 2457692.89940  0.082250  30.420863  0.00000  0.00000       0 16.177 16.245 16.611 f 0.013646 0.003855 0.011509 m
BLG534_02_88302  17 53 16.35 -31 36 31.4 4 OGLE-2017-BLG-1565  7347  0.93847 2457994.04552  0.536522   9.151038  0.00000  0.00000       0 16.735 16.910 16.519 f 0.020029 0.000819 0.016625 m
BLG534_02_9872   17 53 30.17 -31 36 47.2 4 OGLE-2015-BLG-0229  7346  1.08708 2457102.41833  0.109603  44.036923  0.00000  0.00000       0 18.818 20.326 16.546 N 0.002315 0.001076 0.001907 m
BLG534_03_129699 17 52 19.30 -31 27 31.4 4 OGLE-2018-BLG-0961  7341  1.51697 2458274.13588  1.147209   3.656680  0.00000  0.00000       0 15.322 15.319 17.031 N 0.168334 0.056954 0.106122 m
BLG534_03_3875   17 52 48.14 -31 39 19.5 4 OGLE-2011-BLG-0147  7326  1.13084 2455665.67293  1.156119  20.552705  0.00000  0.00000       0 16.734 16.722 16.654 N 0.016742 0.005925 0.016056 m
BLG534_03_53894  17 52 45.26 -31 32 38.6 4 OGLE-2014-BLG-0048  7334  1.49425 2456697.68529  1.065373   6.309037  0.00000  0.00000       0 17.294 17.277 16.903 f 0.042296 0.013178 0.016889 m
BLG534_03_58577  17 52 34.54 -31 30 12.8 4 OGLE-2019-BLG-1015  7343  1.17054 2458684.78625  0.442098  21.933474  0.00000  0.00000       0 17.182 18.730 16.944 f 0.006453 0.001726 0.002643 m
BLG534_04_189    17 52 08.41 -31 40 14.0 4 OGLE-2016-BLG-1741  7333  1.11909 2457648.27161  1.199345   8.065827  0.00000  0.00000       0 16.750 16.741 16.978 f 0.056628 0.027222 0.018894 m
BLG534_05_18228  17 51 27.48 -31 26 58.7 4 OGLE-2017-BLG-0876  5841  1.07757 2457948.69381  0.256587  34.115152  0.00000  0.00000       0 17.961 18.148 17.403 N 0.008690 0.002236 0.005637 m
BLG534_05_79990  17 50 52.00 -31 29 53.8 4 OGLE-2019-BLG-0034  7363  0.79193 2458544.28552  1.237167  50.625749  0.00000  0.00000       0 17.699 17.678 18.021 f 0.007983 0.002701 0.007503 m
BLG534_06_8917   17 50 42.28 -31 32 14.8 4 OGLE-2013-BLG-0831  7088  1.42685 2456442.68345  0.382322   2.898514  0.00000  0.00000       0 16.010 15.998 18.376 f 0.273210 0.107372 0.095075 f
BLG534_08_116741 17 54 35.15 -31 09 20.6 4 OGLE-2019-BLG-0821  7383  0.93025 2458641.99098  0.695889   6.332977  0.00000  0.00000       0 18.353 18.227 16.045 f 0.017658 0.006510 0.011837 m
BLG534_08_144390 17 54 26.97 -31 16 57.8 4 OGLE-2013-BLG-0103  7260  0.84665 2456355.98154  0.425628  27.412777  0.00000  0.00000       0 17.069 17.002 16.330 f 0.008384 0.002251 0.006866 m
BLG534_08_151063 17 54 24.43 -31 15 32.0 4 OGLE-2017-BLG-0530  3667  1.17329 2457861.16000  0.161475  45.979848  0.00000  0.00000       0 18.553 19.201 16.314 f 0.002482 0.000794 0.001179 m
BLG534_08_22547  17 54 57.10 -31 12 23.4 4 OGLE-2019-BLG-1271  7350  1.18553 2458706.95748  0.003371   5.881116  0.00000  0.00000       0 18.549 18.510 16.185 N 0.017598 0.003960 0.005668 m
BLG534_08_73436  17 54 53.87 -31 08 19.1 4 OGLE-2012-BLG-0617  7371  1.64382 2456068.60097  0.001352  25.793627  0.00000  0.00000       0 18.528 19.808 15.958 f 0.000816 0.000010 0.000108 f
BLG534_09_10391  17 54 15.41 -31 16 09.5 4 OGLE-2018-BLG-0198  7378  0.84653 2458207.50143  0.374339  27.462022  0.00000  0.00000       0 18.396 18.195 16.437 N 0.006119 0.001049 0.000749 m
BLG534_09_165933 17 53 45.72 -31 08 03.6 4 OGLE-2015-BLG-2062  7362  1.37249 2457294.09280  0.484417   5.540934  0.00000  0.00000       0 15.152 15.476 16.318 f 0.093022 0.019392 0.061002 m
BLG534_09_26668  17 54 14.33 -31 09 03.4 4 -                   7370  1.04238 2457942.27010  0.423545  44.179970  0.00000  0.00000       0 17.090 17.111 16.309 f 0.006800 0.002408 0.002377 m
BLG534_09_66000  17 54 05.21 -31 13 01.0 4 OGLE-2014-BLG-1143  7379  0.94990 2456859.76475  1.292352  49.249292  0.00000  0.00000       0 18.264 18.206 16.412 N 0.006152 0.002724 0.003452 m
BLG534_09_77031  17 54 04.36 -31 08 08.1 4 OGLE-2018-BLG-0812  7371  1.16808 2458275.70704  1.071734  14.629585  0.00000  0.00000       0 16.053 16.050 16.467 N 0.029676 0.006923 0.010570 m
BLG534_09_77254  17 54 10.90 -31 06 11.5 4 OGLE-2015-BLG-1172  7339  0.97000 2457185.55264  0.713566  11.646707  0.00000  0.00000       0 16.500 17.051 16.173 f 0.016193 0.004128 0.006434 m
BLG534_10_27193  17 53 33.39 -31 10 30.1 4 OGLE-2018-BLG-0418  7336  0.96583 2458317.54685  0.463844  70.306648  0.00000  0.00000       0 17.605 17.968 16.601 f 0.004088 0.001430 0.004079 m
BLG534_10_33013  17 53 35.52 -31 06 17.0 4 OGLE-2013-BLG-0105  7317  0.99414 2456393.27768  1.553921  42.378851  0.00000  0.00000       0 16.734 16.731 16.543 N 0.007106 0.001312 0.016820 m
BLG534_11_28048  17 52 52.79 -31 10 50.2 4 OGLE-2012-BLG-0149  7186  1.79664 2456008.51071  1.493788  15.019610  0.00000  0.00000       0 14.587 14.587 16.606 N 0.063199 0.029577 0.036815 m
BLG534_11_49130  17 52 35.43 -31 19 51.6 4 OGLE-2016-BLG-0185  7322  0.94170 2457444.81369  0.149613   4.904024  0.00000  0.00000       0 18.966 18.857 16.627 f 0.024166 0.010332 0.018058 m
BLG534_11_66060  17 52 39.32 -31 13 10.9 4 OGLE-2012-BLG-0065  7340  0.84807 2455999.93493  0.177012  51.815239  0.00000  0.00000       0 18.522 18.977 16.704 N 0.003128 0.001336 0.001805 m
BLG534_11_72264  17 52 36.28 -31 08 45.3 4 OGLE-2011-BLG-0221  7328  0.90330 2455722.16509  0.084782  88.303214  0.00000  0.00000       0 17.988 19.509 16.752 N 0.001919 0.000591 0.001530 m
BLG534_12_5509   17 52 08.79 -31 16 12.3 4 OGLE-2019-BLG-0310  7338  0.80614 2458564.22523  0.450032   5.077779  0.00000  0.00000       0 17.778 17.866 17.233 f 0.035905 0.007658 0.029329 m
BLG534_12_71898  17 51 49.37 -31 15 46.0 4 OGLE-2017-BLG-0067  7373  0.79119 2457790.18745  0.287080  17.515837  0.00000  0.00000       0 17.635 18.012 17.218 N 0.016523 0.006204 0.003510 m
BLG534_12_84283  17 51 43.04 -31 08 50.9 4 OGLE-2019-BLG-0726  7378  1.00620 2458639.12695  0.018267  11.477865  0.00000  0.00000       0 17.011 17.034 16.795 N 0.019507 0.003873 0.000031 f
BLG534_12_84459  17 51 47.65 -31 10 29.5 4 OGLE-2017-BLG-1340  7374  1.40797 2457950.81748  0.171419   5.271904  0.00000  0.00000       0 18.334 18.771 16.741 f 0.018434 0.004183 0.002664 m
BLG534_13_14706  17 51 24.92 -31 09 33.4 4 OGLE-2013-BLG-0750  7339  1.06209 2456435.90854  1.238356   6.160250  0.00000  0.00000       0 16.549 16.542 16.855 N 0.053129 0.011616 0.052460 m
BLG534_13_63924  17 50 56.09 -31 19 38.9 4 -                   7374  0.93970 2456887.58324  0.008202  65.249086  0.00000  0.00000       0 18.505 18.552 17.941 f 0.006136 0.000236 0.003625 f
BLG534_13_67269  17 50 59.41 -31 16 41.8 4 OGLE-2016-BLG-0135  7380  0.92835 2457440.27518  0.336197   9.018162  0.00000  0.00000       0 18.236 17.960 17.511 f 0.032107 0.009083 0.007988 m
BLG534_13_92917  17 50 47.17 -31 20 32.0 4 OGLE-2013-BLG-0522  5341  0.94397 2456412.33726  0.335254   9.789965  0.00000  0.00000       0 17.967 17.909 17.944 f 0.034193 0.009125 0.010224 m
BLG534_15_14338  17 49 47.84 -31 12 09.7 4 OGLE-2017-BLG-1742  7383  1.02992 2458049.98823  0.727613  21.460651  0.00000  0.00000       0 16.371 16.638 18.611 f 0.044580 0.011793 0.016770 m
BLG534_17_102365 17 54 35.25 -31 00 13.9 4 OGLE-2012-BLG-1724  7360  1.16871 2456312.67052  1.078268  60.542789  0.00000  0.00000       0 15.799 16.009 15.770 f 0.009124 0.005273 0.012168 m
BLG534_17_110206 17 54 36.67 -30 57 39.3 4 OGLE-2015-BLG-0349  7356  0.92739 2457107.37906  0.234613  26.754426  0.00000  0.00000       0 19.238 19.591 16.051 f 0.002440 0.000468 0.001178 m
BLG534_17_153948 17 54 23.39 -31 00 30.7 4 -                   1136  1.25775 2455402.22967  0.183254  30.206606  0.00000  0.00000       0 18.067 18.878 16.080 N 0.003840 0.001399 0.001500 m
BLG534_17_56284  17 54 44.27 -31 00 17.7 4 OGLE-2011-BLG-0382  7358  1.06366 2455697.95855  0.038982   8.892282  0.00000  0.00000       0 18.618 20.173 15.743 N 0.004409 0.001435 0.003136 m
BLG534_18_1133   17 54 17.95 -31 02 36.5 4 OGLE-2017-BLG-0176  7343  1.34475 2457829.24073  0.544032  19.942033  0.00000  0.00000       0 18.106 18.144 16.028 f 0.006376 0.002171 0.002754 m
BLG534_18_129829 17 53 53.38 -30 50 42.1 4 OGLE-2013-BLG-1289  7387  0.82720 2456501.65745  0.448862   8.208879  0.00000  0.00000       0 18.758 18.890 16.435 f 0.012464 0.002504 0.006484 m
BLG534_18_169107 17 53 46.61 -30 53 17.0 4 OGLE-2016-BLG-1610  7375  1.07414 2457642.38310  0.367374  14.671115  0.00000  0.00000       0 16.054 15.955 16.334 N 0.019306 0.004559 0.022167 m
BLG534_18_25061  17 54 19.42 -30 54 52.8 4 OGLE-2018-BLG-0711  7175  0.94812 2458265.23528  0.491406  16.003253  0.00000  0.00000       0 16.273 16.256 16.153 f 0.019479 0.006468 0.007773 m
BLG534_18_5145   17 54 15.75 -31 01 05.1 4 OGLE-2014-BLG-0298  7381  1.24502 2456931.68213  0.542926 182.704447  0.00000  0.00000       0 16.526 18.828 16.082 N 0.000591 0.000226 0.003055 m
BLG534_18_56314  17 54 10.40 -31 00 09.3 4 OGLE-2013-BLG-0245  7383  1.33324 2456390.30682  0.052281  48.248209  0.00000  0.00000       0 18.992 19.844 16.213 f 0.001987 0.000782 0.000720 m
BLG534_18_60202  17 54 07.67 -30 59 46.9 4 OGLE-2014-BLG-0627  7384  0.90939 2456910.75193  0.889082  83.128042  0.00000  0.00000       0 17.169 17.165 16.479 N 0.005142 0.002122 0.003778 m
BLG534_18_60305  17 54 06.44 -30 58 55.8 4 OGLE-2019-BLG-0663  7378  2.33720 2458623.48404  0.240005   9.460153  0.00000  0.00000       0 17.510 17.181 16.340 N 0.021615 0.008381 0.014180 m
BLG534_18_80641  17 54 05.37 -30 50 55.2 4 OGLE-2014-BLG-1145  7390  0.86257 2456840.74649  0.041634  28.329897  0.00000  0.00000       0 17.937 20.282 16.239 f 0.002205 0.000685 0.001182 m
BLG534_19_109449 17 53 16.71 -30 59 26.1 4 OGLE-2012-BLG-0183  7383  0.72250 2456006.31025  0.626387   6.083292  0.00000  0.00000       0 15.525 15.521 16.343 N 0.063574 0.024762 0.025137 m
BLG534_19_12357  17 53 28.98 -30 58 17.4 4 OGLE-2017-BLG-0525  7382  0.93370 2457914.45706  0.600902  47.876373  0.00000  0.00000       0 18.714 17.668 16.346 N 0.004970 0.002386 0.002254 m
BLG534_19_169306 17 52 56.94 -30 56 03.7 4 OGLE-2019-BLG-0824  1495  1.04162 2458614.66692  0.208584  24.032961  0.00000  0.00000       0 16.513 16.928 16.199 N 0.012318 0.002469 0.006484 m
BLG534_19_74662  17 53 18.42 -30 53 21.9 4 OGLE-2011-BLG-1423  7391  0.91114 2455831.65866  0.085907   9.934722  0.00000  0.00000       0 18.426 19.489 16.063 f 0.006358 0.000748 0.006346 m
BLG534_19_82167  17 53 22.06 -30 52 18.4 4 OGLE-2017-BLG-1743  7388  0.96492 2458026.56558  0.017900  14.495306  0.00000  0.00000       0 18.689 18.838 16.146 N 0.007326 0.002013 0.003012 m
BLG534_20_150987 17 52 21.98 -31 03 05.8 4 OGLE-2012-BLG-0201  7326  1.02285 2456014.29958  0.101850  33.275452  0.00000  0.00000       0 18.245 20.039 16.552 f 0.002330 0.000825 0.003120 m
BLG534_20_63234  17 52 38.13 -30 58 58.5 4 OGLE-2014-BLG-0915  7387  0.93911 2456812.19988  0.091479   5.264627  0.00000  0.00000       0 16.681 16.864 16.460 N 0.047241 0.015637 0.037878 m
BLG534_20_70402  17 52 44.69 -30 55 42.6 4 OGLE-2012-BLG-0163  7382  0.91069 2456096.44392  0.313968  57.184863  0.00000  0.00000       0 16.618 16.719 16.172 N 0.006333 0.001968 0.005341 m
BLG534_20_91708  17 52 38.74 -30 48 56.7 4 OGLE-2019-BLG-0995  7391  0.87684 2458671.48699  0.750195   7.603006  0.00000  0.00000       0 17.609 17.582 16.230 f 0.017752 0.003978 0.018249 m
BLG534_21_105881 17 51 47.06 -30 55 43.1 4 OGLE-2018-BLG-1740  7387  0.86143 2458411.91363  0.128750  21.831494  0.00000  0.00000       0 17.610 18.037 16.871 N 0.008619 0.001407 0.008032 m
BLG534_21_48540  17 51 58.90 -31 00 53.7 4 OGLE-2016-BLG-1445  7377  1.04161 2457609.83471  0.396371   7.578329  0.00000  0.00000       0 16.191 16.179 16.490 f 0.041834 0.006470 0.008374 m
BLG534_21_54861  17 51 57.90 -30 59 39.3 4 OGLE-2016-BLG-1786  7388  0.95086 2457662.72044  0.772841  11.439948  0.00000  0.00000       0 16.620 16.605 16.559 f 0.040183 0.017635 0.009741 m
BLG534_21_67060  17 52 01.11 -30 54 59.4 4 OGLE-2011-BLG-0260  7384  0.88523 2455698.39706  0.124215  30.078082  0.00000  0.00000       0 18.245 18.506 16.935 N 0.005679 0.001428 0.002174 m
BLG534_23_116982 17 50 12.44 -30 52 33.5 4 OGLE-2014-BLG-1124  7385  0.87917 2456870.97788  0.750256  42.650459  0.00000  0.00000       0 18.661 18.545 17.311 N 0.005348 0.000860 0.005834 m
BLG534_23_47635  17 50 31.33 -30 53 19.3 4 OGLE-2015-BLG-1482  7392  1.14515 2457207.90163  0.163920   4.111880  0.00000  0.00000       0 17.375 17.308 17.309 N 0.068098 0.023794 0.006492 m
BLG534_23_55473  17 50 32.50 -30 49 58.2 4 OGLE-2016-BLG-0983  7387  0.96386 2457563.51631  0.571514  18.106453  0.00000  0.00000       0 17.365 17.102 17.242 N 0.013604 0.003177 0.012566 m
BLG534_23_55713  17 50 30.91 -30 48 29.7 4 OGLE-2012-BLG-1361  7384  1.02529 2456198.93103  0.515872  33.090750  0.00000  0.00000       0 17.319 18.313 17.241 N 0.007534 0.001870 0.004639 m
BLG534_23_74434  17 50 20.12 -30 56 02.3 4 OGLE-2019-BLG-0035  7383  2.64076 2458590.26121  0.544951  65.485345  0.06098  0.32881 2458590 14.540 14.944 17.310 N 0.021670 0.010313 0.013581 m
BLG534_24_50666  17 49 42.04 -30 47 51.2 4 OGLE-2011-BLG-0210  7315  1.30380 2455728.73494  1.057126  74.889948  0.00000  0.00000       0 18.090 17.807 16.722 f 0.006174 0.002590 0.005053 m
BLG534_24_68968  17 49 34.44 -30 51 29.1 4 OGLE-2012-BLG-0067  7390  0.94542 2455976.80124  0.078084   7.631121  0.00000  0.00000       0 17.755 17.733 18.001 N 0.047248 0.010061 0.019269 m
BLG534_24_72337  17 49 32.52 -30 49 23.4 4 OGLE-2018-BLG-1741  7394  0.92202 2458419.65511  0.476695  25.976420  0.00000  0.00000       0 18.173 18.209 17.963 N 0.013464 0.004352 0.009141 m
BLG534_24_75343  17 49 32.74 -30 47 06.9 4 OGLE-2014-BLG-2033  7322  0.91867 2456947.35007  0.010189   2.308354  0.00000  0.00000       0 17.817 17.742 17.868 f 0.087012 0.009229 0.056313 f
BLG534_25_13697  17 49 17.55 -30 51 05.3 4 OGLE-2019-BLG-0183  6315  0.88113 2458591.09284  0.437875  53.556641  0.00000  0.00000       0 18.075 18.435 17.974 N 0.008173 0.002700 0.005136 m
BLG534_25_13817  17 49 14.45 -30 50 21.8 4 OGLE-2013-BLG-1496  7374  0.95442 2456582.56285  0.284940  54.421108  0.00000  0.00000       0 18.199 17.896 17.941 f 0.011777 0.006720 0.006949 m
BLG534_26_145637 17 53 43.87 -30 38 53.0 4 OGLE-2011-BLG-1007  7351  0.88863 2455790.00442  0.264462  32.884734  0.00000  0.00000       0 18.766 18.759 16.442 N 0.004466 0.000607 0.006499 m
BLG534_26_17978  17 54 17.56 -30 34 09.7 4 OGLE-2018-BLG-0790  7367  0.89965 2458321.06970  0.219000  44.662708  0.00000  0.00000       0 17.791 17.816 16.579 f 0.006208 0.002746 0.002055 m
BLG534_26_44536  17 54 10.38 -30 42 04.7 4 OGLE-2012-BLG-1342  7373  3.03598 2456181.14086  1.040687  10.034721  0.00000  0.00000       0  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG534_26_75845  17 54 06.11 -30 28 47.6 4 OGLE-2012-BLG-1645  7375  1.49620 2456236.05703  0.277068  17.207978  0.00000  0.00000       0 15.619 15.805 15.993 N 0.017772 0.004876 0.010952 m
BLG534_26_98078  17 53 51.54 -30 38 17.4 4 OGLE-2013-BLG-0714  7380  1.09107 2456466.77843  0.461919  24.693905  0.00000  0.00000       0 16.381 16.570 16.487 f 0.012129 0.003790 0.002739 m
BLG534_27_121075 17 53 15.16 -30 32 30.7 4 OGLE-2017-BLG-0605  7350  2.51659 2457877.81301  0.286792  20.967018  0.00000  0.00000       0 17.459 18.197 16.514 f 0.008567 0.004059 0.007115 m
BLG534_27_75846  17 53 18.00 -30 31 28.0 4 OGLE-2015-BLG-1905  7389  0.88021 2457292.59906  0.397109  43.604518  0.00000  0.00000       0 18.070 19.012 16.439 N 0.003527 0.000769 0.000494 m
BLG534_28_131329 17 52 24.41 -30 27 43.1 4 OGLE-2013-BLG-0895  7244  1.02932 2456448.33461  0.252935   1.875070  0.00000  0.00000       0 16.840 17.180 16.753 N 0.131341 0.032096 0.033184 m
BLG534_28_140989 17 52 22.76 -30 41 03.0 4 OGLE-2017-BLG-1309  7378  0.93737 2457968.21700  0.064778  21.440117  0.00000  0.00000       0 17.733 18.890 16.217 f 0.005665 0.001668 0.002682 m
BLG534_28_154512 17 52 12.86 -30 37 51.7 4 OGLE-2013-BLG-1770   746  1.50609 2456577.25126  1.092675  25.220311  0.00000  0.00000       0 16.247 16.242 16.452 N 0.024086 0.011812 0.004676 m
BLG534_28_169678 17 52 21.48 -30 31 01.0 4 OGLE-2011-BLG-1200  7378  0.91222 2455799.20881  0.078569  12.024070  0.00000  0.00000       0 17.681 18.958 16.935 N 0.009458 0.002348 0.011448 m
BLG534_28_171597 17 52 14.50 -30 29 36.0 4 OGLE-2013-BLG-0755  5270  1.33358 2456433.87951  0.366262  11.423681  0.00000  0.00000       0 18.474 19.106 16.624 N 0.010132 0.003127 0.005454 m
BLG534_28_18624  17 52 52.94 -30 38 02.0 4 OGLE-2017-BLG-0321  7085  0.91083 2457836.76996  0.448578  13.236436  0.00000  0.00000       0 17.677 18.638 16.645 f 0.009065 0.002641 0.006957 m
BLG534_28_80932  17 52 39.61 -30 28 47.2 4 OGLE-2018-BLG-1216  7382  1.06972 2458330.24432  0.225931  16.002591  0.00000  0.00000       0 17.464 17.359 17.229 N 0.022844 0.012884 0.013522 m
BLG534_28_98800  17 52 25.75 -30 41 25.1 4 OGLE-2014-BLG-0988  7386  1.14309 2456830.53613  0.284687  22.329215  0.00000  0.00000       0 18.904 19.351 16.260 N 0.003890 0.001276 0.003855 m
BLG534_29_102515 17 51 48.49 -30 38 49.7 4 OGLE-2015-BLG-0939  7382  0.87232 2457173.69963  1.223734  17.244639  0.00000  0.00000       0 16.578 16.565 16.816 N 0.022514 0.005507 0.030452 m
BLG534_29_120839 17 51 42.40 -30 29 13.2 4 OGLE-2019-BLG-0439  7391  0.90623 2458669.81249  0.161783  53.424553  0.00000  0.00000       0 17.085 17.162 16.992 N 0.006301 0.002928 0.012695 m
BLG534_29_14932  17 52 06.00 -30 38 26.6 4 OGLE-2012-BLG-0597  7379  1.26073 2456060.27035  0.400755  23.350652  0.00000  0.00000       0 18.663 19.009 16.421 N 0.005080 0.001475 0.002459 m
BLG534_29_162501 17 51 35.96 -30 27 13.8 4 OGLE-2015-BLG-2087  6587  0.95733 2457305.40925  0.079769  15.439839  0.00000  0.00000       0 18.881 18.874 17.317 N 0.013008 0.007485 0.007470 m
BLG534_29_18983  17 52 10.73 -30 37 58.2 4 OGLE-2013-BLG-0861  6544  1.11477 2456515.91196  0.473908  58.119237  0.00000  0.00000       0 17.322 17.320 16.452 N 0.005388 0.001613 0.002922 m
BLG534_30_102805 17 51 03.56 -30 30 25.6 4 OGLE-2018-BLG-0978  7310  2.22158 2458327.81362  0.550612  73.982671  0.00000  0.00000       0 18.305 18.668 17.504 N 0.004555 0.001534 0.006604 m
BLG534_30_112371 17 50 53.88 -30 44 28.4 4 OGLE-2019-BLG-0036  5590  0.94060 2458545.76892  0.258029  60.547662  0.00000  0.00000       0 18.964 19.094 16.879 N 0.003159 0.001131 0.000323 m
BLG534_30_142374 17 50 47.83 -30 30 21.1 4 -                   4214  1.26501 2456168.04384  0.030093   6.913227  0.00000  0.00000       0 17.444 17.487 17.209 N 0.034762 0.009674 0.003367 f
BLG534_30_16828  17 51 28.32 -30 36 21.4 4 OGLE-2014-BLG-0131  4453  1.18088 2456732.89800  0.155342  67.127063  0.00000  0.00000       0 18.863 20.566 17.198 f 0.001749 0.000544 0.002628 m
BLG534_30_51126  17 51 16.45 -30 37 05.6 4 OGLE-2018-BLG-0136  7386  0.90030 2458240.42089  0.908792  77.483303  0.00000  0.00000       0 18.376 18.046 17.074 f 0.006617 0.004043 0.006369 m
BLG534_30_98841  17 51 04.07 -30 31 14.0 4 OGLE-2015-BLG-0267  7386  0.92364 2457094.15351  0.414959   6.784006  0.00000  0.00000       0 18.188 18.178 17.505 N 0.028374 0.005073 0.011690 m
BLG534_31_130769 17 50 10.44 -30 36 18.5 4 OGLE-2018-BLG-0137  7372  1.17828 2458172.68869  0.238675  11.772641  0.00000  0.00000       0 16.920 16.919 17.035 N 0.034520 0.013863 0.010226 m
BLG534_31_59152  17 50 35.08 -30 34 28.3 4 OGLE-2011-BLG-0183  7384  0.86772 2455668.77911  1.099562  16.414716  0.00000  0.00000       0 17.364 17.362 16.990 N 0.013047 0.002909 0.023489 m
BLG534_32_11187  17 50 00.17 -30 36 22.6 4 OGLE-2017-BLG-0070  7023  0.82661 2457810.82836  0.015089  32.214275  0.00000  0.00000       0 16.959 19.082 17.513 f 0.005546 0.000990 0.001153 m
BLG534_32_20007  17 49 52.72 -30 31 55.4 4 -                   7383  0.94953 2456870.10781  0.082247   6.428363  0.00000  0.00000       0 18.311 18.240 17.375 N 0.031579 0.007386 0.028132 m
BLG534_32_84706  17 49 38.28 -30 28 21.4 4 -                   7303  1.03364 2455816.22369  1.041459  31.361115  0.00000  0.00000       0 17.832 17.794 17.715 N 0.012407 0.005310 0.012632 m
BLG535_01_134372 17 53 37.78 -32 39 47.8 4 OGLE-2017-BLG-0237  2468  0.86708 2457904.28447  0.774282  48.309029  0.00000  0.00000       0 16.544 16.531 16.135 N 0.010214 0.004066 0.004598 m
BLG535_02_81677  17 53 08.93 -32 49 53.6 4 -                   2624  1.20977 2455407.50855  0.153815  24.777465  0.00000  0.00000       0 18.292 18.249 16.146 f 0.004338 0.001332 0.002868 m
BLG535_02_92545  17 53 07.40 -32 45 30.6 4 OGLE-2018-BLG-0906  2624  0.98908 2458321.60291  0.233315  46.638875  0.00000  0.00000       0 18.172 18.470 16.187 f 0.003155 0.001369 0.002048 m
BLG535_04_19005  17 52 01.98 -32 46 09.6 4 OGLE-2018-BLG-0713  2630  0.90812 2458257.65135  0.674542  16.505928  0.00000  0.00000       0 17.318 17.788 16.183 f 0.009714 0.003621 0.001580 m
BLG535_05_122244 17 50 48.07 -32 48 42.2 4 OGLE-2018-BLG-1636  2633  1.07505 2458397.89766  0.572441  33.624204  0.00000  0.00000       0 18.416 18.109 16.650 f 0.005705 0.001809 0.002553 m
BLG535_05_81998  17 50 56.52 -32 51 19.1 4 OGLE-2018-BLG-0996  2633  0.87003 2458283.29462  0.187556  13.122982  0.00000  0.00000       0 18.487 18.571 16.540 f 0.007964 0.002850 0.007329 m
BLG535_09_35861  17 54 02.42 -32 35 31.6 4 OGLE-2014-BLG-0801  2622  0.94601 2456806.55102  0.010700  12.455633  0.00000  0.00000       0 17.787 17.921 15.958 f 0.009870 0.001648 0.005132 f
BLG535_09_39189  17 54 05.14 -32 33 28.1 4 OGLE-2017-BLG-1497  2617  0.90067 2457980.99243  0.270810   8.596049  0.00000  0.00000       0 16.081 16.061 15.967 N 0.036354 0.017816 0.003018 m
BLG535_09_49958  17 54 01.71 -32 29 38.0 4 OGLE-2018-BLG-0491  2636  1.12468 2458235.92925  0.430320  45.063272  0.00000  0.00000       0 15.664 17.879 15.898 N 0.003607 0.001535 0.003189 m
BLG535_09_79596  17 53 50.24 -32 34 32.4 4 OGLE-2013-BLG-1308  2629  1.25510 2456522.86724  0.357967  14.968021  0.00000  0.00000       0 16.493 16.494 15.999 f 0.015948 0.003994 0.021281 m
BLG535_09_97243  17 53 48.51 -32 26 17.5 4 OGLE-2012-BLG-0407  2629  1.38702 2456038.15425  0.734351  11.911707  0.00000  0.00000       0 17.883 17.457 15.940 f 0.012307 0.003503 0.017346 m
BLG535_10_107406 17 53 12.06 -32 24 31.3 4 OGLE-2017-BLG-0071  2624  0.90696 2457838.80167  0.389567  53.561968  0.00000  0.00000       0 18.086 17.750 16.059 N 0.003855 0.001440 0.004782 m
BLG535_10_113945 17 53 03.73 -32 21 30.7 4 OGLE-2019-BLG-1023  2601  1.70598 2458686.53671  0.339690  24.203219  0.00000  0.00000       0 18.452 18.254 16.211 N 0.006063 0.001924 0.002615 m
BLG535_10_19621  17 53 25.93 -32 25 28.7 4 OGLE-2012-BLG-0344  2622  0.95109 2456041.82020  0.217418  33.618270  0.00000  0.00000       0 18.290 19.657 16.109 f 0.002023 0.000703 0.002873 m
BLG535_10_58384  17 53 19.04 -32 25 50.6 4 OGLE-2016-BLG-0804  2613  1.64357 2457578.49340  0.393968  39.664069  0.00000  0.00000       0 17.406 17.275 16.087 f 0.006343 0.001484 0.008762 m
BLG535_10_64783  17 53 16.64 -32 23 58.1 4 OGLE-2017-BLG-1118  2625  0.92754 2457934.17013  0.476261  14.420700  0.00000  0.00000       0 17.779 18.285 16.058 N 0.009096 0.002088 0.004345 m
BLG535_11_4669   17 52 45.85 -32 32 45.4 4 OGLE-2017-BLG-0881  2599  0.86629 2457898.76714  0.183926  22.108356  0.00000  0.00000       0 18.306 19.611 16.075 N 0.002887 0.000266 0.001377 m
BLG535_11_49818  17 52 28.77 -32 31 18.7 4 OGLE-2017-BLG-0503  2601  0.93928 2457886.33579  0.552515  23.038765  0.00000  0.00000       0 16.695 17.020 15.943 f 0.014278 0.005382 0.006482 m
BLG535_11_74676  17 52 31.53 -32 21 06.4 4 OGLE-2019-BLG-0286  2597  0.91578 2458567.39678  0.281920   7.080327  0.00000  0.00000       0 17.075 17.295 16.508 f 0.021655 0.004624 0.029908 m
BLG535_13_72837  17 50 52.13 -32 22 49.4 4 OGLE-2015-BLG-1263  2636  0.83476 2457190.62169  0.546591   7.556371  0.00000  0.00000       0 15.767 15.756 16.973 f 0.085926 0.036297 0.049149 m
BLG535_14_101    17 50 34.93 -32 35 30.4 4 OGLE-2011-BLG-0922  2570  0.81537 2455794.79813  0.593167  31.195992  0.00000  0.00000       0 16.184 16.381 17.053 f 0.020123 0.007485 0.008472 m
BLG535_14_49989  17 50 14.09 -32 18 39.0 4 OGLE-2019-BLG-0866  2293  0.80971 2458664.90490  0.332200  19.180815  0.00000  0.00000       0 17.744 17.876 17.936 f 0.021798 0.005826 0.011198 m
BLG535_14_57810  17 49 57.04 -32 30 03.5 4 OGLE-2012-BLG-1332  2502  0.82364 2456181.92131  0.352934  12.654118  0.00000  0.00000       0 16.775 16.741 17.476 f 0.034651 0.012366 0.010776 m
BLG535_15_65926  17 49 28.06 -32 21 45.4 4 OGLE-2015-BLG-0103  2631  1.29680 2457093.02335  0.634135  23.782012  0.00000  0.00000       0 17.452 17.516 18.118 f 0.016817 0.004311 0.009159 m
BLG535_16_47752  17 48 46.51 -32 25 12.9 4 OGLE-2014-BLG-1971  2633  0.84462 2456944.67487  0.578986  12.029736  0.00000  0.00000       0 17.590 17.548 18.056 f 0.032132 0.011358 0.021233 m
BLG535_17_91985  17 54 38.73 -32 07 20.7 4 -                   2638  0.84145 2455786.84300  0.235797  84.575077  0.00000  0.00000       0 17.672 17.783 16.164 f 0.002957 0.000906 0.003670 m
BLG535_18_112312 17 53 40.51 -32 16 45.5 4 OGLE-2015-BLG-1221  2625  0.83970 2457225.91015  0.328301  26.758364  0.00000  0.00000       0 16.139 16.165 16.279 f 0.016927 0.008597 0.011230 m
BLG535_18_17189  17 54 11.47 -32 08 24.6 4 OGLE-2018-BLG-0419  2631  1.19641 2458228.06732  0.528989  28.402414  0.00000  0.00000       0 17.606 18.126 16.235 f 0.006410 0.002328 0.001170 m
BLG535_18_21961  17 54 11.27 -32 05 18.7 4 OGLE-2015-BLG-0255  2630  0.88143 2457111.74554  0.479546  18.091743  0.00000  0.00000       0 15.937 16.104 16.280 f 0.021285 0.004557 0.023579 m
BLG535_19_77280  17 53 07.01 -32 15 45.2 4 OGLE-2015-BLG-0284  2637  1.00592 2457126.95574  0.214062  34.926218  0.00000  0.00000       0 18.425 18.402 16.495 f 0.005155 0.001728 0.003617 m
BLG535_21_125387 17 51 29.36 -32 09 13.3 4 OGLE-2015-BLG-1096  2634  0.98037 2457186.15376  0.173062  20.258963  0.00000  0.00000       0 18.484 18.513 16.778 f 0.006689 0.000946 0.003535 m
BLG535_21_133028 17 51 33.24 -32 03 25.4 4 OGLE-2015-BLG-0400  2637  1.00094 2457125.82383  1.061384  19.980554  0.00000  0.00000       0 16.945 16.939 16.920 f 0.015855 0.003791 0.002147 m
BLG535_21_87195  17 51 37.42 -32 10 37.7 4 OGLE-2011-BLG-1492  2634  0.92770 2455974.86820  1.036841  90.070945  0.00000  0.00000       0 17.223 17.205 16.657 f 0.007774 0.003324 0.007406 m
BLG535_21_87269  17 51 41.65 -32 09 53.5 4 -                   2629  1.20745 2455687.44711  0.456613   3.303689  0.00000  0.00000       0 17.394 17.385 16.652 f 0.065354 0.028405 0.041724 m
BLG535_26_146652 17 53 40.87 -31 41 24.7 4 OGLE-2012-BLG-0258  2337  0.97749 2456071.64256  0.260879  39.947157  0.00000  0.00000       0 17.206 17.220 16.513 f 0.010306 0.003800 0.008900 m
BLG535_27_141288 17 52 59.66 -31 49 13.0 4 OGLE-2015-BLG-0350  2633  0.87005 2457215.35066  0.448045  70.899220  0.00000  0.00000       0 17.294 17.424 16.442 f 0.004902 0.003132 0.003606 m
BLG535_27_19398  17 53 30.38 -31 48 46.6 4 OGLE-2011-BLG-0688  2612  0.98945 2455745.00282  0.287545   9.157118  0.00000  0.00000       0 16.704 16.869 16.224 N 0.037434 0.015136 0.013930 m
BLG535_27_38898  17 53 18.42 -31 57 34.0 4 OGLE-2017-BLG-0322  2633  0.99238 2457989.57987  0.276377 127.593295  0.00000  0.00000       0 17.925 18.492 16.371 N 0.001850 0.000459 0.001003 m
BLG535_27_42546  17 53 12.40 -31 55 29.3 4 OGLE-2018-BLG-1485  2637  0.97237 2458354.30541  1.013607   9.275312  0.00000  0.00000       0 16.455 16.501 16.419 f 0.035648 0.012104 0.012891 m
BLG535_27_9299   17 53 28.07 -31 53 27.9 4 OGLE-2017-BLG-0132  2635  0.81919 2457822.84339  0.525650  21.946736  0.00000  0.00000       0 17.595 18.003 16.349 f 0.007144 0.001913 0.006347 m
BLG535_28_132420 17 52 09.64 -31 49 13.4 4 OGLE-2017-BLG-0504  2493  1.00957 2457850.90640  0.061331   2.993631  0.00000  0.00000       0 16.806 17.062 16.972 f 0.064162 0.021118 0.014529 f
BLG535_28_18405  17 52 45.12 -31 48 24.4 4 OGLE-2013-BLG-0935  2633  0.87896 2456470.85598  0.474170  17.446640  0.00000  0.00000       0 17.406 17.505 16.502 f 0.015234 0.006658 0.010063 m
BLG535_29_11678  17 51 58.73 -31 51 58.1 4 OGLE-2018-BLG-0421  2633  0.79448 2458223.87800  0.085021  16.381684  0.00000  0.00000       0 15.873 15.927 17.027 f 0.028551 0.005178 0.038369 m
BLG535_29_31181  17 51 54.94 -31 57 31.0 4 OGLE-2013-BLG-0246  2628  0.88561 2456450.36178  0.773883  59.441630  0.00000  0.00000       0 17.217 17.142 16.664 N 0.006449 0.001874 0.003751 m
BLG535_29_40002  17 51 54.40 -31 54 12.2 4 OGLE-2014-BLG-0678  2631  0.83770 2456822.03243  0.455375  28.943130  0.00000  0.00000       0 17.214 17.369 16.696 N 0.010259 0.003310 0.009067 m
BLG535_29_95121  17 51 27.17 -31 54 58.3 4 -                   2622  0.89295 2455483.93077  0.738829  32.270919  0.00000  0.00000       0 17.225 17.210 16.782 N 0.008511 0.001810 0.008771 m
BLG535_30_460    17 51 19.23 -31 56 20.7 4 OGLE-2018-BLG-1459  2600  0.81994 2458355.79305  0.612185  11.059215  0.00000  0.00000       0 16.822 16.817 17.367 f 0.026248 0.003200 0.007507 m
BLG535_30_57219  17 50 55.04 -31 47 20.7 4 OGLE-2012-BLG-0951  2636  0.99887 2456106.08604  0.553122   9.383156  0.00000  0.00000       0 18.012 17.953 17.855 f 0.033416 0.012888 0.020764 m
BLG543_04_67790  18 13 43.56 -22 56 08.9 4 -                    393  1.14533 2456140.12541  0.196771  60.999988  0.00000  0.00000       0 17.754 18.107 17.750 f 0.008525 0.001874 0.001541 m
BLG543_09_77053  18 15 35.79 -22 38 30.6 4 -                    392  1.04595 2455634.11358  0.259116  41.880343  0.00000  0.00000       0 15.528 17.333 16.094 f 0.004311 0.000735 0.001365 m
BLG543_17_27865  18 16 39.46 -22 15 48.5 4 OGLE-2014-BLG-0764   395  0.83140 2456787.70067  0.128655   7.265478  0.00000  0.00000       0 16.707 16.810 16.121 N 0.036185 0.010380 0.009623 f
BLG544_08_28943  18 16 44.53 -23 49 42.3 4 -                    380  1.32695 2456063.57522  0.963952  19.609791  0.00000  0.00000       0 16.489 16.483 15.441 f 0.009677 0.002001 0.018565 m
BLG544_13_18578  18 13 15.01 -23 47 04.1 4 OGLE-2014-BLG-0481   382  1.07139 2456802.42072  0.356718  36.618095  0.00000  0.00000       0 17.318 17.033 16.937 f 0.011311 0.003779 0.008398 m
BLG544_18_49721  18 15 59.37 -23 26 43.4 4 OGLE-2016-BLG-0909   382  1.17817 2457555.18346  0.121568  19.863680  0.00000  0.00000       0 16.442 16.582 15.721 f 0.010814 0.003663 0.013574 m
BLG544_21_82617  18 13 42.73 -23 30 41.1 4 OGLE-2015-BLG-0427   383  0.96537 2457129.08788  0.573557  82.799214  0.00000  0.00000       0 16.988 17.390 16.369 f 0.005691 0.002778 0.005084 m
BLG544_30_22239  18 13 07.69 -23 11 51.4 4 -                    381  1.09610 2455678.81769  0.735252  27.470774  0.00000  0.00000       0 17.184 17.365 16.867 f 0.012799 0.004706 0.004223 m
BLG545_03_101599 18 14 13.46 -25 25 43.9 4 OGLE-2013-BLG-0767   929  0.96173 2456515.16097  0.226193  58.993253  0.00000  0.00000       0 16.398 17.078 15.898 f 0.007469 0.003946 0.006831 m
BLG545_05_62357  18 12 59.61 -25 29 40.8 4 OGLE-2012-BLG-1018   936  0.97529 2456113.72630  1.003727   7.675170  0.00000  0.00000       0 16.410 16.407 15.844 f 0.030761 0.004653 0.006403 m
BLG545_09_65904  18 15 47.50 -25 13 01.1 4 OGLE-2014-BLG-0343   864  1.15322 2456813.49042  0.172686  75.931971  0.00000  0.00000       0 18.210 18.115 15.359 f 0.001783 0.000671 0.001554 m
BLG545_09_7367   18 16 09.86 -25 08 02.3 4 OGLE-2016-BLG-0336   539  0.93471 2457480.97027  0.146220  27.041028  0.00000  0.00000       0 16.826 17.282 15.305 f 0.006553 0.003120 0.003443 m
BLG545_16_79     18 11 17.93 -25 12 20.6 4 OGLE-2017-BLG-1107   927  1.15664 2457992.82702  0.549181  60.983452  0.00000  0.00000       0 16.164 17.202 16.011 f 0.004015 0.001355 0.005022 m
BLG545_23_56972  18 12 21.43 -24 47 41.9 4 OGLE-2017-BLG-1310   936  0.99399 2458001.13206  0.302066  67.924449  0.00000  0.00000       0 18.385 18.761 16.137 f 0.003295 0.001533 0.001984 m
BLG545_30_114800 18 12 56.99 -24 19 35.2 4 -                    936  0.96712 2457251.98299  0.046450  57.811427  0.00000  0.00000       0 17.970 18.038 16.155 f 0.005664 0.001657 0.001201 m
BLG545_30_97622  18 12 52.92 -24 31 32.1 4 OGLE-2017-BLG-0922   935  0.94702 2457947.23730  0.392459  44.190041  0.00000  0.00000       0 18.501 18.594 16.349 f 0.004716 0.001523 0.000940 m
BLG545_32_45815  18 11 43.42 -24 29 04.5 4 OGLE-2015-BLG-0684   935  0.90728 2457293.74678  0.410562  93.696690  0.00000  0.00000       0 17.192 17.394 16.971 f 0.005157 0.002282 0.004693 m
BLG573_04_19912  18 09 12.86 -32 06 15.0 4 OGLE-2013-BLG-0643   575  1.24596 2456419.60610  0.747602   8.009413  0.00000  0.00000       0 14.567 14.568 15.261 N 0.042808 0.004955 0.072291 m
BLG573_06_45998  18 07 34.20 -32 12 07.6 4 OGLE-2013-BLG-1624   581  1.09380 2456543.20927  0.073683  33.064765  0.00000  0.00000       0 18.383 18.604 15.211 f 0.002590 0.000633 0.000526 m
BLG573_10_97103  18 10 14.38 -31 45 09.4 4 OGLE-2015-BLG-0448   582  1.48298 2457213.19608  0.083298  63.825027  0.00000  0.00000       0 16.320 16.371 14.827 f 0.005897 0.003613 0.004042 m
BLG573_24_37921  18 06 56.18 -31 39 27.2 4 OGLE-2013-BLG-0446   580  1.39215 2456446.04434  0.001177  70.593360  0.00000  0.00000       0 17.341 18.438 15.250 N 0.001370 0.000156 0.000065 f
BLG573_25_110955 18 05 53.31 -31 23 59.8 4 -                    549  1.04777 2455392.71681  0.032510  12.667865  0.00000  0.00000       0 18.173 18.074 15.204 f 0.008358 0.003972 0.006653 m
BLG573_28_60514  18 09 41.13 -31 11 04.7 4 OGLE-2011-BLG-0969   584  1.04172 2455790.38262  0.028947  32.257460  0.00000  0.00000       0 18.229 18.197 14.821 f 0.002079 0.000488 0.001685 m
BLG580_01_29868  18 10 39.81 -25 55 25.2 4 OGLE-2012-BLG-0798  2160  0.91928 2456159.45728  0.035273  44.857377  0.00000  0.00000       0 16.626 16.649 15.354 f 0.004199 0.001055 0.003841 m
BLG580_02_160395 18 09 28.51 -25 55 43.3 4 OGLE-2015-BLG-1861  2131  0.93742 2457276.86779  0.289416  13.315080  0.00000  0.00000       0 16.142 16.114 15.440 f 0.015942 0.003180 0.009968 m
BLG580_02_52544  18 09 45.40 -26 04 14.7 4 OGLE-2012-BLG-1286  2149  1.17283 2456183.56865  1.070973  18.769740  0.00000  0.00000       0 16.431 16.431 15.494 f 0.012549 0.002214 0.005421 m
BLG580_04_10391  18 08 39.98 -26 05 18.7 4 OGLE-2011-BLG-0562  2111  0.92534 2455622.26376  0.180320  19.752827  0.00000  0.00000       0 17.041 17.148 15.637 f 0.008356 0.001675 0.007388 m
BLG580_04_82304  18 08 29.77 -25 54 05.4 4 OGLE-2017-BLG-0239  2156  1.04810 2457827.19369  0.055534  23.796742  0.00000  0.00000       0 18.329 19.944 15.532 f 0.001934 0.000534 0.001723 m
BLG580_07_13646  18 06 36.25 -26 01 05.5 4 OGLE-2011-BLG-0564  2063  0.94961 2455618.89212  0.236137   9.339002  0.00000  0.00000       0 16.982 17.061 16.303 f 0.023026 0.005165 0.009599 m
BLG580_10_3891   18 09 56.59 -25 47 38.7 4 OGLE-2012-BLG-0587  2149  1.06453 2456087.20988  0.651256  22.560053  0.00000  0.00000       0 15.812 15.955 15.757 f 0.020526 0.006833 0.020893 m
BLG580_11_150727 18 08 51.97 -25 36 13.7 4 OGLE-2013-BLG-0371  2144  1.07087 2456435.50803  0.103353  59.979333  0.00000  0.00000       0 18.224 18.897 16.202 N 0.002416 0.001236 0.001097 m
BLG580_12_110692 18 08 11.79 -25 40 32.1 4 OGLE-2016-BLG-1702  2148  1.50702 2457636.22647  0.051936   8.555993  0.00000  0.00000       0 18.240 18.993 15.529 f 0.010545 0.005832 0.001997 m
BLG580_12_136316 18 08 04.95 -25 47 49.9 4 OGLE-2011-BLG-1357  2107  0.90849 2455814.58958  0.326492   5.296668  0.00000  0.00000       0 18.481 18.221 15.629 f 0.018662 0.003570 0.004562 m
BLG580_13_78888  18 07 49.92 -25 34 42.4 4 OGLE-2016-BLG-0597  2155  0.90746 2457503.33401  0.062342  20.274009  0.00000  0.00000       0 18.035 18.138 16.056 f 0.006689 0.001885 0.002066 m
BLG580_20_123030 18 08 54.61 -25 15 13.7 4 -                   2132  1.31961 2455499.55174  0.091514  28.811627  0.00000  0.00000       0 18.479 18.789 16.309 f 0.005075 0.002212 0.004949 m
BLG580_21_32934  18 08 37.95 -25 17 58.3 4 OGLE-2017-BLG-1136  2158  0.95926 2457939.53239  0.462145  20.174419  0.00000  0.00000       0 15.305 16.440 16.004 N 0.017100 0.004890 0.021854 m
BLG580_21_92298  18 08 11.49 -25 28 03.4 4 OGLE-2013-BLG-0150  2158  1.07908 2456398.76568  0.231302  63.854747  0.00000  0.00000       0 18.286 19.160 16.040 f 0.002272 0.000985 0.000964 m
BLG580_21_92765  18 08 20.32 -25 26 35.0 4 OGLE-2015-BLG-0761  2159  1.13217 2457177.78398  0.086501  43.787758  0.00000  0.00000       0 18.182 18.839 15.914 N 0.002788 0.001156 0.002604 m
BLG580_22_57384  18 07 46.07 -25 25 07.4 4 OGLE-2015-BLG-1502  2157  1.04254 2457237.13662  0.823388  21.325243  0.00000  0.00000       0 16.181 16.159 15.794 f 0.010002 0.002006 0.003669 m
BLG580_23_4686   18 07 18.39 -25 28 18.9 4 OGLE-2011-BLG-1193  1892  0.94027 2455829.05700  0.157668  44.153379  0.00000  0.00000       0 18.379 18.973 16.234 f 0.003144 0.001656 0.003341 m
BLG580_25_11603  18 05 55.07 -25 24 40.9 4 OGLE-2013-BLG-0117  2117  1.25176 2456340.91011  0.791329   4.630569  0.00000  0.00000       0 16.046 16.045 17.410 f 0.107661 0.009997 0.075353 m
BLG580_26_116047 18 10 10.96 -25 01 40.2 4 OGLE-2012-BLG-0211  2156  1.18443 2456013.12105  0.004361  24.885537  0.00000  0.00000       0 18.108 19.263 16.184 f 0.004079 0.001485 0.002125 f
BLG580_28_133765 18 08 44.93 -25 00 59.2 4 OGLE-2013-BLG-1927  1780  1.08990 2456585.44915  0.762128  10.399279  0.00000  0.00000       0 16.374 16.367 16.136 f 0.022666 0.004917 0.030160 m
BLG580_28_134108 18 08 51.35 -24 59 09.2 4 -                   2159  0.99292 2456221.04909 -0.135018 139.965435  0.07606 -0.07755 2456220 17.594 17.758 16.154 f 0.005445 0.001608 0.002252 m
BLG580_28_23764  18 09 15.33 -24 59 41.1 4 OGLE-2013-BLG-0118  2162  0.99842 2456387.67157  0.527204  70.555633  0.00000  0.00000       0 17.470 17.914 16.101 f 0.005708 0.002216 0.002439 m
BLG580_29_95095  18 08 12.16 -24 56 47.0 4 OGLE-2015-BLG-2112  2160  1.09514 2457458.91566  0.067336  82.793892 -0.01742  0.49998 2457459 15.851 15.929 16.633 f 0.013984 0.006294 0.010553 m
BLG588_02_43500  18 10 41.00 -33 19 52.0 4 OGLE-2016-BLG-0338   489  1.19755 2457491.23682  0.065194  44.789009  0.00000  0.00000       0 15.843 15.831 15.309 f 0.010450 0.005629 0.003813 m
BLG588_07_105512 18 06 35.43 -33 26 46.3 4 OGLE-2012-BLG-0236   491  1.37865 2456009.47914  0.325086  31.519502  0.00000  0.00000       0 18.321 18.229 15.340 f 0.003271 0.001143 0.000651 m
BLG588_22_82257  18 08 17.90 -32 39 12.3 4 -                    492  1.04515 2456089.33723  0.206934  13.561991  0.00000  0.00000       0 18.266 18.433 15.610 f 0.007080 0.003135 0.001534 m
BLG597_13_20815  18 08 46.86 -34 17 21.3 4 -                    357  1.02297 2455783.06940  0.038330  16.824718  0.00000  0.00000       0 17.268 17.236 15.575 f 0.010671 0.003502 0.005508 m
BLG597_29_262    18 09 12.67 -33 45 39.2 4 OGLE-2016-BLG-1571   358  1.12095 2457659.43633  0.337590  48.066192  0.00000  0.00000       0 15.830 17.186 15.316 f 0.003868 0.002008 0.002331 m
BLG599_02_43271  17 53 14.02 -36 21 43.6 4 OGLE-2013-BLG-1348   367  1.09581 2456381.90132  0.375190  11.771452  0.00000  0.00000       0 14.906 14.933 15.810 f 0.039931 0.015040 0.009382 m
BLG599_05_29971  17 51 02.13 -36 26 30.0 4 -                    371  0.85576 2456075.73129  1.050366  34.666444  0.00000  0.00000       0 17.137 17.128 15.726 f 0.005936 0.002469 0.006960 m
BLG599_22_56380  17 50 43.80 -35 42 32.9 4 OGLE-2014-BLG-0979   345  0.92236 2456813.73638  0.106835   8.900600  0.00000  0.00000       0 17.345 17.450 15.585 f 0.010549 0.000744 0.010079 m
BLG599_23_103508 17 49 52.04 -35 46 08.6 4 OGLE-2016-BLG-1026   373  0.91687 2457586.90227  0.627283  41.913734  0.00000  0.00000       0 17.205 17.251 15.995 f 0.005339 0.001932 0.005265 m
BLG599_29_1490   17 51 31.13 -35 36 41.1 4 -                    372  1.00443 2455837.83387  0.417755  13.371507  0.00000  0.00000       0 17.129 17.106 15.728 f 0.009402 0.001849 0.003982 m
BLG600_04_12993  17 51 34.17 -37 44 46.8 4 -                    368  1.40677 2457258.38493  0.044809  73.701296  0.00000  0.00000       0 17.923 18.078 15.327 f 0.001755 0.000787 0.003654 m
BLG603_01_136791 17 47 48.53 -34 35 46.6 4 OGLE-2014-BLG-1803  2064  0.89837 2456926.55554  0.077296  70.674041  0.00000  0.00000       0 17.704 19.867 16.036 f 0.001464 0.000817 0.000619 m
BLG603_01_63162  17 48 09.35 -34 32 28.8 4 OGLE-2012-BLG-0125  2066  1.45155 2456000.84279  0.161456   9.048102  0.00000  0.00000       0 15.532 15.538 15.821 f 0.026721 0.002465 0.009781 m
BLG603_02_27070  17 47 31.22 -34 32 55.9 4 -                   2060  1.12343 2455450.66027  0.315245  29.137085  0.00000  0.00000       0 15.914 16.044 16.114 f 0.014382 0.001126 0.020547 m
BLG603_02_79643  17 47 23.01 -34 29 06.2 4 OGLE-2014-BLG-0229  1906  1.09128 2456793.02145  0.920418  38.500263  0.00000  0.00000       0 16.033 16.031 16.222 f 0.010456 0.002466 0.009917 m
BLG603_03_109191 17 46 23.94 -34 34 55.2 4 OGLE-2012-BLG-1527  2057  1.11928 2456206.34841  0.338721  31.102759  0.00000  0.00000       0 17.804 18.073 16.075 f 0.005678 0.001766 0.005358 m
BLG603_03_132302 17 46 12.21 -34 39 57.1 4 -                   1945  1.09320 2455486.69186  0.045437  60.464890  0.00000  0.00000       0 16.888 18.625 16.269 f 0.002361 0.000858 0.002646 m
BLG603_03_132749 17 46 14.34 -34 41 00.4 4 OGLE-2013-BLG-1489  2053  1.03162 2456508.11239  0.148430   9.641749  0.00000  0.00000       0 18.317 18.153 16.232 f 0.014819 0.001266 0.005701 m
BLG603_05_148236 17 44 46.76 -34 34 43.3 4 OGLE-2015-BLG-0892  2070  0.89375 2457156.83139  0.222859   9.397941  0.00000  0.00000       0 17.345 17.507 16.047 f 0.013654 0.003431 0.016071 m
BLG603_05_154151 17 44 41.83 -34 30 23.9 4 OGLE-2013-BLG-0119  1963  0.91098 2456343.99127  0.353643  26.644089  0.00000  0.00000       0 17.883 17.864 16.259 f 0.006488 0.001844 0.006439 m
BLG603_05_31755  17 45 18.38 -34 30 30.6 4 OGLE-2016-BLG-1446  2068  0.87568 2457656.71053  0.282104  33.520659  0.00000  0.00000       0 16.056 16.297 16.150 f 0.015012 0.006409 0.003960 m
BLG603_06_103475 17 44 05.52 -34 35 55.7 4 OGLE-2016-BLG-1447  2066  1.09761 2457640.73079  0.215267  49.705266  0.00000  0.00000       0 18.218 18.414 16.203 f 0.003097 0.000638 0.001513 m
BLG603_08_118569 17 48 33.55 -34 21 09.1 4 OGLE-2015-BLG-1422  2069  0.91168 2457226.18178  0.790189  36.357871  0.00000  0.00000       0 15.092 16.423 15.830 f 0.007614 0.001239 0.014347 m
BLG603_08_138421 17 48 31.83 -34 11 05.4 4 OGLE-2015-BLG-0828  2055  1.04769 2457171.03948  0.128211  36.085072  0.00000  0.00000       0 17.425 19.638 16.246 N 0.002812 0.001296 0.001528 m
BLG603_09_140029 17 47 48.65 -34 13 41.2 4 OGLE-2013-BLG-0550  2069  0.92035 2456468.16764  0.456370  41.644284  0.00000  0.00000       0 17.964 17.988 16.038 N 0.004172 0.001494 0.004355 m
BLG603_10_67957  17 47 19.20 -34 15 16.0 4 OGLE-2014-BLG-0992  2058  1.18652 2456876.30305  0.962484  53.779129  0.00000  0.00000       0 17.855 17.782 16.218 f 0.004139 0.000808 0.001167 m
BLG603_11_133725 17 46 18.76 -34 22 42.8 4 OGLE-2014-BLG-0647  2055  1.06703 2456783.62249  0.319374   6.881925  0.00000  0.00000       0 15.294 15.393 16.122 N 0.057741 0.014466 0.040592 m
BLG603_11_139022 17 46 17.86 -34 20 24.9 4 -                   2055  1.04511 2455678.55650  0.051469  14.655494  0.00000  0.00000       0 16.653 16.594 16.057 f 0.059935 0.046963 0.002815 f
BLG603_12_33839  17 46 01.89 -34 12 31.5 4 OGLE-2013-BLG-1938  2067  1.00442 2456581.02304  0.068994   7.097065  0.00000  0.00000       0 18.101 17.883 16.075 f 0.019767 0.003365 0.001621 f
BLG603_13_125181 17 44 53.38 -34 09 44.8 4 OGLE-2013-BLG-0282  1954  0.84574 2456391.31419  0.589496  14.085799  0.00000  0.00000       0 17.143 17.112 16.266 N 0.013099 0.003129 0.010419 m
BLG603_13_147307 17 44 42.08 -34 16 02.0 4 OGLE-2011-BLG-1261  1959  0.97212 2455850.53644  1.040560  38.979837  0.00000  0.00000       0 17.069 17.033 16.215 f 0.008209 0.004047 0.001793 m
BLG603_13_4397   17 45 14.80 -34 24 22.8 4 OGLE-2014-BLG-0104  2063  1.56356 2456715.72183  0.107707  13.613937  0.00000  0.00000       0 16.954 18.279 16.044 f 0.006888 0.001736 0.002241 m
BLG603_14_32957  17 44 28.38 -34 10 53.6 4 -                   2065  1.29987 2455458.29830  0.322017  96.917937  0.00000  0.00000       0 17.435 18.448 16.232 N 0.002539 0.001114 0.003281 m
BLG603_14_42091  17 44 27.19 -34 26 34.7 4 OGLE-2015-BLG-0709  1998  1.14143 2457178.67283  0.700454  27.904035  0.00000  0.00000       0 16.867 16.822 16.064 N 0.007669 0.002350 0.003241 m
BLG603_14_89328  17 44 14.88 -34 23 00.2 4 OGLE-2011-BLG-0629  2069  0.89738 2455713.05422  0.274495  19.973876  0.00000  0.00000       0 17.972 17.782 16.099 N 0.008428 0.003014 0.004639 m
BLG603_17_49042  17 48 51.77 -34 04 21.5 4 OGLE-2013-BLG-0532  2052  0.77494 2456416.59557  0.887764  17.351625  0.00000  0.00000       0 18.421 18.323 15.925 N 0.006674 0.002469 0.004026 m
BLG603_18_101438 17 47 50.69 -33 56 06.6 4 OGLE-2014-BLG-0319  2064  1.36836 2456788.08844  0.150742  38.438986  0.00000  0.00000       0 17.831 18.046 16.391 N 0.005124 0.001506 0.008187 m
BLG603_19_137153 17 47 02.34 -33 55 43.8 4 OGLE-2016-BLG-1641  2069  0.88339 2457674.59209  0.339431  33.615866  0.00000  0.00000       0 16.655 16.587 16.362 f 0.010180 0.003335 0.007786 m
BLG603_19_63982  17 47 22.28 -33 56 38.3 4 OGLE-2016-BLG-0668  2069  0.96929 2457530.52239  0.088147  20.159810  0.00000  0.00000       0 16.783 16.778 16.286 f 0.010364 0.000705 0.004688 m
BLG603_20_111836 17 46 23.72 -33 56 25.2 4 OGLE-2012-BLG-0458  2071  0.90575 2456047.49422  0.241587  10.903495  0.00000  0.00000       0 16.071 16.079 16.005 N 0.026826 0.007430 0.005037 m
BLG603_20_137404 17 46 13.44 -34 02 36.4 4 OGLE-2016-BLG-0353  2052  0.86958 2457461.14195  0.017626   9.134948  0.00000  0.00000       0 18.474 18.592 16.265 N 0.010487 0.001436 0.017872 m
BLG603_20_146724 17 46 17.38 -33 59 24.2 4 OGLE-2015-BLG-1007  2069  0.90434 2457206.48163  0.882164  36.868074  0.00000  0.00000       0 18.140 18.081 16.119 f 0.003409 0.000668 0.004983 m
BLG603_20_27193  17 46 46.53 -33 56 29.6 4 OGLE-2011-BLG-0583  2070  0.95043 2455641.39136  0.617963  18.737160  0.00000  0.00000       0 17.669 17.641 16.149 f 0.009097 0.002130 0.007787 m
BLG603_21_158930 17 45 28.79 -33 51 15.8 4 OGLE-2014-BLG-0881  1231  0.87675 2456780.43654  0.583228  46.248136  0.00000  0.00000       0 17.959 18.054 16.422 f 0.004802 0.002294 0.002449 m
BLG603_23_35529  17 44 29.06 -33 52 11.7 4 -                   1989  0.86050 2455678.08830  0.396386  11.680290  0.00000  0.00000       0 17.333 17.446 16.526 f 0.015866 0.005192 0.017025 m
BLG603_25_21720  17 43 06.75 -33 53 14.3 4 OGLE-2017-BLG-0764  2033  0.83183 2457903.44410  0.511747  21.855741  0.00000  0.00000       0 17.809 17.748 17.334 f 0.010483 0.003161 0.003468 m
BLG603_25_73531  17 42 37.16 -33 55 52.0 4 OGLE-2012-BLG-0237  2071  0.89657 2456021.69620  0.172415  16.256913  0.00000  0.00000       0 18.128 18.108 16.996 N 0.011854 0.003656 0.004646 m
BLG603_25_85063  17 42 32.26 -34 06 13.4 4 OGLE-2017-BLG-0157  2041  1.32868 2457879.15392  0.157616  55.820489  0.00000  0.00000       0 17.211 17.172 16.819 f 0.006746 0.002464 0.002029 m
BLG603_25_99056  17 42 28.51 -33 56 10.7 4 OGLE-2011-BLG-1358  1967  0.96433 2455878.64533  0.128546  53.094592  0.00000  0.00000       0 18.438 18.410 16.985 N 0.005605 0.002512 0.002672 m
BLG603_26_57631  17 48 10.08 -33 37 29.4 4 OGLE-2012-BLG-0832  2073  0.92795 2456126.42254  0.132706  27.130066  0.00000  0.00000       0 17.393 17.378 16.238 f 0.007402 0.001806 0.003374 m
BLG603_26_63350  17 48 01.44 -33 33 26.6 4 OGLE-2012-BLG-1267  2072  0.93820 2456187.72700  0.348504  28.336215  0.00000  0.00000       0 17.699 17.795 16.203 f 0.008335 0.003100 0.001209 m
BLG603_28_35150  17 46 34.97 -33 38 11.4 4 -                   2074  1.05601 2457315.07839  0.549004 191.298317  0.00000  0.00000       0 18.328 18.911 17.853 N 0.005210 0.002751 0.004588 m
BLG603_29_130343 17 45 29.84 -33 46 55.5 4 -                   2067  0.93568 2455380.90052  0.266393  11.277730  0.00000  0.00000       0 17.570 17.922 16.333 f 0.016068 0.003435 0.004527 m
BLG603_29_50858  17 45 53.00 -33 45 05.0 4 OGLE-2011-BLG-0681  2071  0.86544 2455753.83680  0.466506  17.609139  0.00000  0.00000       0 16.395 16.579 16.097 f 0.013742 0.002352 0.006538 m
BLG603_30_62525  17 45 01.82 -33 39 28.6 4 OGLE-2012-BLG-0687  2073  1.07892 2456129.11778  0.493076  82.927648  0.08301  0.49995 2456124 15.619 17.663 16.414 f 0.002935 0.001506 0.000225 m
BLG603_31_112062 17 43 59.75 -33 44 51.0 4 OGLE-2014-BLG-2016  2056  1.07430 2457035.96204  0.235138  63.702855  0.00000  0.00000       0 16.659 17.375 16.856 f 0.006544 0.001817 0.008075 m
BLG603_31_112289 17 44 03.30 -33 43 36.6 4 OGLE-2011-BLG-1202  2068  0.97563 2455827.38547  0.185772  20.202620  0.00000  0.00000       0 17.129 17.129 17.228 f 0.015642 0.005396 0.013465 m
BLG604_04_33964  17 45 41.67 -35 57 26.2 4 OGLE-2015-BLG-1325  1020  1.08034 2457237.67528  0.705291  36.310619  0.00000  0.00000       0 17.171 17.274 16.030 f 0.007602 0.002443 0.006117 m
BLG604_05_118998 17 44 30.77 -35 47 30.5 4 OGLE-2011-BLG-0899   963  0.97160 2455747.97367  0.127779  21.425267  0.00000  0.00000       0 18.150 19.029 15.944 f 0.005349 0.001479 0.002793 m
BLG604_06_95966  17 43 54.96 -35 54 46.5 4 OGLE-2016-BLG-0519  1019  1.10818 2457562.21730  1.306198  61.497985  0.00000  0.00000       0 15.742 15.742 16.589 f 0.011775 0.004271 0.009683 m
BLG604_07_16428  17 43 38.47 -35 48 00.1 4 OGLE-2017-BLG-1643  1005  1.05536 2457996.77217  0.000214  16.653458  0.00000  0.00000       0 18.170 18.012 16.420 f 0.006728 0.001225 0.005774 m
BLG604_07_69729  17 43 10.11 -35 48 44.9 4 OGLE-2013-BLG-1663  1019  1.07959 2456567.57059  0.078278  38.087428  0.00000  0.00000       0 17.983 17.665 16.690 f 0.006057 0.001961 0.002658 m
BLG604_08_120701 17 48 28.44 -35 27 19.7 4 -                   1020  1.27078 2455657.90302  0.498555  26.082411  0.00000  0.00000       0 17.680 17.179 15.470 f 0.005263 0.001516 0.004320 m
BLG604_08_74129  17 48 40.35 -35 34 45.8 4 OGLE-2016-BLG-0282  1021  0.82471 2457474.62616  0.261541  18.814070  0.00000  0.00000       0 17.493 17.457 15.668 f 0.006016 0.001450 0.000794 m
BLG604_09_134264 17 47 43.74 -35 25 24.7 4 OGLE-2013-BLG-0264  1020  1.21751 2456413.17817  0.831260  42.530425  0.00000  0.00000       0 16.261 16.250 15.680 N 0.008809 0.003690 0.007726 m
BLG604_11_61478  17 46 33.61 -35 25 16.1 4 OGLE-2017-BLG-1214  1014  1.22625 2457965.82722  0.093297  85.733355  0.00000  0.00000       0 18.218 20.027 15.910 f 0.001372 0.000711 0.000626 m
BLG604_13_80772  17 44 41.83 -35 36 17.1 4 -                   1022  1.10224 2456083.49739  0.110600 101.948026  0.00000  0.00000       0 18.087 18.124 15.937 f 0.003183 0.001283 0.002306 m
BLG604_16_38216  17 42 45.80 -35 32 30.8 4 OGLE-2015-BLG-0158  1017  0.86480 2457090.54389  0.054943  74.028316  0.00000  0.00000       0 17.817 17.950 16.220 f 0.003072 0.000868 0.001426 m
BLG604_23_30105  17 44 26.95 -35 06 00.0 4 OGLE-2012-BLG-1334   637  1.01446 2456171.68138  0.320746  21.750967  0.00000  0.00000       0 18.466 18.277 16.075 f 0.006066 0.000928 0.002135 m
BLG604_24_88515  17 43 19.65 -35 10 40.8 4 -                   1021  0.96422 2456538.81194 -0.226575 172.871649  0.15686  0.31870 2456530 16.708 19.028 16.235 f 0.002310 0.001042 0.002127 m
BLG604_25_100424 17 42 16.58 -35 19 28.8 4 OGLE-2012-BLG-0166  1006  1.27497 2456014.84475  0.367879  50.516801  0.00000  0.00000       0 17.736 18.119 16.543 f 0.004545 0.001028 0.003103 m
BLG604_25_112462 17 42 22.17 -35 11 13.3 4 OGLE-2012-BLG-0478  1019  1.12080 2456127.06096  0.648020  57.032578  0.00000  0.00000       0 16.752 16.845 16.392 f 0.010492 0.004472 0.004084 m
BLG604_25_52475  17 42 48.13 -35 10 49.9 4 OGLE-2016-BLG-1382  1018  1.23399 2457646.07528  0.451649  53.476473  0.00000  0.00000       0 17.536 17.565 16.094 f 0.004907 0.001356 0.004388 m
BLG604_27_82389  17 47 03.72 -35 01 22.5 4 OGLE-2011-BLG-0843  1021  0.91351 2455693.85721  0.114794  36.639961  0.00000  0.00000       0 17.976 19.496 15.737 f 0.001804 0.000559 0.000724 m
BLG604_30_24808  17 45 10.67 -34 48 47.0 4 OGLE-2015-BLG-0717  1008  1.19072 2457237.81132  0.762560  88.477512  0.00000  0.00000       0 16.030 16.803 16.355 N 0.006966 0.002886 0.003937 m
BLG604_30_94428  17 44 43.70 -34 48 06.8 4 OGLE-2014-BLG-0074  1020  0.92701 2456698.34581  0.264959 132.219562  0.00000  0.00000       0 15.978 17.958 16.428 f 0.003329 0.001448 0.002467 m
BLG605_08_111610 17 48 19.06 -36 38 10.2 4 -                    368  1.25826 2455667.88886  0.346176  97.204700  0.00000  0.00000       0 16.322 16.237 15.553 f 0.004043 0.001039 0.003408 m
BLG605_15_66068  17 42 49.98 -36 49 06.6 4 OGLE-2015-BLG-0238   370  1.18451 2457139.65485  0.107407  82.593525  0.11165  0.10829 2457140 16.542 16.515 16.465 f 0.005759 0.001494 0.001761 m
BLG605_31_67422  17 43 35.34 -36 16 46.2 4 -                    349  1.49749 2455477.72765  0.506900  39.736580  0.00000  0.00000       0 16.432 16.390 16.240 f 0.009586 0.002051 0.004787 m
BLG609_01_19444  17 42 22.17 -35 11 13.3 4 OGLE-2012-BLG-0479   919  1.04945 2456127.43484  0.571955  63.163552  0.00000  0.00000       0 16.433 16.835 16.255 f 0.005353 0.001743 0.009645 m
BLG609_01_35740  17 42 16.58 -35 19 28.8 4 OGLE-2012-BLG-0166   920  0.94022 2456014.51363  0.440184  44.927453  0.00000  0.00000       0 17.414 17.582 16.313 f 0.006136 0.002241 0.001024 m
BLG609_04_123896 17 39 32.69 -35 11 09.3 4 OGLE-2015-BLG-1466   917  1.09708 2457296.53263  0.066315  67.116729  0.00000  0.00000       0 15.474 15.757 16.424 f 0.008992 0.002361 0.019752 m
BLG609_09_49783  17 42 10.48 -34 52 31.5 4 OGLE-2012-BLG-0167   922  0.97140 2456020.40057  0.847275  56.612270  0.00000  0.00000       0 16.649 16.644 16.511 f 0.005213 0.001257 0.005332 m
BLG609_17_60024  17 42 58.33 -34 32 10.7 4 OGLE-2015-BLG-0162   893  0.92127 2457100.30200  0.027681  19.508773  0.00000  0.00000       0 16.507 16.578 16.150 f 0.018627 0.006848 0.005319 f
BLG609_19_7723   17 41 40.80 -34 41 11.5 4 OGLE-2012-BLG-1130   907  1.00831 2456147.89967  0.334558  15.238211  0.00000  0.00000       0 16.035 16.010 16.401 f 0.030555 0.007865 0.029524 m
BLG609_20_49029  17 40 44.69 -34 33 14.7 4 OGLE-2013-BLG-0917   923  1.00105 2456484.02104  0.524771  52.949003  0.00000  0.00000       0 16.090 17.772 16.853 f 0.007802 0.005017 0.001173 m
BLG609_21_13412  17 40 03.01 -34 35 36.5 4 OGLE-2017-BLG-0303   921  1.16620 2457892.78949  0.208774  71.407633  0.00000  0.00000       0 18.373 18.616 17.243 f 0.002650 0.001205 0.002471 m
BLG609_24_21398  17 37 35.20 -34 45 20.6 4 OGLE-2017-BLG-1097   899  1.35720 2457976.28313  0.783172  48.830754  0.00000  0.00000       0 17.762 17.642 17.785 f 0.008960 0.000687 0.006151 m
BLG609_25_33013  17 36 51.19 -34 32 39.7 4 OGLE-2016-BLG-1045   921  0.89375 2457559.21073  0.002694  11.975719  0.00000  0.00000       0 17.682 17.652 17.801 f 0.022468 0.004594 0.019218 f
BLG609_27_140187 17 41 07.65 -34 14 05.8 4 -                    922  0.92409 2456169.18378  0.002830  12.597712  0.00000  0.00000       0 18.207 18.157 16.669 f 0.011496 0.001640 0.004185 m
BLG609_27_86558  17 41 21.10 -34 20 20.9 4 OGLE-2014-BLG-1715   920  0.97927 2457043.02600  0.358906 197.204670  0.00000  0.00000       0 16.566 18.456 16.544 f 0.002809 0.001789 0.002821 m
BLG609_28_118102 17 40 16.89 -34 16 12.8 4 OGLE-2017-BLG-1825   894  1.10544 2458049.03003  0.026222  14.761762  0.00000  0.00000       0 17.580 17.533 17.305 f 0.012667 0.004776 0.005744 f
BLG609_29_3257   17 40 07.12 -34 24 29.5 4 OGLE-2013-BLG-1107   919  0.87945 2456544.59634  1.001326  44.948433  0.00000  0.00000       0 16.536 16.531 16.927 f 0.014643 0.004712 0.008311 m
BLG609_32_10910  17 37 52.13 -34 12 52.7 4 -                    922  1.65231 2457548.85049  0.863630  51.710712  0.00000  0.00000       0 17.177 17.154 18.025 f 0.012143 0.002700 0.007410 m
BLG609_32_43624  17 37 31.55 -34 17 59.5 4 OGLE-2016-BLG-0534   923  0.94590 2457591.67874  0.537584  88.433316  0.00000  0.00000       0 17.794 17.979 17.709 f 0.009542 0.005454 0.003520 m
BLG610_05_6157   17 39 05.21 -36 31 18.2 4 OGLE-2013-BLG-1006   483  1.07527 2456459.12109  0.365019  12.533926  0.00000  0.00000       0 17.964 17.959 16.794 f 0.011974 0.002836 0.003598 m
BLG610_06_9733   17 38 22.23 -36 29 08.0 4 OGLE-2012-BLG-1152   478  0.99522 2456207.78942  0.376589  55.105400  0.00000  0.00000       0 18.228 18.216 16.556 f 0.006066 0.002616 0.001377 m
BLG610_13_87104  17 38 31.34 -36 08 23.7 4 OGLE-2016-BLG-0464   479  0.94623 2457558.32904  0.387645  57.706640  0.00000  0.00000       0 16.709 16.642 16.763 f 0.008127 0.002413 0.004233 m
BLG610_15_14750  17 37 38.34 -36 05 17.1 4 OGLE-2014-BLG-1608   443  1.16025 2456892.04153  0.308516  24.534671  0.00000  0.00000       0 17.143 17.157 16.857 f 0.015679 0.007183 0.009502 m
BLG610_19_30823  17 41 18.66 -35 57 04.8 4 OGLE-2016-BLG-0356   484  1.16492 2457497.24772  0.413982  53.133898  0.00000  0.00000       0 16.894 17.156 16.946 f 0.011392 0.007647 0.006366 m
BLG610_21_43907  17 39 44.10 -35 49 22.7 4 OGLE-2016-BLG-1221   484  0.84929 2457577.50321  0.081603  11.259683  0.00000  0.00000       0 16.720 16.894 16.757 f 0.029922 0.006416 0.013354 m
BLG610_28_111154 17 40 09.72 -35 34 03.7 4 -                    482  1.45148 2455664.05631  0.073149  11.715887  0.00000  0.00000       0 16.547 16.733 16.556 f 0.020588 0.004158 0.015104 m
BLG610_30_3284   17 39 10.19 -35 36 46.2 4 OGLE-2011-BLG-1093   467  1.00017 2455826.52491  0.154090  34.804758  0.00000  0.00000       0 17.096 17.185 16.784 f 0.008711 0.002564 0.010931 m
BLG610_30_80232  17 38 41.87 -35 30 24.2 4 OGLE-2016-BLG-0357   479  2.16436 2457490.13212 -0.260128  58.273184  0.08782 -0.04296 2457490 14.707 14.716 16.694 f 0.022451 0.012352 0.016905 m
BLG610_31_38190  17 38 15.32 -35 33 08.4 4 OGLE-2015-BLG-1068   483  0.90716 2457168.92840  0.133270  10.188252  0.00000  0.00000       0 16.920 17.104 17.012 f 0.033036 0.008478 0.015146 m
BLG610_32_351    17 37 36.56 -35 39 43.6 4 OGLE-2012-BLG-1307   469  1.09443 2456202.16294  0.628690  40.186133  0.00000  0.00000       0 18.220 17.767 17.325 f 0.009929 0.004967 0.007993 m
BLG611_02_28484  17 37 07.60 -27 43 26.8 4 OGLE-2019-BLG-0037  6873  0.98048 2458543.86515  0.226103  15.506567  0.00000  0.00000       0 17.542 17.544 17.934 f 0.022644 0.006865 0.025856 m
BLG611_03_3075   17 36 27.24 -27 44 57.3 4 -                   6860  1.32166 2456499.82924  0.171095  21.574532  0.00000  0.00000       0 17.425 19.453 17.359 f 0.006183 0.002001 0.005037 m
BLG611_03_34222  17 36 19.48 -27 46 26.9 4 OGLE-2015-BLG-0401  6742  1.08796 2457153.14078  0.696713  28.614626 -0.10041  0.49705 2457153 15.098 15.089 17.217 f 0.035406 0.009846 0.016677 m
BLG611_03_72348  17 36 12.22 -27 45 33.8 4 OGLE-2019-BLG-0690  6858  0.94412 2458644.95631  0.184136  16.151928  0.00000  0.00000       0 17.399 17.398 17.397 f 0.019817 0.003413 0.016500 m
BLG611_04_129306 17 35 17.70 -27 44 46.0 4 -                   6899  0.85439 2455458.34777  0.030519  18.980245  0.00000  0.00000       0 16.603 16.677 17.460 f 0.023171 0.004513 0.008932 m
BLG611_04_29584  17 35 49.09 -27 33 14.1 4 OGLE-2018-BLG-0890  6886  1.48859 2458344.88805  0.125826 147.171809 -0.20337  0.39330 2458346 17.120 19.182 16.748 f 0.000708 0.000153 0.000534 m
BLG611_04_372    17 35 51.88 -27 46 47.2 4 OGLE-2018-BLG-0492  4669  1.54280 2458298.32713  0.849277  74.119060  0.00000  0.00000       0 18.508 17.724 17.431 f 0.006136 0.002651 0.001706 m
BLG611_05_155219 17 34 39.24 -27 33 03.5 4 OGLE-2015-BLG-0277  6909  1.01597 2457113.74134  0.408922  22.051468  0.00000  0.00000       0 18.295 18.489 16.824 f 0.006083 0.001176 0.006867 m
BLG611_06_74867  17 34 07.25 -27 43 06.0 4 -                   6912  1.13003 2458599.32482  0.513468 199.896969  0.00000  0.00000       0 18.174 19.816 17.074 f 0.001086 0.000449 0.005681 m
BLG611_07_147891 17 33 15.43 -27 30 12.2 4 OGLE-2015-BLG-0069  6731  0.99803 2457083.36544  0.086563  47.526583  0.00000  0.00000       0 18.342 20.577 16.999 f 0.001765 0.000656 0.001761 m
BLG611_07_3615   17 33 41.10 -27 44 20.6 4 OGLE-2012-BLG-0345  6910  0.96331 2456073.81238  1.109312  39.060858  0.00000  0.00000       0 17.681 17.665 17.007 f 0.009068 0.004913 0.002192 m
BLG611_07_77424  17 33 23.65 -27 45 03.9 4 -                   6902  0.96766 2455488.85608  0.299921  40.192338  0.00000  0.00000       0 18.254 18.481 17.167 f 0.007918 0.003835 0.004694 m
BLG611_08_125855 17 38 08.28 -27 19 46.1 4 OGLE-2017-BLG-0562  6915  0.92147 2457880.09203  1.223528  19.884515  0.00000  0.00000       0 17.136 17.115 17.177 f 0.016189 0.002878 0.006235 m
BLG611_08_126145 17 38 01.98 -27 19 30.9 4 OGLE-2012-BLG-0073  5825  0.94139 2455983.74694  0.470673   8.976454  0.00000  0.00000       0 17.464 17.396 17.340 f 0.041440 0.015588 0.008201 m
BLG611_08_130902 17 38 06.52 -27 16 12.0 4 OGLE-2011-BLG-0442  6907  1.00733 2455711.16838  1.276935   2.761624  0.00000  0.00000       0 15.476 15.482 17.147 f 0.205329 0.043326 0.046822 f
BLG611_08_27463  17 38 32.95 -27 13 43.4 4 OGLE-2019-BLG-0685  6912  1.44764 2458631.47787  1.712656  16.085664  0.00000  0.00000       0 16.359 16.359 17.132 f 0.023316 0.005732 0.030077 m
BLG611_08_60310  17 38 30.58 -27 15 55.0 4 OGLE-2014-BLG-0015  6914  1.35922 2456718.76457  0.193410  33.751863  0.00000  0.00000       0 16.737 16.844 17.225 f 0.016237 0.006457 0.007093 m
BLG611_08_65406  17 38 29.00 -27 13 27.6 4 -                   6917  1.02804 2455434.05659  0.197884   8.872652  0.00000  0.00000       0 17.520 17.429 17.130 f 0.026554 0.008968 0.021669 m
BLG611_09_26035  17 37 54.20 -27 12 35.5 4 OGLE-2014-BLG-0993  6914  0.92827 2456916.86192  0.454122  74.038699  0.00000  0.00000       0 16.983 17.924 17.100 f 0.004902 0.001990 0.004670 m
BLG611_09_73039  17 37 29.04 -27 26 24.2 4 OGLE-2013-BLG-0121  6901  1.63018 2456367.34574  0.736581  24.981482  0.00000  0.00000       0 16.101 16.645 17.695 f 0.022238 0.006133 0.002346 m
BLG611_10_134414 17 36 39.87 -27 24 30.7 4 OGLE-2015-BLG-0070  6734  1.16273 2457076.78395  1.098375   6.515126  0.00000  0.00000       0 15.330 15.328 17.013 f 0.097109 0.032361 0.067013 m
BLG611_10_14801  17 37 12.68 -27 20 37.2 4 OGLE-2013-BLG-1291  6877  0.95449 2456498.67337  0.396015   7.324289  0.00000  0.00000       0 18.429 18.361 17.099 f 0.028685 0.009731 0.010535 m
BLG611_10_62354  17 37 05.47 -27 16 40.8 4 OGLE-2013-BLG-1149  6882  0.98836 2456518.38386  0.084723 133.599478  0.00000  0.00000       0 18.764 21.027 17.199 f 0.001675 0.000677 0.000341 m
BLG611_10_62878  17 37 06.53 -27 17 56.7 4 OGLE-2015-BLG-1113  6883  0.98716 2457196.67764  0.246922  33.249147  0.00000  0.00000       0 18.929 19.011 17.083 f 0.004092 0.000351 0.005301 m
BLG611_10_79468  17 37 07.41 -27 10 04.7 4 OGLE-2012-BLG-0074  6036  1.26221 2456072.24221  0.147882  80.153028 -0.00380  0.21697 2456072 16.784 16.894 17.018 f 0.010346 0.003116 0.000948 m
BLG611_11_148727 17 35 58.65 -27 26 14.4 4 OGLE-2015-BLG-1805  6822  1.01252 2457268.82471  0.399923  18.930374  0.00000  0.00000       0 17.453 17.545 17.084 N 0.011778 0.003382 0.002918 m
BLG611_11_36085  17 36 32.70 -27 12 39.0 4 OGLE-2018-BLG-1594  6668  0.89096 2458372.08779  0.224463   8.602351  0.00000  0.00000       0 16.655 16.682 16.579 f 0.035500 0.006812 0.010889 m
BLG611_11_72173  17 36 22.83 -27 17 56.1 4 OGLE-2015-BLG-1392  6874  0.94716 2457231.03198  0.161489  42.334712  0.00000  0.00000       0 18.937 19.334 16.534 N 0.002894 0.001492 0.001391 m
BLG611_11_93111  17 36 21.30 -27 10 18.3 4 OGLE-2012-BLG-0885  6500  0.89541 2456094.84299  0.213010   8.871015  0.00000  0.00000       0 18.091 19.522 16.693 f 0.008098 0.001709 0.004505 m
BLG611_12_165442 17 35 14.70 -27 21 42.3 4 OGLE-2013-BLG-1205  6082  0.89223 2456500.65490  0.324841  25.459944  0.00000  0.00000       0 18.925 19.630 16.839 N 0.003472 0.000430 0.002707 m
BLG611_13_123288 17 34 51.11 -27 11 45.9 4 OGLE-2018-BLG-1744  6922  1.23982 2458483.95798  0.184910  81.490725  0.00000  0.00000       0 17.465 17.865 16.467 N 0.003917 0.001406 0.004762 m
BLG611_13_39301  17 35 05.55 -27 11 03.6 4 OGLE-2011-BLG-1401  6769  1.15870 2455865.13058  0.493620  27.081943  0.00000  0.00000       0 16.737 17.167 16.482 N 0.009715 0.002785 0.007658 m
BLG611_13_66022  17 34 53.59 -27 17 12.3 4 OGLE-2015-BLG-0048  6917  0.97620 2457082.59316  0.397108  26.584386  0.00000  0.00000       0 18.997 18.957 16.900 N 0.003978 0.001479 0.002529 m
BLG611_14_109887 17 33 51.15 -27 22 52.1 4 -                   6429  1.37342 2455388.22903  0.798553  63.384953  0.00000  0.00000       0 16.086 16.046 17.465 f 0.009296 0.003459 0.006355 m
BLG611_14_99554  17 34 06.27 -27 11 05.3 4 OGLE-2016-BLG-1528  6849  0.99103 2457638.13269  0.963061  24.705339  0.00000  0.00000       0 17.557 17.511 17.048 f 0.011305 0.004937 0.010003 m
BLG611_15_53561  17 33 29.81 -27 13 15.8 4 OGLE-2016-BLG-0455  6919  0.97282 2457535.66606  0.080410 133.079362  0.00000  0.00000       0 18.706 20.911 16.984 f 0.000945 0.000366 0.001734 m
BLG611_17_32594  17 38 20.65 -27 08 57.2 4 OGLE-2019-BLG-1040  6810  1.40501 2458687.18160  0.296493  30.679140  0.00000  0.00000       0 18.998 19.099 17.214 f 0.005517 0.002070 0.006437 m
BLG611_17_68000  17 38 14.18 -27 08 10.1 4 OGLE-2011-BLG-0251  6901  1.02747 2455781.48952  0.055470  64.295717  0.08723 -0.42963 2455781 15.533 15.933 17.193 f 0.008709 0.002527 0.010134 m
BLG611_17_8505   17 38 32.25 -27 03 56.8 4 OGLE-2011-BLG-0050  6843  1.36559 2455643.27389  0.205953  53.570028  0.00000  0.00000       0 18.033 18.295 17.441 f 0.009296 0.004759 0.002806 m
BLG611_17_99248  17 38 17.14 -26 55 11.4 4 OGLE-2019-BLG-0039  6916  0.95652 2458519.92370  0.406542  28.368483  0.00000  0.00000       0 17.700 17.863 17.239 f 0.008913 0.002779 0.014878 m
BLG611_18_48261  17 37 44.06 -27 04 00.3 4 OGLE-2017-BLG-0076  6928  0.82689 2457797.58328  0.819431  11.323120  0.00000  0.00000       0 15.646 16.113 16.999 f 0.044225 0.020499 0.007857 m
BLG611_19_4194   17 37 14.88 -27 06 06.3 4 OGLE-2012-BLG-0144  6558  0.94394 2456026.26517  0.532584  20.952608  0.00000  0.00000       0 17.231 17.253 16.794 f 0.012422 0.001912 0.005569 m
BLG611_19_57620  17 36 59.17 -27 02 40.2 4 OGLE-2015-BLG-1850  6925  0.95160 2457276.25039  1.071834  13.528458  0.00000  0.00000       0 16.676 16.679 16.916 f 0.016142 0.002438 0.026928 m
BLG611_19_64192  17 37 06.34 -26 59 05.6 4 OGLE-2017-BLG-0885  6925  0.92092 2457928.25262  0.551444  23.049378  0.00000  0.00000       0 18.129 18.427 17.128 f 0.009396 0.003162 0.001137 m
BLG611_19_69831  17 37 02.11 -26 56 35.2 4 OGLE-2012-BLG-0568  6933  0.93548 2456085.51468  0.754660  21.922181  0.00000  0.00000       0 17.336 17.275 17.234 f 0.014798 0.003815 0.002238 m
BLG611_20_109709 17 36 14.79 -27 02 36.0 4 OGLE-2017-BLG-0776  6919  0.99768 2457883.48302  0.149261   1.867913  0.00000  0.00000       0 16.387 16.370 16.707 N 0.153593 0.036319 0.031835 f
BLG611_20_5093   17 36 27.41 -27 06 47.1 4 OGLE-2017-BLG-1316  6920  0.96748 2458023.22413  0.401533  72.047749  0.00000  0.00000       0 18.316 19.338 16.734 f 0.002229 0.000973 0.000762 m
BLG611_20_74203  17 36 24.39 -26 57 05.0 4 OGLE-2017-BLG-0509  6913  1.20239 2457863.14823  0.661015  13.611386  0.00000  0.00000       0 17.111 17.671 16.812 N 0.011526 0.001704 0.017162 m
BLG611_21_118603 17 35 32.12 -27 02 00.6 4 OGLE-2018-BLG-0979  6922  1.34917 2458277.88647  0.692315   3.834865  0.00000  0.00000       0 15.190 15.185 16.604 f 0.147080 0.058761 0.040093 m
BLG611_21_36224  17 35 48.99 -26 55 12.4 4 OGLE-2017-BLG-0778  6918  0.98162 2457891.33727  0.440822   8.649905  0.00000  0.00000       0 17.165 17.136 16.364 f 0.022678 0.006325 0.016865 m
BLG611_21_43204  17 35 50.67 -26 52 27.2 4 OGLE-2013-BLG-0125  6574  0.90055 2456353.73383  0.614420  11.220777  0.00000  0.00000       0 17.872 17.812 16.470 f 0.014570 0.003272 0.009271 m
BLG611_21_4603   17 35 45.33 -27 06 14.8 4 OGLE-2014-BLG-0017  6910  1.10688 2456699.76121  0.635120  26.278480  0.00000  0.00000       0 16.728 17.543 16.572 f 0.010423 0.003375 0.004108 m
BLG611_21_47166  17 35 35.55 -27 08 33.8 4 OGLE-2015-BLG-1806  6904  1.10438 2457282.69984  0.931962  19.541485  0.00000  0.00000       0 16.381 16.374 16.345 N 0.014649 0.002625 0.012424 m
BLG611_21_73641  17 35 42.13 -26 59 21.0 4 OGLE-2015-BLG-0108  6920  0.93366 2457095.90585  0.127304  21.383245  0.00000  0.00000       0 17.908 18.131 16.578 f 0.008437 0.003192 0.003159 m
BLG611_22_158929 17 34 36.55 -27 05 24.3 4 OGLE-2019-BLG-1408  6913  0.93485 2458727.61814  0.066339   1.937899  0.00000  0.00000       0 17.880 17.965 16.365 N 0.059741 0.013449 0.051763 m
BLG611_22_173856 17 34 40.53 -26 59 24.7 4 OGLE-2017-BLG-1199  6916  1.00762 2457946.40981  0.784032  12.012426  0.00000  0.00000       0 18.310 18.256 16.634 N 0.014355 0.008477 0.004530 m
BLG611_22_92349  17 34 57.07 -26 51 57.5 4 OGLE-2016-BLG-1409  5606  1.19590 2457638.64161  1.258611  31.818160  0.00000  0.00000       0 14.724 14.724 16.679 f 0.026403 0.004396 0.044603 m
BLG611_23_10450  17 34 29.08 -27 04 22.1 4 OGLE-2011-BLG-0463  4982  1.14865 2455725.44867  0.742590   6.833328  0.00000  0.00000       0 16.296 16.291 16.505 f 0.049760 0.017725 0.012139 m
BLG611_23_144277 17 33 52.27 -27 00 36.5 4 OGLE-2018-BLG-0205  6753  0.98832 2458235.81404  0.939328  36.603656  0.00000  0.00000       0 16.626 16.579 16.946 f 0.015602 0.004878 0.004325 m
BLG611_23_43368  17 34 18.70 -27 08 33.9 4 OGLE-2012-BLG-0026  6902  2.04423 2455991.48162  0.012293  70.406314  0.29395  0.14032 2455991 18.189 18.945 16.705 N 0.002039 0.000519 0.000525 m
BLG611_24_103198 17 33 21.47 -26 52 05.4 4 -                   6339  1.02305 2455479.68173  0.914879  19.205609  0.00000  0.00000       0 17.436 17.380 17.183 f 0.014593 0.004747 0.010118 m
BLG611_24_63086  17 33 36.86 -26 54 03.4 4 OGLE-2012-BLG-0120  6926  0.94156 2456045.21683  0.481693  39.499950 -0.48647  0.46949 2456044 18.190 18.161 16.715 f 0.007636 0.003847 0.004393 m
BLG611_26_113112 17 37 21.31 -26 40 02.7 4 OGLE-2011-BLG-0211  6837  0.99416 2455677.14265  0.256342  26.174501  0.00000  0.00000       0 18.779 18.680 17.669 f 0.008085 0.002676 0.008749 m
BLG611_26_70453  17 37 35.51 -26 45 18.1 4 OGLE-2019-BLG-1339  6926  0.69908 2458749.60271  1.153504  19.737548  0.00000  0.00000       0 15.733 15.731 17.375 f 0.036429 0.011434 0.013639 m
BLG611_28_102276 17 36 10.51 -26 39 32.7 4 OGLE-2011-BLG-0366  6927  0.84363 2455704.27451  1.622856  12.767380  0.00000  0.00000       0 15.438 15.439 16.794 f 0.043459 0.019688 0.028533 m
BLG611_28_136125 17 35 55.98 -26 45 42.0 4 OGLE-2013-BLG-0129  4778  1.01333 2456378.26978  0.680484  48.867078  0.00000  0.00000       0 16.479 16.367 16.804 f 0.010899 0.002881 0.018452 m
BLG611_29_130297 17 35 26.60 -26 32 40.7 4 OGLE-2012-BLG-0151  5746  0.98162 2455994.33526  0.338419   1.803534  0.00000  0.00000       0 16.398 16.993 16.967 f 0.151544 0.067470 0.079617 m
BLG611_29_130382 17 35 30.04 -26 33 13.6 4 OGLE-2015-BLG-0984  6803  0.91571 2457203.28797  0.436050  24.524392  0.00000  0.00000       0 17.285 17.407 17.032 f 0.011541 0.002474 0.010230 m
BLG611_30_106056 17 34 41.96 -26 41 23.3 4 OGLE-2017-BLG-0078  6927  1.04590 2457823.97793  0.260544  68.094386  0.00000  0.00000       0 17.970 18.224 16.658 f 0.005014 0.003065 0.005565 m
BLG611_30_3827   17 35 05.66 -26 46 49.4 4 OGLE-2016-BLG-0018  6918  0.91911 2457487.39735  0.910742  45.070174  0.00000  0.00000       0 17.269 17.342 16.727 f 0.006142 0.001763 0.008100 m
BLG611_30_93908  17 34 49.50 -26 47 01.3 4 OGLE-2013-BLG-1501  6923  0.96240 2456510.05121  0.323694   9.709855  0.00000  0.00000       0 18.967 19.394 16.721 f 0.007773 0.002363 0.009011 m
BLG611_30_94033  17 34 50.39 -26 46 27.3 4 OGLE-2012-BLG-0551  6925  0.93058 2456058.88557  0.893644  18.812486  0.00000  0.00000       0 18.570 18.444 16.723 f 0.006915 0.001783 0.003559 m
BLG611_31_117413 17 34 06.73 -26 35 17.0 4 OGLE-2016-BLG-1573  6925  0.90331 2457637.83836  1.438005  23.554636  0.00000  0.00000       0 16.911 16.902 16.591 f 0.011395 0.002351 0.001576 m
BLG611_31_27677  17 34 26.38 -26 37 21.0 4 OGLE-2013-BLG-1736  6901  0.94102 2456541.04728  0.135834  44.849470  0.00000  0.00000       0 18.930 20.599 16.870 f 0.002471 0.000983 0.002007 m
BLG611_31_39043  17 34 15.57 -26 50 01.0 4 OGLE-2019-BLG-1160  4693  0.99268 2458688.29444  0.626720   4.581650  0.00000  0.00000       0 16.832 16.973 16.629 f 0.050968 0.008731 0.020098 m
BLG612_03_41450  17 30 45.90 -28 28 03.2 4 -                   1119  0.98125 2456742.40348  1.303317 198.763671  0.00000  0.00000       0 17.741 18.186 16.628 f 0.001763 0.000426 0.004676 m
BLG612_03_55917  17 30 37.85 -28 35 49.3 4 OGLE-2015-BLG-1880  1114  0.90862 2457271.09969  0.526641  16.025967  0.00000  0.00000       0 16.454 16.504 16.452 f 0.024003 0.009607 0.008875 m
BLG612_05_68796  17 29 14.29 -28 29 59.4 4 -                   1123  0.95253 2455618.27393  0.784289  33.118065  0.00000  0.00000       0 16.887 16.887 16.431 f 0.012270 0.006498 0.007819 m
BLG612_06_2967   17 28 51.45 -28 33 28.2 4 OGLE-2015-BLG-1114  1120  0.86471 2457167.34754  0.349659   5.947494  0.00000  0.00000       0 17.394 17.492 16.404 f 0.030180 0.005208 0.021267 m
BLG612_09_60084  17 32 05.31 -28 09 44.7 4 -                   1120  1.22027 2455416.21867  0.862401  68.621875  0.00000  0.00000       0 17.051 17.036 16.982 f 0.005746 0.002638 0.010267 m
BLG612_10_58071  17 31 17.99 -28 13 39.3 4 OGLE-2015-BLG-1656  1118  1.01157 2457262.25325  0.330603  24.529682  0.00000  0.00000       0 16.339 16.324 16.706 f 0.018450 0.005848 0.014827 m
BLG612_11_102786 17 30 31.40 -28 04 45.0 4 OGLE-2016-BLG-0358  1107  0.91184 2457465.11193  0.495164  18.249489  0.00000  0.00000       0 18.097 18.101 16.745 f 0.008520 0.001184 0.011857 m
BLG612_11_9703   17 31 01.99 -28 09 35.6 4 OGLE-2015-BLG-0352   957  0.96115 2457165.42156  0.716343  49.311140  0.00000  0.00000       0 17.376 17.331 16.768 f 0.008164 0.002243 0.003848 m
BLG612_12_68725  17 29 55.55 -28 09 07.4 4 -                   1119  0.96734 2456144.93866  0.086727  42.988385  0.00000  0.00000       0 18.188 18.815 16.652 f 0.005927 0.002782 0.001622 m
BLG612_14_26268  17 28 43.98 -28 14 05.0 4 OGLE-2012-BLG-0178  1121  0.95467 2456030.34339  0.605147  32.722975  0.00000  0.00000       0 17.089 17.046 16.770 f 0.009339 0.002092 0.004408 m
BLG612_19_2202   17 31 39.37 -27 56 01.8 4 OGLE-2011-BLG-1095  1121  0.88006 2455827.01758  0.754991  44.219050  0.00000  0.00000       0 16.925 17.008 17.112 f 0.011075 0.003626 0.007243 m
BLG612_21_64583  17 29 52.27 -27 49 15.3 4 OGLE-2011-BLG-0729  1120  1.00051 2455603.28183  0.266837  23.343958  0.00000  0.00000       0 15.902 15.891 16.761 f 0.021361 0.007012 0.005397 m
BLG612_21_68140  17 30 01.06 -27 47 50.4 4 OGLE-2016-BLG-1172  1122  0.97561 2457597.65190  0.395578  28.277471  0.00000  0.00000       0 17.421 17.369 16.779 f 0.010954 0.003773 0.003944 m
BLG612_22_15432  17 29 32.81 -27 44 26.1 4 OGLE-2012-BLG-0631  1119  1.04831 2456081.95050  0.396097  17.729335  0.00000  0.00000       0 16.847 16.871 16.894 f 0.018292 0.003915 0.020416 m
BLG612_22_32177  17 29 28.69 -27 49 44.2 4 -                   1122  1.01041 2456043.24751  1.504038  94.593104  0.00000  0.00000       0 16.884 16.877 16.989 f 0.007462 0.003551 0.011927 m
BLG612_26_82265  17 31 50.81 -27 24 36.6 4 OGLE-2012-BLG-0303  1119  0.92569 2456012.06267  0.094514   4.471889  0.00000  0.00000       0 18.442 18.347 17.329 f 0.028377 0.005712 0.044234 m
BLG612_27_78419  17 31 08.46 -27 33 43.2 4 OGLE-2017-BLG-0886  1118  1.10165 2457962.39814  0.370267  45.453204  0.00000  0.00000       0 16.961 16.952 16.856 f 0.012351 0.005543 0.009984 m
BLG612_30_13901  17 29 36.55 -27 23 27.1 4 OGLE-2015-BLG-1677  1069  1.14569 2457234.75893  1.147404  11.360417  0.00000  0.00000       0 16.055 16.052 17.489 f 0.055116 0.023041 0.026644 m
BLG612_31_1905   17 28 48.21 -27 37 07.0 4 OGLE-2014-BLG-1079  1122  1.65913 2456825.03038  0.304756   6.359268  0.00000  0.00000       0 17.035 17.192 16.837 f 0.039474 0.011390 0.021913 m
BLG613_01_21473  17 32 21.31 -29 34 45.5 4 OGLE-2017-BLG-1317  1157  0.98667 2457950.89872  0.029033  12.954127  0.00000  0.00000       0 18.414 18.845 17.323 f 0.008714 0.001856 0.025618 m
BLG613_03_84466  17 30 34.06 -29 43 07.6 4 OGLE-2016-BLG-0251  1153  0.89822 2457451.35941  0.160296  24.381899  0.00000  0.00000       0 17.730 17.798 16.777 f 0.007442 0.003929 0.005568 m
BLG613_03_99144  17 30 33.04 -29 35 43.4 4 OGLE-2014-BLG-1520  1149  1.04480 2456884.68275  0.224099  15.657068  0.00000  0.00000       0 16.659 16.749 16.984 f 0.028917 0.009676 0.004904 m
BLG613_04_106498 17 29 59.93 -29 40 37.2 4 OGLE-2012-BLG-0601  1160  0.98409 2456054.27046  0.060530  12.643282  0.00000  0.00000       0 18.456 18.565 16.411 f 0.011493 0.002943 0.002807 m
BLG613_04_122659 17 29 51.11 -29 33 23.3 4 OGLE-2011-BLG-1426   770  1.16457 2455844.05872  0.687841  14.198473  0.00000  0.00000       0 17.251 17.225 16.977 f 0.013255 0.002260 0.010723 m
BLG613_04_144827 17 29 47.89 -29 42 02.9 4 -                   1149  1.67923 2455607.59283  0.084056  29.749087  0.00000  0.00000       0 18.018 17.980 16.491 f 0.006538 0.003356 0.005162 m
BLG613_04_94020  17 29 49.97 -29 46 03.5 4 OGLE-2016-BLG-0252  1155  1.61990 2457478.43529  0.020871  60.071112  0.49991 -0.39520 2457479 17.093 18.312 16.438 f 0.001777 0.000459 0.001390 m
BLG613_07_36212  17 27 52.74 -29 48 39.1 4 OGLE-2011-BLG-0904  1157  0.91003 2455719.45841  0.027360   6.100928  0.00000  0.00000       0 16.093 16.162 16.646 f 0.092927 0.040073 0.058936 f
BLG613_08_71969  17 32 41.24 -29 20 44.6 4 OGLE-2017-BLG-0079  1157  0.90099 2457828.04543  0.875890  22.115930  0.00000  0.00000       0 17.114 17.114 17.049 f 0.017185 0.006986 0.006063 m
BLG613_09_20182  17 32 23.41 -29 18 09.7 4 OGLE-2015-BLG-0763  1157  0.93183 2457189.04300  0.058194  33.178904  0.00000  0.00000       0 17.312 17.275 16.851 f 0.011029 0.003385 0.008576 m
BLG613_12_15330  17 30 18.90 -29 20 24.5 4 OGLE-2017-BLG-1170  1128  1.13734 2457947.35204  0.306549  18.226111  0.00000  0.00000       0 15.927 16.645 17.118 f 0.025776 0.010464 0.036553 m
BLG613_12_52719  17 30 02.91 -29 19 39.5 4 OGLE-2014-BLG-1631  1157  0.96418 2456884.14294  0.577562  11.438603  0.00000  0.00000       0 16.013 16.356 16.925 f 0.028565 0.008823 0.022637 m
BLG613_22_74466  17 29 10.04 -29 11 20.8 4 OGLE-2017-BLG-0573  1160  1.04550 2457942.87842  0.182926  42.128294  0.00000  0.00000       0 16.155 16.172 16.733 f 0.012389 0.001860 0.001971 m
BLG613_24_116317 17 27 34.98 -29 02 39.1 4 OGLE-2015-BLG-0516  1128  1.02001 2457143.32107  0.234949  26.377014  0.00000  0.00000       0 15.999 16.024 16.636 f 0.018181 0.005082 0.013426 m
BLG613_24_51564  17 27 54.41 -29 04 21.2 4 OGLE-2014-BLG-1726  1155  0.96806 2456920.01690  0.461145  17.833428  0.00000  0.00000       0 16.511 16.504 16.518 f 0.025835 0.013307 0.013187 m
BLG613_26_101103 17 31 48.45 -28 39 26.5 4 OGLE-2012-BLG-0644   934  1.25657 2456066.50320  0.032474  11.675295  0.00000  0.00000       0 18.354 19.032 17.341 f 0.011536 0.004687 0.008605 m
BLG614_10_17341  17 25 54.98 -28 46 00.1 4 OGLE-2013-BLG-1360   819  0.89202 2456466.61662  1.167213  35.084559  0.00000  0.00000       0 16.358 16.359 16.605 f 0.013167 0.002568 0.007408 m
BLG614_16_62771  17 21 28.52 -28 44 11.3 4 OGLE-2016-BLG-0688   818  0.98782 2457565.62050  0.765540  45.055429  0.00000  0.00000       0 17.387 17.333 16.870 f 0.007615 0.002575 0.001906 m
BLG614_17_48540  17 27 32.80 -28 20 52.7 4 -                    816  1.16377 2456237.49684  0.156946 163.592664  0.00000  0.00000       0 15.853 18.338 16.495 f 0.002282 0.000943 0.000552 m
BLG614_23_874    17 23 03.29 -28 33 59.1 4 OGLE-2016-BLG-0522   806  1.03030 2457484.56031  0.125080  10.724287  0.00000  0.00000       0 17.954 17.861 16.775 f 0.016590 0.003710 0.005680 m
BLG614_26_72291  17 26 19.79 -28 11 09.1 4 OGLE-2013-BLG-1364   818  0.94733 2456426.49629  0.572674  50.260309  0.00000  0.00000       0 15.426 15.482 16.603 f 0.016885 0.003597 0.017565 m
BLG614_26_89405  17 26 29.49 -28 05 10.2 4 -                    819  0.95700 2455381.72868  0.180992  45.665509  0.00000  0.00000       0 17.446 17.268 16.717 f 0.011306 0.007140 0.018041 m
BLG615_02_55108  17 25 46.11 -30 26 08.1 4 OGLE-2017-BLG-0887  1101  0.88419 2457932.08631  0.555085  24.727211  0.00000  0.00000       0 18.054 17.908 17.225 f 0.009003 0.002392 0.019983 m
BLG615_05_14060  17 23 54.61 -30 14 44.4 4 OGLE-2016-BLG-1819  1100  0.92623 2457666.69617  0.127516  21.260293  0.00000  0.00000       0 18.176 18.302 16.725 f 0.007836 0.001655 0.008509 m
BLG615_06_80440  17 22 47.26 -30 13 52.6 4 OGLE-2013-BLG-1120  1102  0.88174 2456485.76881  0.498375  12.617014  0.00000  0.00000       0 17.134 17.149 17.128 f 0.020129 0.005978 0.008180 m
BLG615_07_54689  17 22 12.38 -30 19 23.2 4 OGLE-2016-BLG-0670  1103  0.86870 2457511.95539  0.732541  14.327285  0.00000  0.00000       0 15.952 15.947 17.279 f 0.030423 0.008974 0.019392 m
BLG615_08_31494  17 27 17.26 -30 05 05.5 4 OGLE-2012-BLG-0789  1101  0.81316 2456103.01729  0.941396  18.998688  0.00000  0.00000       0 17.294 17.280 16.768 f 0.010053 0.001909 0.011260 m
BLG615_09_105860 17 26 20.80 -29 57 29.7 4 OGLE-2017-BLG-1109  1098  1.17529 2457979.59377  0.658995  35.676908  0.00000  0.00000       0 14.697 14.834 17.092 f 0.035832 0.007855 0.031591 m
BLG615_11_108227 17 25 00.72 -29 51 38.2 4 -                   1078  0.90503 2455430.75117  0.419031  22.689106  0.00000  0.00000       0 17.696 17.649 16.396 f 0.010238 0.004514 0.009061 m
BLG615_11_90726  17 25 01.06 -29 58 31.6 4 OGLE-2014-BLG-0611  1088  0.94498 2456777.66237  0.466255   7.088587  0.00000  0.00000       0 16.085 16.080 16.264 f 0.048792 0.005490 0.012031 m
BLG615_12_122    17 24 35.87 -30 07 56.7 4 OGLE-2016-BLG-0689  1100  0.93385 2457618.95460  0.510699 102.377482  0.00000  0.00000       0 16.957 18.041 16.501 f 0.003226 0.001552 0.001099 m
BLG615_17_42444  17 27 18.62 -29 43 39.6 4 OGLE-2013-BLG-1638  1093  1.25505 2456566.49600  0.745855  33.164032  0.00000  0.00000       0 17.044 17.038 16.625 N 0.010211 0.002989 0.005059 m
BLG615_19_33738  17 25 58.45 -29 47 40.4 4 OGLE-2013-BLG-0919  1104  1.07614 2456499.82790  0.218138  51.485770  0.00000  0.00000       0 16.888 17.817 16.378 f 0.004434 0.001342 0.001627 m
BLG615_20_124682 17 24 49.41 -29 36 00.8 4 OGLE-2014-BLG-1147  1098  0.83907 2456837.49402  0.725773   7.618162  0.00000  0.00000       0 15.365 15.469 16.504 f 0.047806 0.010938 0.034652 m
BLG615_24_109070 17 21 57.74 -29 37 25.3 4 OGLE-2017-BLG-0114  1080 12.13380 2457928.74190  0.161946 199.993222  0.07001  0.49999 2457920  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG615_26_77971  17 26 27.43 -29 22 31.0 4 OGLE-2017-BLG-0115  1102  1.03299 2457766.25517  0.637111  94.439546  0.27878 -0.13051 2457775 18.271 18.083 16.338 f 0.002374 0.001446 0.002217 m
BLG615_27_3144   17 26 03.42 -29 27 27.6 4 OGLE-2012-BLG-0129  1102  0.72765 2456000.24243  0.702880  20.493946  0.00000  0.00000       0 15.883 16.394 16.293 N 0.012547 0.002394 0.005345 m
BLG615_27_76348  17 25 41.65 -29 28 47.2 4 -                   1104  0.97723 2456349.55150  0.186964 123.693040  0.00000  0.00000       0 17.922 19.321 16.495 f 0.001963 0.000690 0.002220 m
BLG615_29_13530  17 24 40.81 -29 22 24.8 4 OGLE-2014-BLG-1187  1099  1.60035 2456857.13527  0.682706  27.517326  0.00000  0.00000       0 17.501 17.486 16.193 N 0.007544 0.002722 0.003658 m
BLG615_32_66120  17 22 08.10 -29 20 24.4 4 OGLE-2017-BLG-1013  1103  0.86010 2457942.08530  0.530866  32.191224  0.00000  0.00000       0 18.133 18.078 16.874 f 0.008238 0.001435 0.010122 m
BLG617_05_57777  17 15 10.18 -30 20 07.5 4 OGLE-2017-BLG-0165   927  1.04791 2457829.09754  0.284539 199.862639  0.00000  0.00000       0 17.421 19.794 16.075 f 0.000900 0.000181 0.001877 m
BLG617_09_17709  17 18 21.50 -29 49 06.9 4 OGLE-2016-BLG-1820   930  0.98606 2457773.94106  0.058158 149.308851  0.19248 -0.20100 2457782 16.464 18.416 16.209 f 0.001258 0.000336 0.000522 m
BLG617_14_111445 17 14 18.39 -29 48 49.5 4 -                    930  1.04517 2455652.63157  0.083966  16.022180  0.00000  0.00000       0 18.170 19.216 15.642 f 0.003979 0.001526 0.003160 m
BLG617_18_14621  17 18 23.33 -29 32 45.8 4 OGLE-2017-BLG-0166   929  1.10490 2457867.95557  0.547829  43.761116  0.00000  0.00000       0 16.319 16.399 16.028 f 0.008633 0.004033 0.006453 m
BLG617_22_38934  17 15 19.76 -29 38 32.3 4 OGLE-2015-BLG-0455   930  0.89082 2457132.60120  0.117991  25.714596  0.00000  0.00000       0 17.901 17.974 15.871 f 0.005066 0.001455 0.002171 m
BLG617_26_66148  17 18 05.28 -29 19 40.4 4 OGLE-2012-BLG-1028   930  0.97602 2456132.33666  0.159171  15.953808  0.00000  0.00000       0 17.315 17.276 16.035 N 0.012661 0.004901 0.001380 m
BLG617_27_101371 17 17 08.83 -29 21 05.8 4 OGLE-2016-BLG-1030   923  1.10630 2457577.70091  1.128322  29.335542  0.00000  0.00000       0 14.630 14.650 15.866 f 0.020373 0.007447 0.020700 m
BLG621_07_82586  17 32 50.75 -22 34 32.1 4 OGLE-2016-BLG-0360   646  1.25343 2457571.27300  1.014825 131.847205  0.00000  0.00000       0 17.041 16.968 15.814 f 0.002496 0.000404 0.003014 m
BLG621_19_73407  17 36 13.91 -22 06 18.4 4 -                    648  0.92165 2455783.79670  0.051374  22.267112  0.00000  0.00000       0 15.935 15.943 15.719 f 0.013856 0.003007 0.005564 m
BLG621_27_1966   17 36 37.33 -21 50 18.1 4 OGLE-2014-BLG-1565   633  0.98242 2456877.67799  0.250393  17.514638  0.00000  0.00000       0 18.300 18.043 15.939 f 0.008924 0.004902 0.001491 m
BLG622_11_31081  17 35 45.01 -23 35 24.4 4 OGLE-2017-BLG-0790   611  0.81912 2457904.11773  1.079686  15.946693  0.00000  0.00000       0 16.351 16.357 16.017 f 0.013794 0.001780 0.004255 m
BLG624_03_107603 17 40 43.29 -22 05 49.9 4 OGLE-2011-BLG-0938   498  1.16721 2455746.62771  0.038636  24.902839  0.00000  0.00000       0 18.414 19.488 15.788 f 0.002886 0.000817 0.003931 m
BLG624_06_69807  17 38 50.89 -22 08 49.4 4 OGLE-2012-BLG-0840   501  0.88797 2456114.46304  0.598585  24.212723  0.00000  0.00000       0 15.408 15.965 15.694 f 0.016176 0.008260 0.012309 m
BLG624_16_86652  17 37 20.89 -21 53 40.9 4 -                    499  1.08661 2455642.62754  0.163276 134.578492  0.00000  0.00000       0 16.921 19.263 15.708 f 0.000937 0.000295 0.002566 m
BLG624_19_102294 17 41 19.78 -21 28 02.4 4 OGLE-2013-BLG-0320   502  0.81234 2456384.39498  0.140637  10.744010  0.00000  0.00000       0 16.969 16.928 15.695 f 0.013968 0.002839 0.003431 m
BLG625_03_29833  17 40 59.36 -23 27 12.6 4 OGLE-2013-BLG-0252   529  1.35420 2456403.62807  0.931802  56.136880  0.00000  0.00000       0 16.556 16.553 15.750 f 0.008412 0.003776 0.002256 m
BLG625_08_90868  17 42 40.73 -23 07 52.4 4 OGLE-2014-BLG-1480   448  1.00773 2456867.04089  0.095729  19.053824  0.00000  0.00000       0 17.602 17.689 16.110 f 0.011864 0.005940 0.007406 m
BLG625_10_68244  17 41 36.95 -23 06 21.3 4 OGLE-2016-BLG-0363   529  1.19975 2457465.92233  0.116568  37.295972  0.00000  0.00000       0 16.661 16.835 15.997 f 0.009097 0.004577 0.005604 m
BLG625_15_14396  17 38 34.26 -22 58 32.3 4 OGLE-2016-BLG-0599   459  0.89774 2457499.11199  0.351162  16.366464  0.00000  0.00000       0 16.643 16.636 15.814 f 0.014774 0.003870 0.006349 m
BLG625_27_100029 17 41 24.22 -22 30 08.3 4 OGLE-2015-BLG-0518   534  0.96007 2457123.26474  0.138409  15.023010  0.00000  0.00000       0 18.031 18.241 15.991 f 0.006751 0.002549 0.003420 m
BLG626_01_101144 17 42 05.26 -24 41 04.5 4 OGLE-2012-BLG-0157   944  0.90337 2455995.39062  0.055101  16.477193  0.00000  0.00000       0 16.987 16.976 16.467 f 0.018520 0.010395 0.006331 m
BLG626_01_108521 17 42 04.70 -24 36 50.7 4 OGLE-2015-BLG-1657   876  0.96813 2457237.01778  0.127615  12.088457  0.00000  0.00000       0 16.824 17.399 16.384 f 0.011201 0.001284 0.007160 m
BLG626_01_14484  17 42 38.83 -24 31 43.5 4 -                    985  0.93861 2456166.65574  0.163776  96.560855  0.00000  0.00000       0 18.273 19.089 16.255 f 0.002504 0.001201 0.002772 m
BLG626_07_7526   17 38 36.47 -24 36 43.6 4 -                    757  1.29413 2455642.55527  0.193192  29.376995  0.00000  0.00000       0 16.202 16.210 16.107 f 0.013647 0.002519 0.008222 m
BLG626_07_85826  17 38 15.34 -24 33 45.5 4 OGLE-2011-BLG-0971   986  0.86761 2455789.62963  0.348047  30.578631  0.00000  0.00000       0 17.033 17.001 16.246 f 0.011720 0.002948 0.004406 m
BLG626_08_38952  17 43 07.68 -24 15 47.7 4 OGLE-2017-BLG-1216   989  0.93952 2458031.23488  0.142346  52.461441  0.00000  0.00000       0 16.095 16.019 16.235 f 0.012930 0.005081 0.009341 m
BLG626_10_3203   17 41 56.69 -24 20 28.0 4 OGLE-2014-BLG-2002   981  1.11729 2456936.46931  0.490278   8.261006  0.00000  0.00000       0 14.698 14.698 16.035 f 0.052834 0.013728 0.060215 m
BLG626_13_100651 17 39 34.11 -24 10 07.7 4 OGLE-2013-BLG-0878   988  1.04060 2456475.85723  0.426518  30.818963  0.00000  0.00000       0 17.594 17.569 15.953 f 0.005927 0.000659 0.001393 m
BLG626_14_7717   17 39 18.14 -24 18 08.7 4 -                    392  1.08280 2455663.37769  0.472165  16.183033  0.00000  0.00000       0 17.065 17.242 16.002 f 0.013031 0.002410 0.012530 m
BLG626_22_16278  17 39 58.50 -23 53 12.8 4 OGLE-2011-BLG-1043   712  1.26708 2455831.20861  0.203865 110.780949  0.00000  0.00000       0 17.866 18.152 16.132 f 0.004936 0.002951 0.001397 m
BLG626_26_76326  17 42 19.65 -23 37 07.9 4 OGLE-2014-BLG-0772   988  0.81279 2456817.43176  0.455333  27.269724  0.00000  0.00000       0 16.473 17.091 16.242 f 0.008660 0.002790 0.008573 m
BLG626_27_118876 17 41 30.50 -23 39 00.7 4 -                    986  0.92552 2457171.75390  0.179547  39.217026  0.00000  0.00000       0 17.251 17.377 16.077 f 0.007607 0.004592 0.002288 m
BLG626_30_47803  17 39 47.44 -23 37 19.4 4 -                    986  1.24625 2455693.30122  0.951885  11.078459  0.00000  0.00000       0 16.032 16.057 16.001 f 0.025418 0.008129 0.004409 m
BLG630_01_113229 17 47 12.25 -21 22 58.2 4 OGLE-2014-BLG-0939   563  0.78781 2456836.19987  0.842340  23.989301  0.00000  0.00000       0 15.396 15.394 15.785 f 0.018771 0.004790 0.008581 m
BLG630_02_24420  17 47 03.75 -21 21 00.9 4 OGLE-2015-BLG-0354   368  0.95610 2457117.83019  0.493985  18.328802  0.00000  0.00000       0 16.589 16.625 15.819 f 0.013346 0.004568 0.004755 m
BLG630_08_102721 17 47 48.77 -21 13 50.7 4 -                    552  1.42590 2455457.30328  0.624036 117.208297  0.00000  0.00000       0 16.134 16.069 15.444 f 0.004593 0.001309 0.003695 m
BLG630_10_30426  17 46 46.76 -21 16 24.0 4 OGLE-2013-BLG-1615   555  6.32156 2456816.50971 -0.009215 199.940386 -0.11518  0.02560 2456816  0.000  0.000  0.000 - 0.000000 0.000000 0.000000 -
BLG630_16_15545  17 43 00.72 -21 08 04.5 4 OGLE-2016-BLG-0811   557  1.10807 2457529.92607  0.144617  34.173163  0.00000  0.00000       0 17.889 19.023 15.773 f 0.002646 0.000462 0.000876 m
BLG630_18_84690  17 47 16.60 -20 48 39.9 4 OGLE-2012-BLG-0227   561  1.42035 2456038.23416  0.603836  29.544299  0.00000  0.00000       0 17.201 17.195 15.711 f 0.007848 0.003088 0.005937 m
BLG630_32_64631  17 43 20.19 -20 23 53.6 4 -                    533  1.40765 2455439.41021  0.862901  12.304870  0.00000  0.00000       0 16.468 16.462 16.552 f 0.027987 0.010094 0.019049 m
BLG631_01_64225  17 47 34.08 -22 36 20.3 4 OGLE-2015-BLG-0804   592  1.12720 2457135.21456  0.507729   6.847978  0.00000  0.00000       0 15.511 15.742 15.840 N 0.043826 0.015771 0.020348 m
BLG631_02_35752  17 47 04.15 -22 34 14.0 4 OGLE-2011-BLG-0909   550  0.97973 2455766.23916  0.773245  27.041699  0.00000  0.00000       0 17.268 17.260 15.754 f 0.010476 0.005658 0.001291 m
BLG631_02_80832  17 46 46.51 -22 50 19.1 4 OGLE-2015-BLG-0640   592  1.21146 2457150.37401  0.144425  29.955763  0.00000  0.00000       0 17.875 18.049 15.808 f 0.004905 0.001537 0.007080 m
BLG631_02_83851  17 46 46.93 -22 48 23.2 4 OGLE-2016-BLG-0931   592  1.79760 2457548.21402  1.454510  19.111252  0.00000  0.00000       0 14.870 14.869 15.713 f 0.026919 0.008033 0.007153 m
BLG631_11_126359 17 45 54.98 -22 24 43.8 4 OGLE-2013-BLG-1057   593  1.60305 2456454.77064  0.411395  13.650371  0.00000  0.00000       0 16.736 16.961 15.735 f 0.011103 0.002110 0.002988 m
BLG631_12_13036  17 45 47.40 -22 24 42.5 4 -                    577  1.08776 2455649.92529 -0.072468  27.490540  0.40896  0.05583 2455650 16.026 16.295 15.899 f 0.011369 0.003826 0.004284 m
BLG631_15_46283  17 43 36.13 -22 21 08.6 4 OGLE-2012-BLG-1540   599  0.78224 2456205.75896  0.137128  15.877653  0.00000  0.00000       0 15.777 15.741 16.075 f 0.025199 0.003897 0.011324 m
BLG631_19_7896   17 47 03.25 -22 08 24.1 4 OGLE-2013-BLG-1027   597  1.05799 2456506.62338  0.108262  57.826501  0.00000  0.00000       0 17.434 19.117 15.951 f 0.002300 0.000755 0.000555 m
BLG631_19_93378  17 46 46.26 -21 56 15.3 4 OGLE-2014-BLG-1295   505  0.97591 2456881.47021  0.580248  37.076919  0.00000  0.00000       0 17.363 17.352 16.388 f 0.008728 0.003350 0.003969 m
BLG631_27_26481  17 47 03.34 -21 37 01.8 4 OGLE-2012-BLG-0742   509  1.17871 2456214.21048  0.590007  83.205579  0.00000  0.00000       0 16.867 17.127 16.134 f 0.005867 0.001031 0.001763 m
BLG632_02_2982   17 47 15.56 -24 01 40.0 4 OGLE-2014-BLG-1239  1245  1.14789 2456850.90789  0.068445  22.780629  0.00000  0.00000       0 17.685 19.334 16.716 f 0.005098 0.001997 0.000576 m
BLG632_04_173793 17 45 23.96 -23 47 19.2 4 OGLE-2014-BLG-0385   654  0.97811 2456761.90771  0.047536  33.670489  0.00000  0.00000       0 16.215 16.303 15.877 f 0.007458 0.002686 0.006482 m
BLG632_05_55821  17 45 02.73 -23 56 41.3 4 -                   1333  1.27616 2455417.73854  0.539411  22.813479  0.00000  0.00000       0 16.873 16.863 16.023 N 0.011898 0.004707 0.007345 m
BLG632_07_48373  17 43 43.50 -23 59 26.0 4 OGLE-2012-BLG-0902  1332  0.82207 2456109.83100  0.217064  14.238458  0.00000  0.00000       0 15.995 15.957 15.861 f 0.026137 0.012182 0.009310 m
BLG632_10_111356 17 46 58.76 -23 29 13.5 4 -                   1328  1.32975 2455456.87231  0.207869  28.470093  0.00000  0.00000       0 18.393 18.912 15.861 N 0.004250 0.001796 0.002469 m
BLG632_10_7756   17 47 16.75 -23 39 19.2 4 OGLE-2011-BLG-0869   881  0.85133 2455738.74764  0.061544  17.009997  0.00000  0.00000       0 15.970 15.983 16.324 f 0.014556 0.000976 0.004825 f
BLG632_11_135935 17 46 04.52 -23 40 33.2 4 OGLE-2012-BLG-1607  1332  1.02201 2456215.61622  0.136843  22.862622  0.00000  0.00000       0 17.934 17.933 16.162 f 0.006416 0.002106 0.002407 m
BLG632_13_88916  17 44 51.35 -23 41 30.4 4 OGLE-2011-BLG-0849  1337  0.94967 2455735.74221  0.791343  54.617791  0.00000  0.00000       0 18.046 17.998 15.851 f 0.003318 0.001410 0.000167 m
BLG632_15_128125 17 43 16.01 -23 42 28.7 4 OGLE-2016-BLG-1006  1067  1.66889 2457551.79100  0.860687  37.167523  0.00000  0.00000       0 17.702 17.674 15.952 f 0.005653 0.002507 0.002286 m
BLG632_16_66767  17 42 59.33 -23 29 25.5 4 -                   1333  0.98857 2455467.66813  0.296939  30.455741  0.00000  0.00000       0 16.488 16.685 16.128 f 0.011771 0.003131 0.005223 m
BLG632_18_97118  17 47 29.99 -23 19 06.5 4 OGLE-2012-BLG-0936  1333  1.21314 2456154.61789  1.261251  40.888266  0.00000  0.00000       0 15.200 15.199 15.947 f 0.023264 0.005389 0.014038 m
BLG632_19_104369 17 46 54.06 -23 19 19.3 4 OGLE-2013-BLG-0294  1336  0.97798 2456376.74088  0.038250  15.160975  0.00000  0.00000       0 17.882 19.013 15.632 f 0.004971 0.001526 0.001190 m
BLG632_20_147708 17 46 01.06 -23 20 15.4 4 -                   1326  1.20397 2455627.51993  0.431352 154.791421  0.00000  0.00000       0 16.576 17.323 15.757 f 0.002143 0.000483 0.003858 m
BLG632_20_160395 17 46 08.69 -23 15 55.8 4 OGLE-2011-BLG-0851  1335  0.91843 2455701.14190  0.068543  15.704667  0.00000  0.00000       0 17.203 17.201 15.814 N 0.009913 0.004380 0.006796 m
BLG632_20_43877  17 46 20.98 -23 23 32.0 4 OGLE-2013-BLG-1886  1333  2.02169 2456578.07179  1.115922  21.309265  0.00000  0.00000       0 14.409 14.409 15.802 f 0.022923 0.005126 0.019682 m
BLG632_22_49556  17 45 06.28 -23 22 04.8 4 OGLE-2012-BLG-0801  1332  1.01271 2456090.72579  0.551304  10.848202  0.00000  0.00000       0 16.128 16.112 15.803 f 0.025245 0.006012 0.014843 m
BLG632_23_671    17 44 28.37 -23 26 02.5 4 -                   1322  1.06176 2455405.08953  0.264666   7.330660  0.00000  0.00000       0 18.405 18.395 16.060 f 0.017233 0.004869 0.004477 m
BLG632_24_88313  17 43 27.94 -23 22 29.4 4 OGLE-2016-BLG-0591  1330  0.97754 2457487.97794  0.196704  13.900072  0.00000  0.00000       0 17.526 17.510 15.969 f 0.014450 0.007116 0.004447 m
BLG632_26_79107  17 47 36.00 -23 04 38.1 4 OGLE-2013-BLG-0413  1334  0.96268 2456391.37210  0.950204   8.067748  0.00000  0.00000       0 14.791 14.794 15.708 f 0.054557 0.009581 0.015919 m
BLG632_27_103572 17 46 52.61 -22 59 15.4 4 -                   1336  0.87397 2455759.81230 -0.127730  85.069304  0.14317 -0.20044 2455760 16.732 17.110 15.666 N 0.005665 0.003170 0.006910 m
BLG632_28_141794 17 46 03.65 -23 02 33.8 4 -                   1337  0.85708 2456114.34357  0.637471  53.647433  0.00000  0.00000       0 18.022 17.949 15.704 N 0.004126 0.001847 0.001535 m
BLG632_28_95184  17 46 09.39 -23 03 19.9 4 OGLE-2017-BLG-1598  1330  0.91408 2458004.87575  0.260904  15.586675  0.00000  0.00000       0 15.666 15.704 15.704 N 0.019143 0.005014 0.006018 m
BLG632_29_54404  17 45 44.89 -23 00 40.9 4 OGLE-2013-BLG-0663  1334  1.01144 2456433.02528  0.538439  19.985670  0.00000  0.00000       0 16.895 17.184 15.620 f 0.006072 0.001250 0.007475 m
BLG632_31_91311  17 44 10.65 -22 58 04.3 4 -                   1336  1.64887 2455634.83563  1.229478  67.591008  0.00000  0.00000       0 15.088 15.088 16.046 f 0.013016 0.004314 0.008359 m
BLG632_32_33631  17 43 45.19 -23 05 30.7 4 OGLE-2017-BLG-0209  1321  1.10756 2457862.37306  0.365417 153.268578  0.00000  0.00000       0 17.621 19.105 16.445 f 0.001738 0.000700 0.004002 m
BLG633_03_9791   17 46 25.52 -25 11 41.1 4 OGLE-2014-BLG-0179  1015  1.85428 2456735.56002  0.065651  23.911696  0.00000  0.00000       0 16.340 16.256 17.691 f 0.030363 0.008330 0.016962 m
BLG633_08_47048  17 48 18.71 -24 47 50.5 4 OGLE-2013-BLG-1382  1020  0.94741 2456333.77516  0.216860 130.218803  0.00000  0.00000       0 17.125 18.628 17.751 f 0.010183 0.007938 0.005424 m
BLG633_12_183    17 45 47.96 -24 57 05.1 4 OGLE-2014-BLG-0500  1017  1.13799 2456827.52302  0.137712  40.746509  0.00000  0.00000       0 16.162 16.116 17.248 f 0.022960 0.007603 0.013471 m
BLG633_14_28470  17 44 20.78 -24 45 59.8 4 OGLE-2016-BLG-0960  1016  0.90950 2457608.41548  0.717127  47.677420  0.00000  0.00000       0 15.845 15.834 17.182 f 0.018133 0.007197 0.018724 m
BLG633_16_112336 17 42 55.45 -24 43 45.2 4 -                   1019  0.80772 2455764.69644  0.407864  15.474617  0.00000  0.00000       0 17.631 17.625 16.674 f 0.015378 0.006098 0.002217 m
BLG633_16_46729  17 43 14.55 -24 43 23.9 4 OGLE-2013-BLG-1580  1014  0.79764 2456602.53534  0.340867 126.192273  0.00000  0.00000       0 16.165 18.186 16.896 f 0.004667 0.001805 0.002962 m
BLG633_18_1260   17 47 52.50 -24 40 19.9 4 -                   1016  1.01703 2455984.92937  0.139709  44.993377  0.00000  0.00000       0 17.871 17.930 17.999 f 0.009684 0.003197 0.005334 m
BLG633_18_60597  17 47 35.23 -24 34 13.0 4 OGLE-2014-BLG-1020  1020  0.88406 2456830.99576  0.600524  17.252419  0.00000  0.00000       0 17.928 17.888 17.152 f 0.015137 0.002616 0.007704 m
BLG633_18_73403  17 47 31.93 -24 31 21.6 4 OGLE-2017-BLG-1140  1018  0.83174 2457940.66828  0.306345  13.632693  0.00000  0.00000       0 17.664 17.594 17.138 f 0.022767 0.011242 0.013840 m
BLG633_20_27054  17 46 29.67 -24 28 14.4 4 OGLE-2014-BLG-0486  1019  0.88494 2456797.29296  0.664622  39.683446  0.00000  0.00000       0 17.437 17.428 16.892 f 0.009258 0.003415 0.002339 m
BLG633_21_45195  17 45 56.05 -24 27 25.2 4 -                   1018  1.03714 2455448.51638  0.514476  14.638337  0.00000  0.00000       0 16.874 16.868 16.736 f 0.021117 0.007426 0.014215 m
BLG633_24_72700  17 43 38.88 -24 37 55.3 4 OGLE-2017-BLG-0797  1018  1.08963 2457933.72726  0.926196  27.427768  0.00000  0.00000       0 17.486 17.454 16.916 f 0.011142 0.004517 0.018059 m
BLG633_25_125473 17 42 49.01 -24 25 54.1 4 OGLE-2014-BLG-0310  1008  1.38645 2456804.26023  0.395622  93.329077  0.00000  0.00000       0 18.093 18.500 16.427 f 0.003059 0.001319 0.000981 m
BLG633_25_85822  17 42 49.59 -24 36 55.1 4 OGLE-2013-BLG-1389  1020  0.93744 2456569.74265  0.381501 101.070036  0.00000  0.00000       0 17.876 18.022 16.669 f 0.003113 0.001309 0.005287 m
BLG633_26_16850  17 47 53.69 -24 14 20.1 4 OGLE-2016-BLG-0091  1017  0.84705 2457460.66092  0.673237  42.957143  0.00000  0.00000       0 17.419 17.551 16.747 f 0.009409 0.005453 0.004025 m
BLG633_29_112192 17 45 38.87 -24 12 06.4 4 -                   1017  1.13702 2457126.24246  1.377320  29.460493  0.00000  0.00000       0 16.872 16.864 16.521 N 0.009173 0.002716 0.012091 m
BLG633_29_115897 17 45 30.57 -24 08 39.7 4 OGLE-2016-BLG-0499  1020  1.07229 2457504.04375  0.135310  32.719809  0.00000  0.00000       0 18.214 18.165 16.124 N 0.005639 0.002317 0.005654 m
BLG633_31_42806  17 44 33.09 -24 09 35.2 4 -                   1017  1.00526 2456199.45080  0.063186  35.638891  0.00000  0.00000       0 17.488 17.238 16.248 f 0.009387 0.001353 0.003077 m
BLG637_01_83461  17 52 38.53 -21 59 13.4 4 OGLE-2012-BLG-0878   522  1.24602 2456301.15046  0.676871 181.267870  0.00000  0.00000       0 18.094 17.705 16.410 f 0.005272 0.003374 0.005176 m
BLG637_02_30119  17 52 06.92 -22 12 20.2 4 OGLE-2015-BLG-0830   516  1.01248 2457165.26976  0.751312  24.652027  0.00000  0.00000       0 17.537 17.518 16.080 f 0.010519 0.005005 0.002938 m
BLG637_02_33763  17 52 09.14 -22 10 31.1 4 OGLE-2013-BLG-0201   517  0.94140 2456363.53260  1.427250  33.103645  0.00000  0.00000       0 15.262 15.262 16.100 f 0.016697 0.003572 0.008226 m
BLG637_06_34992  17 49 31.52 -22 11 35.3 4 OGLE-2016-BLG-0870   521  0.96717 2457541.63386  0.308663  33.150286  0.00000  0.00000       0 18.290 18.455 16.276 f 0.004395 0.001254 0.004233 m
BLG637_21_72212  17 50 38.48 -21 26 45.7 4 OGLE-2012-BLG-0453   522  1.43243 2456115.98798  0.650543  47.412989  0.00000  0.00000       0 14.630 14.626 16.150 f 0.033956 0.022504 0.002087 m
BLG637_27_112261 17 51 42.47 -20 59 54.8 4 -                    335  1.43703 2455959.33125  0.197527 133.413283  0.00000  0.00000       0 16.533 17.949 16.519 f 0.002927 0.000940 0.002871 m
BLG638_02_58023  17 52 06.11 -23 24 33.1 4 OGLE-2014-BLG-0866   569  0.91814 2456814.15302  0.444029  16.255590  0.00000  0.00000       0 17.314 17.385 16.726 f 0.013380 0.006082 0.015637 m
BLG638_04_45426  17 50 53.69 -23 16 57.7 4 -                    570  0.99031 2455428.73684  0.487772 113.970244  0.00000  0.00000       0 18.038 17.888 16.875 f 0.002512 0.000645 0.009684 m
BLG638_06_124846 17 49 15.35 -23 15 20.8 4 OGLE-2011-BLG-1085   574  0.93303 2455808.16090  0.636413  32.126756  0.00000  0.00000       0 16.581 16.838 16.217 f 0.007527 0.000885 0.003349 m
BLG638_11_59067  17 51 31.67 -22 52 02.7 4 OGLE-2016-BLG-0447   541  1.12171 2457465.48720  0.250680   5.737975  0.00000  0.00000       0 15.346 15.373 16.509 f 0.092012 0.022473 0.057154 f
BLG638_12_15730  17 51 05.40 -22 57 57.7 4 -                    518  0.84593 2455465.10349  0.441942  13.198041  0.00000  0.00000       0 15.522 15.519 16.587 f 0.031946 0.013071 0.022338 m
BLG638_16_92714  17 48 01.19 -22 52 26.8 4 OGLE-2011-BLG-0873   573  0.79361 2455745.10711  0.526567  23.416187  0.00000  0.00000       0 15.636 15.666 15.972 f 0.020350 0.003976 0.004338 m
BLG638_17_144    17 53 39.26 -22 49 19.9 4 OGLE-2012-BLG-0968   572  1.42718 2456103.56243  0.389255   3.813814  0.00000  0.00000       0 17.139 17.092 17.033 f 0.061214 0.019034 0.024280 m
BLG638_19_14129  17 52 24.28 -22 39 20.9 4 OGLE-2013-BLG-0403   565  1.40519 2456402.13719  0.482011  14.548432  0.00000  0.00000       0 15.320 15.315 16.396 f 0.026703 0.004263 0.041968 m
BLG638_19_78891  17 52 06.52 -22 39 15.5 4 OGLE-2015-BLG-0186   575  1.15603 2457047.97565  0.892905  51.778102  0.00000  0.00000       0 17.298 17.293 16.198 f 0.005279 0.001787 0.005042 m
BLG638_20_62329  17 51 30.94 -22 33 13.9 4 OGLE-2011-BLG-0913   486  0.97121 2455797.79661  0.503533  46.985028  0.00000  0.00000       0 17.384 17.578 16.525 f 0.005206 0.001209 0.004993 m
BLG638_30_22783  17 50 18.98 -22 14 08.6 4 OGLE-2014-BLG-0127   519  0.95028 2456681.56900  0.580778  61.205622  0.00000  0.00000       0 17.031 17.020 16.695 f 0.009085 0.004095 0.001344 m
BLG639_08_345    17 53 45.92 -24 21 32.6 4 OGLE-2014-BLG-0181   741  1.02504 2456722.09417  0.111967  26.811916  0.00000  0.00000       0 17.560 18.056 19.049 f 0.016452 0.001608 0.003616 m
BLG639_12_16944  17 50 57.62 -24 11 03.0 4 OGLE-2013-BLG-1395   742  1.18284 2456529.84819  1.410447  42.156450  0.00000  0.00000       0 15.726 15.724 17.737 f 0.028608 0.009671 0.016876 m
BLG639_13_16186  17 50 32.94 -24 10 17.2 4 -                    720  0.89832 2455759.81971  0.617177  18.156673  0.00000  0.00000       0 15.964 16.136 17.452 f 0.044202 0.012817 0.017669 m
BLG639_13_61944  17 50 06.04 -24 10 33.6 4 OGLE-2017-BLG-0259   742  1.01067 2457777.75323  0.211653  63.252485  0.00000  0.00000       0 17.487 17.276 17.307 f 0.008588 0.000966 0.005411 m
BLG639_15_30762  17 48 57.54 -24 09 45.5 4 OGLE-2016-BLG-1623   743  0.99687 2457638.12738  0.124653  17.319082  0.00000  0.00000       0 18.179 18.459 16.783 f 0.007279 0.002250 0.006545 m
BLG639_22_82091  17 50 09.25 -23 51 37.3 4 OGLE-2014-BLG-0182   744  0.84657 2456742.15378  0.165890  19.610105  0.00000  0.00000       0 17.363 17.329 17.049 f 0.014978 0.003158 0.008856 m
BLG639_25_33963  17 48 17.47 -23 54 54.5 4 OGLE-2017-BLG-0798   742  0.83977 2457880.50152  0.238184   9.161796  0.00000  0.00000       0 17.144 17.317 17.058 f 0.030594 0.010599 0.011459 m
BLG639_30_78829  17 50 14.26 -23 40 18.1 4 OGLE-2017-BLG-0260   742  0.96780 2457781.96533  0.309717 105.849657  0.00000  0.00000       0 16.361 18.339 17.014 f 0.003320 0.001791 0.002289 m
BLG639_31_34407  17 49 43.87 -23 32 05.1 4 -                    742  0.79943 2457810.03084 -0.234510  94.292297  0.11262 -0.07995 2457811 17.614 17.839 16.557 f 0.005259 0.002221 0.004414 m
BLG641_08_50939  17 58 15.63 -21 07 40.8 4 OGLE-2013-BLG-1942   358  0.91595 2456563.83262  0.020224  13.001180  0.00000  0.00000       0 16.757 17.129 16.381 f 0.024979 0.006026 0.017916 f
BLG641_10_640    17 57 08.57 -21 15 58.0 4 -                    354  1.07791 2455441.92344  0.277660  22.597061  0.00000  0.00000       0 17.814 17.831 17.512 f 0.017996 0.007503 0.002947 m
BLG641_15_76247  17 53 31.35 -21 00 53.7 4 OGLE-2014-BLG-0589   328  1.19835 2456807.63614  0.050617  34.376998  0.00000  0.00000       0 16.998 16.958 17.045 f 0.010623 0.002493 0.007645 m
BLG641_26_14240  17 57 54.73 -20 35 56.8 4 -                    357  1.34752 2456203.09884  0.681532 151.836544  0.00000  0.00000       0 17.307 17.230 16.284 f 0.002394 0.001141 0.001361 m
BLG642_06_50714  17 54 18.98 -22 37 54.3 4 -                    360  0.93931 2455655.18605  0.375606  15.714659  0.00000  0.00000       0 18.126 18.276 17.184 f 0.011392 0.001560 0.006995 m
BLG642_12_914    17 56 13.47 -22 30 09.0 4 OGLE-2014-BLG-0315   306  0.88961 2456751.66955  0.217944  16.103827  0.00000  0.00000       0 18.324 18.143 18.152 f 0.027362 0.010821 0.015728 m
BLG642_20_32374  17 56 33.60 -21 59 46.1 4 OGLE-2016-BLG-1664   361  1.10100 2457664.39343  0.115514  25.897860  0.00000  0.00000       0 16.888 17.036 17.042 f 0.012707 0.002059 0.006196 m
BLG642_21_47027  17 55 48.53 -22 03 15.0 4 -                    363  1.08007 2455710.99448  0.216079  49.524478  0.00000  0.00000       0 17.409 17.385 16.983 f 0.009000 0.003319 0.001039 m
BLG642_23_55261  17 54 32.10 -22 05 26.1 4 OGLE-2014-BLG-1428   362  1.14720 2456915.03211  0.010697  54.279719  0.00000  0.00000       0 18.081 18.538 17.245 f 0.006039 0.003227 0.002234 m
BLG642_28_21477  17 56 49.72 -21 42 06.9 4 -                    362  1.87196 2455834.80740  0.325740 199.982670  0.00000  0.00000       0 17.268 18.348 17.259 f 0.002664 0.000599 0.008556 m
BLG642_29_24931  17 56 08.99 -21 42 24.8 4 OGLE-2016-BLG-0058   363  0.99601 2457431.09090  0.150537  18.639742  0.00000  0.00000       0 16.860 16.833 16.795 f 0.015576 0.003281 0.006591 m
BLG642_30_98523  17 55 11.50 -21 40 05.5 4 OGLE-2014-BLG-0198   363  1.02516 2456716.37129  0.149386  31.425294  0.00000  0.00000       0 18.414 18.533 16.474 f 0.004581 0.001357 0.000870 m
BLG643_28_35495  17 56 36.97 -22 54 06.0 4 -                    359  1.35137 2455678.20823  0.761827 142.090367  0.00000  0.00000       0 18.229 18.175 15.995 f 0.002531 0.001159 0.002207 m
BLG643_32_75223  17 54 04.94 -22 51 50.0 4 -                    358  1.02035 2456389.55419  0.940601  32.261148  0.00000  0.00000       0 17.498 17.481 17.772 f 0.010997 0.002707 0.009548 m
BLG645_01_27805  17 59 53.36 -27 08 28.8 4 -                    734  1.04903 2455384.78840  0.485428  16.472853  0.00000  0.00000       0 17.611 17.589 16.483 N 0.011365 0.002585 0.004476 m
BLG645_01_65265  17 59 41.22 -27 09 23.5 4 OGLE-2014-BLG-0836   749  1.63415 2456833.04947  1.172655  53.270191  0.00000  0.00000       0 17.109 17.099 16.503 f 0.008063 0.002331 0.004085 m
BLG645_04_20686  17 57 46.42 -27 11 00.8 4 -                    748  1.89778 2457806.11334  0.800155  86.577244  0.00000  0.00000       0 16.352 16.345 17.517 f 0.008574 0.001790 0.004783 m
BLG645_04_64173  17 57 30.08 -27 18 25.4 4 OGLE-2013-BLG-1561   749  1.16840 2456532.39674  0.178782  22.860814  0.00000  0.00000       0 17.237 17.311 17.194 f 0.016328 0.004081 0.006394 m
BLG645_04_72015  17 57 23.56 -27 13 13.3 4 OGLE-2017-BLG-1254   751  0.92084 2457952.24927  0.012271  15.252219  0.00000  0.00000       0 18.442 18.513 17.422 f 0.017070 0.005448 0.005160 f
BLG645_10_28950  17 59 06.50 -26 46 45.8 4 -                    713  1.09507 2455621.95842  0.489018  41.154382  0.00000  0.00000       0 16.988 16.967 17.307 f 0.016277 0.006412 0.012047 m
BLG645_10_71720  17 58 44.49 -26 59 14.6 4 OGLE-2015-BLG-1436   749  0.84239 2457234.38966  0.216719  40.423779  0.00000  0.00000       0 18.218 18.347 17.242 f 0.006312 0.002206 0.006817 m
BLG645_12_35844  17 57 29.40 -27 01 29.3 4 OGLE-2013-BLG-1077   751  0.70605 2456465.50513  0.219150   8.602856  0.00000  0.00000       0 18.282 18.193 18.247 f 0.042982 0.017377 0.009407 m
BLG645_19_2744   17 59 12.19 -26 42 03.7 4 OGLE-2016-BLG-1578   706  1.84970 2457640.86285  0.877602  19.800979  0.00000  0.00000       0 17.350 17.322 17.912 f 0.023400 0.004968 0.007830 m
BLG645_20_9628   17 58 24.66 -26 39 49.6 4 OGLE-2013-BLG-0778   751  1.72923 2456452.68695  0.280345  16.533079  0.00000  0.00000       0 15.131 15.138 17.882 f 0.071812 0.024208 0.017176 m
BLG645_26_75287  17 59 21.56 -26 09 31.1 4 OGLE-2014-BLG-1059   727  0.94938 2457001.68112  0.254738 124.360676  0.00000  0.00000       0 16.740 17.202 16.844 f 0.005453 0.002658 0.001319 m
BLG646_03_45506  18 03 43.87 -26 39 55.3 4 OGLE-2012-BLG-0879   889  1.78109 2456146.23319  0.318801  34.712595  0.00000  0.00000       0 14.021 14.081 16.450 f 0.044735 0.020580 0.007221 m
BLG646_05_45329  18 02 21.82 -26 36 45.6 4 -                    895  0.96247 2457544.54560  0.911336 104.367830  0.00000  0.00000       0 18.294 18.168 17.070 f 0.004927 0.002602 0.010746 m
BLG646_06_23228  18 01 47.20 -26 31 59.2 4 OGLE-2016-BLG-0985   892  0.92963 2457645.36034  0.275110  76.235364 -0.12265 -0.23523 2457646 16.157 16.331 17.311 f 0.015186 0.006739 0.018668 m
BLG646_08_60764  18 05 38.97 -26 23 43.0 4 OGLE-2013-BLG-0227   895  0.77767 2456360.99868  0.646650  38.948976  0.00000  0.00000       0 15.517 15.663 15.841 N 0.010814 0.003614 0.005139 m
BLG646_10_80203  18 04 11.10 -26 15 35.8 4 OGLE-2017-BLG-0194   893  1.05577 2457976.85469  1.048339 199.884558  0.00000  0.00000       0 17.874 17.535 17.338 f 0.006107 0.003442 0.009725 m
BLG646_16_38801  18 00 08.00 -26 19 09.9 4 OGLE-2016-BLG-0059   894  0.90515 2457451.61433  0.642837  58.793165  0.00000  0.00000       0 17.610 17.605 17.150 f 0.006624 0.003576 0.007929 m
BLG646_17_1961   18 05 52.19 -26 06 54.6 4 -                    893  1.02025 2455694.53109  0.634725  29.638668  0.00000  0.00000       0 17.404 17.441 17.127 f 0.012188 0.002887 0.008249 m
BLG646_18_37463  18 05 10.01 -26 03 07.7 4 OGLE-2013-BLG-0759   895  1.14465 2456457.48584  0.343640  18.204340  0.00000  0.00000       0 16.303 16.263 16.523 f 0.014659 0.003639 0.011975 m
BLG646_32_4588   18 01 06.90 -25 42 12.8 4 OGLE-2016-BLG-1133   895  1.00789 2457701.24984  0.709279  91.858687  0.00000  0.00000       0 17.421 17.256 18.814 f 0.019273 0.012042 0.010472 m
BLG648_07_5611   17 44 39.14 -27 16 49.6 4 OGLE-2012-BLG-0603   952  0.93870 2456050.61298  0.876424  12.045746  0.00000  0.00000       0 17.955 17.903 18.888 f 0.048008 0.015503 0.026395 m
BLG648_11_39418  17 47 17.03 -26 46 51.4 4 -                    921  0.89698 2455619.22078  0.233279  19.902846  0.00000  0.00000       0 17.748 17.650 18.757 f 0.026878 0.003835 0.021601 m
BLG648_13_23057  17 45 57.59 -26 47 53.5 4 OGLE-2017-BLG-1688   950  1.76259 2458001.10366  0.792337   7.129754  0.00000  0.00000       0 15.794 15.790 17.874 f 0.120779 0.041021 0.034423 m
BLG648_16_45958  17 43 43.49 -27 00 47.2 4 OGLE-2016-BLG-0032   951  0.87515 2457436.81495  0.104866  24.676045  0.00000  0.00000       0 17.710 17.697 17.891 f 0.013297 0.001456 0.012723 m
BLG648_16_50485  17 43 49.89 -26 56 59.2 4 OGLE-2016-BLG-0466   953  1.30771 2457504.70426  0.063753  27.733881  0.00000  0.00000       0 16.997 17.013 17.767 f 0.024553 0.009628 0.026904 m
BLG648_16_6624   17 44 08.87 -26 54 48.0 4 OGLE-2016-BLG-1714   690  1.20672 2457661.26419  0.522444  23.197060  0.00000  0.00000       0 17.192 17.142 17.712 f 0.019723 0.005151 0.008518 m
BLG648_22_47427  17 45 50.89 -26 34 36.5 4 OGLE-2017-BLG-0454   952  1.06213 2457845.79636  0.190440   3.576773  0.00000  0.00000       0 17.743 17.714 17.658 f 0.100214 0.028963 0.022978 m
BLG648_22_53462  17 45 54.27 -26 30 31.7 4 -                    953  1.05496 2455379.95356  0.674147  94.705657  0.00000  0.00000       0 17.817 17.732 17.738 f 0.006879 0.002206 0.005148 m
BLG648_22_59656  17 45 41.98 -26 42 20.7 4 OGLE-2011-BLG-0958   953  1.02650 2455757.27245  0.218343  22.184042  0.00000  0.00000       0 18.381 18.294 17.817 f 0.014404 0.004854 0.013679 m
BLG648_25_56403  17 43 49.82 -26 31 11.8 4 OGLE-2015-BLG-0912   952  0.88405 2457181.75386  0.130053  26.277337  0.00000  0.00000       0 17.556 17.541 17.479 f 0.016852 0.006559 0.004281 m
BLG648_30_20165  17 45 58.89 -26 25 03.3 4 OGLE-2016-BLG-0034   950  0.92496 2457577.01994  1.053257 199.486454  0.00000  0.00000       0 17.785 17.678 18.434 f 0.007110 0.002153 0.004812 m
BLG648_30_21538  17 46 03.59 -26 24 19.9 4 OGLE-2014-BLG-1188   945  1.69606 2456843.57319  0.311774  20.887102  0.00000  0.00000       0 18.325 18.441 18.467 f 0.017895 0.004450 0.012872 m
BLG648_30_23467  17 46 01.24 -26 20 36.1 4 OGLE-2016-BLG-0932   952  1.00972 2457594.84318  1.167127  44.338599  0.00000  0.00000       0 16.429 16.434 17.862 f 0.018787 0.007003 0.012071 m
BLG648_30_36526  17 45 59.35 -26 11 32.8 4 OGLE-2016-BLG-1650   952  0.79680 2457638.70525  0.593957  15.073204  0.00000  0.00000       0 18.064 18.007 17.583 f 0.016270 0.006403 0.007207 m
BLG648_30_43319  17 45 52.32 -26 22 51.1 4 OGLE-2017-BLG-1255   952  1.05476 2458118.75265  1.035085 199.998336  0.00000  0.00000       0 18.415 18.455 18.412 f 0.008617 0.006073 0.009417 m
BLG648_30_57230  17 45 50.81 -26 10 09.4 4 OGLE-2014-BLG-0274   951  0.81963 2456738.62733  0.030290  24.839604  0.00000  0.00000       0 17.998 17.908 17.601 f 0.011681 0.002695 0.006964 m
BLG648_31_661    17 45 26.09 -26 22 43.9 4 OGLE-2015-BLG-0243   947  0.96501 2457085.49295  0.369162  20.581689  0.00000  0.00000       0 17.101 17.910 17.871 f 0.015378 0.004610 0.012998 m
BLG648_32_23946  17 44 33.16 -26 21 37.4 4 OGLE-2011-BLG-1439   949  0.89331 2455887.39162  0.003917  58.160509  0.00000  0.00000       0 18.050 17.945 17.563 f 0.007969 0.004152 0.003180 m
BLG652_04_26531  17 41 13.53 -26 31 05.9 4 OGLE-2013-BLG-1415  1065  1.00877 2456458.81707  0.335895  12.563197  0.00000  0.00000       0 17.831 18.259 17.740 f 0.018798 0.004378 0.011764 m
BLG652_04_816    17 41 12.65 -26 44 28.1 4 OGLE-2017-BLG-1161  1067  1.01787 2457933.56450  0.000290  10.231269  0.00000  0.00000       0 17.951 18.797 17.930 f 0.017664 0.002172 0.001767 f
BLG652_10_28658  17 42 42.04 -26 16 28.2 4 -                   1065  0.86182 2455848.59491  0.274294  29.468256  0.00000  0.00000       0 16.317 16.313 17.411 f 0.020285 0.007688 0.004028 m
BLG652_10_79987  17 42 22.05 -26 15 31.9 4 -                   1063  1.12545 2455677.17242  0.618217  40.561485  0.00000  0.00000       0 16.115 16.147 17.625 f 0.018076 0.006363 0.012916 m
BLG652_10_93475  17 42 30.22 -26 11 25.2 4 -                   1065  0.93399 2457951.55578  0.612080  65.119844  0.00000  0.00000       0 17.467 17.593 17.623 f 0.009872 0.003653 0.011576 m
BLG652_11_33676  17 42 01.31 -26 12 26.9 4 OGLE-2017-BLG-0286  1057  0.93839 2457841.30219  0.034126  20.487359  0.00000  0.00000       0 18.149 18.108 17.551 f 0.011244 0.003845 0.007288 m
BLG652_11_51046  17 41 47.24 -26 21 32.1 4 OGLE-2016-BLG-0313  1055  0.96622 2457484.05432  0.586246  20.685238  0.00000  0.00000       0 16.827 17.172 16.321 f 0.013646 0.004262 0.004168 m
BLG652_12_58300  17 41 06.20 -26 19 00.0 4 -                   1068  0.91588 2455815.81594  0.581675   9.960536  0.00000  0.00000       0 17.487 17.464 17.770 f 0.039256 0.010182 0.022357 m
BLG652_12_71950  17 41 02.59 -26 13 15.7 4 OGLE-2016-BLG-0871  1066  1.04941 2457598.10012  0.379622  68.425649  0.00000  0.00000       0 17.557 18.481 17.244 f 0.004681 0.002084 0.008360 m
BLG652_14_12080  17 40 02.20 -26 21 29.3 4 -                   1067  0.98979 2455393.31884  0.254382  16.497069  0.00000  0.00000       0 15.749 15.842 17.145 f 0.033118 0.005566 0.016616 m
BLG652_14_13166  17 40 02.48 -26 21 13.0 4 -                   1069  0.81115 2455381.58055  0.182881   8.422269  0.00000  0.00000       0 17.275 17.494 17.059 f 0.030904 0.009445 0.007108 m
BLG652_16_10244  17 38 42.13 -26 20 14.8 4 OGLE-2016-BLG-0094  1039  0.93216 2457448.07033  0.057835  15.640566  0.00000  0.00000       0 18.038 17.972 17.708 f 0.019684 0.003190 0.021612 m
BLG652_17_10127  17 44 03.11 -26 02 36.2 4 OGLE-2013-BLG-1417  1022  0.93763 2456417.50384  0.484622  16.598305  0.00000  0.00000       0 16.123 16.230 17.653 f 0.026777 0.004301 0.020856 m
BLG652_20_23486  17 41 52.54 -25 56 07.7 4 OGLE-2013-BLG-1418  1065  1.74745 2456509.53727  0.309274  35.292220  0.00000  0.00000       0 15.638 17.016 17.502 f 0.015671 0.003211 0.008076 m
BLG652_20_67375  17 41 49.78 -25 56 26.4 4 OGLE-2016-BLG-0728  1067  1.06601 2457510.46623  0.229834  10.665836  0.00000  0.00000       0 17.320 17.610 17.410 f 0.022873 0.004150 0.029441 m
BLG652_22_1183   17 40 45.04 -26 05 40.6 4 -                   1065  1.18834 2456254.27581  0.385828  89.871413  0.00000  0.00000       0 17.755 17.583 17.386 f 0.006336 0.002092 0.014246 m
BLG652_23_13114  17 40 04.17 -26 02 36.4 4 OGLE-2016-BLG-0038  1060  1.71801 2457514.50190  0.659332  73.927748 -0.09370  0.12725 2457512 15.645 15.641 17.243 f 0.015791 0.003966 0.005666 m
BLG652_23_79427  17 39 43.68 -25 55 54.3 4 -                   1064  0.83431 2457541.23864  1.001799 150.745844  0.00000  0.00000       0 17.221 17.218 17.329 f 0.005289 0.001855 0.020278 m
BLG652_24_13570  17 39 18.57 -26 01 48.3 4 -                   1068  0.88609 2455796.91234  0.446316  16.172089  0.00000  0.00000       0 17.646 17.621 17.329 f 0.017218 0.006864 0.009978 m
BLG652_27_59473  17 42 23.00 -25 46 43.2 4 OGLE-2016-BLG-0040  1067  1.36720 2457441.50323  1.434357  14.107639  0.00000  0.00000       0 16.250 16.248 17.268 f 0.038436 0.014756 0.009453 m
BLG652_30_94823  17 40 10.85 -25 33 42.2 4 -                    918  1.02298 2457859.24361  0.726591  28.419548  0.00000  0.00000       0 17.137 17.123 17.199 f 0.015843 0.004305 0.006908 m
BLG653_02_3144   17 37 15.61 -29 11 41.0 4 OGLE-2014-BLG-1021  1094  0.96614 2456823.20714  0.061453  12.946002  0.00000  0.00000       0 18.097 18.043 17.710 f 0.020765 0.005969 0.004105 m
BLG653_03_15877  17 36 31.66 -29 03 24.7 4 OGLE-2015-BLG-0832  1118  1.00858 2457143.78166  0.104516   5.550805  0.00000  0.00000       0 17.074 17.174 17.452 f 0.054448 0.014183 0.060647 m
BLG653_03_16176  17 36 31.64 -29 04 15.2 4 OGLE-2017-BLG-1689  1122  1.05422 2458024.19423  0.298945  19.448008  0.00000  0.00000       0 17.967 18.038 17.346 f 0.011248 0.003852 0.004258 m
BLG653_03_64852  17 36 06.84 -29 12 22.2 4 OGLE-2015-BLG-0616  1119  0.96992 2457121.48122  0.194716   9.356285  0.00000  0.00000       0 17.808 17.796 17.726 f 0.027095 0.009344 0.006991 m
BLG653_05_27121  17 34 52.66 -29 07 48.5 4 OGLE-2012-BLG-0219  1123  0.82623 2456088.26830  1.008504  81.878280  0.00000  0.00000       0 16.684 16.673 17.849 f 0.016040 0.007720 0.012863 m
BLG653_07_8883   17 33 42.47 -29 05 54.0 4 OGLE-2012-BLG-0220  1111  0.93679 2456003.45036  0.083697  30.129011  0.00000  0.00000       0 17.543 17.665 17.479 f 0.011166 0.003468 0.008021 m
BLG653_08_16913  17 38 39.56 -28 40 09.1 4 -                   1102  1.23144 2455722.97237  0.425147  68.497121  0.00000  0.00000       0 16.939 16.884 17.875 f 0.011774 0.005988 0.021117 m
BLG653_09_34735  17 37 47.34 -28 46 40.0 4 OGLE-2016-BLG-0260  1108  1.21970 2457467.98125  0.263612  13.271309  0.00000  0.00000       0 16.298 16.364 17.870 f 0.034025 0.009041 0.036004 m
BLG653_10_2361   17 37 13.60 -28 52 43.3 4 OGLE-2011-BLG-1440  1121  0.80574 2455849.20146  0.060474  34.113124  0.00000  0.00000       0 17.278 17.461 17.825 f 0.012436 0.003457 0.018579 m
BLG653_10_89090  17 36 44.06 -28 52 38.4 4 OGLE-2013-BLG-0961  1118  1.00527 2456468.58192  0.193266  20.113230  0.00000  0.00000       0 18.282 18.451 17.717 f 0.017648 0.008302 0.013835 m
BLG653_11_27375  17 36 28.15 -28 37 57.0 4 -                   1096  1.00499 2457656.61128  0.616947  34.900670  0.00000  0.00000       0 17.690 17.688 17.613 f 0.016492 0.010021 0.003589 m
BLG653_11_75109  17 36 12.41 -28 45 24.7 4 OGLE-2015-BLG-1718  1109  1.02852 2457237.82830  0.275788   8.412272  0.00000  0.00000       0 17.442 17.639 17.395 f 0.030936 0.006337 0.007539 m
BLG653_14_21482  17 34 22.38 -28 37 28.8 4 -                   1089  0.82873 2455713.84249  0.044340  46.477717  0.00000  0.00000       0 18.291 18.416 17.813 f 0.007219 0.001898 0.007876 m
BLG653_15_14745  17 33 40.88 -28 39 59.4 4 OGLE-2014-BLG-1329  1119  0.92579 2456875.64303  0.112214  19.800919  0.00000  0.00000       0 16.790 16.773 17.842 f 0.033529 0.012052 0.018166 m
BLG653_18_3068   17 37 54.97 -28 33 31.9 4 OGLE-2016-BLG-0190  1121  0.92771 2457510.41093  0.655749  75.471216  0.00000  0.00000       0 17.539 17.528 17.745 f 0.009083 0.004178 0.011470 m
BLG653_22_45152  17 34 55.11 -28 25 21.1 4 OGLE-2014-BLG-1659  1120  0.97854 2456889.00340  0.631893  11.999949  0.00000  0.00000       0 17.376 17.359 17.472 f 0.030442 0.009144 0.013017 m
BLG653_23_88756  17 33 55.55 -28 27 23.3 4 OGLE-2015-BLG-1613  1120  0.91116 2457240.10306  0.785642  13.766598  0.00000  0.00000       0 16.935 16.925 17.211 f 0.029203 0.006296 0.007458 m
BLG653_25_39407  17 32 48.99 -28 26 20.5 4 OGLE-2014-BLG-0944  1118  1.06948 2456812.74757  0.260706  10.202356  0.00000  0.00000       0 15.763 15.733 17.091 f 0.070360 0.023324 0.016610 m
BLG653_27_59557  17 36 52.72 -28 01 01.3 4 OGLE-2016-BLG-0173  1111  1.40579 2457442.76262  0.234282  10.034038  0.00000  0.00000       0 15.599 15.611 17.765 f 0.071337 0.012153 0.045318 m
BLG653_28_73828  17 35 56.35 -28 11 56.0 4 OGLE-2016-BLG-1651  1016  1.18209 2457653.68634  0.319713  28.269704  0.00000  0.00000       0 17.970 18.479 17.719 f 0.008107 0.002228 0.004678 m
BLG653_28_85503  17 35 56.23 -28 02 50.4 4 OGLE-2013-BLG-1152  1011  1.03734 2456528.47061  0.177049  40.773710  0.00000  0.00000       0 17.019 17.675 17.810 f 0.008033 0.002671 0.002837 m
BLG653_29_23402  17 35 41.64 -28 17 01.7 4 OGLE-2015-BLG-0927  1066  1.22490 2457170.50701  0.326426  26.007058  0.00000  0.00000       0 18.444 18.939 17.661 f 0.009853 0.004030 0.004209 m
BLG653_30_42787  17 34 58.79 -28 06 42.7 4 OGLE-2015-BLG-0190  1121  0.84037 2457121.20323  0.797033  52.497976  0.00000  0.00000       0 17.537 17.615 17.446 f 0.010434 0.003298 0.004909 m
BLG653_31_40788  17 34 16.58 -28 12 09.1 4 OGLE-2017-BLG-0168  1122  0.95707 2457889.03112  0.616863  57.976608  0.00000  0.00000       0 17.820 17.796 17.025 f 0.006180 0.002691 0.004772 m
BLG653_32_107688 17 33 12.62 -28 03 43.6 4 OGLE-2014-BLG-0409  1118  1.21094 2456808.11822  0.701056 117.848482  0.00000  0.00000       0 17.535 17.858 17.168 f 0.002713 0.000559 0.003373 m
BLG653_32_71898  17 33 16.71 -28 08 55.9 4 OGLE-2014-BLG-0408  1122  1.28304 2456763.32084  0.924357  20.445434  0.00000  0.00000       0 17.180 17.172 17.164 f 0.017723 0.006975 0.011115 m
BLG654_03_51419  17 35 59.55 -30 27 14.3 4 OGLE-2015-BLG-1600  1186  0.91022 2457259.51835  0.540735  39.827787  0.00000  0.00000       0 18.191 18.143 18.216 f 0.014882 0.005985 0.003687 m
BLG654_04_67759  17 35 16.25 -30 26 26.4 4 OGLE-2013-BLG-1090  1069  1.10713 2456462.50914  0.243323  15.180452  0.00000  0.00000       0 16.639 16.633 17.841 f 0.030205 0.008915 0.020525 m
BLG654_06_97261  17 33 57.60 -30 21 09.1 4 OGLE-2013-BLG-1153  1544  1.02849 2456490.34474  0.629546  16.340174  0.00000  0.00000       0 17.666 17.560 17.509 f 0.019636 0.004740 0.011334 m
BLG654_12_78264  17 35 20.44 -29 55 20.3 4 OGLE-2017-BLG-1295  1534  0.88818 2457954.60072  0.289491  11.638939  0.00000  0.00000       0 18.090 18.746 17.599 f 0.015272 0.004216 0.013227 m
BLG654_13_101163 17 34 40.64 -29 55 42.0 4 OGLE-2014-BLG-0837  1542  1.44507 2456801.01842  0.046334   8.938766  0.00000  0.00000       0 17.335 17.267 17.193 f 0.036781 0.007517 0.024076 m
BLG654_13_108899 17 34 39.50 -29 52 15.5 4 -                   1527  1.16517 2457987.50480  0.338075  33.565318  0.00000  0.00000       0 17.745 17.705 17.341 f 0.012916 0.004454 0.011192 m
BLG654_13_16557  17 35 05.99 -29 55 22.4 4 OGLE-2016-BLG-1034  1541  0.93177 2457565.55076  0.731867  23.005947  0.00000  0.00000       0 17.425 17.384 17.293 f 0.015268 0.004431 0.010320 m
BLG654_16_10960  17 33 01.85 -30 00 18.3 4 OGLE-2016-BLG-1437  1538  0.82480 2457624.11471  0.581397  20.069715  0.00000  0.00000       0 16.867 16.852 17.024 f 0.014639 0.002184 0.008447 m
BLG654_17_37281  17 38 22.33 -29 43 32.3 4 OGLE-2014-BLG-0430  1541  0.82508 2456756.92916  0.459622  17.378399  0.00000  0.00000       0 17.695 17.684 18.563 f 0.027189 0.007637 0.018551 m
BLG654_18_70902  17 37 33.05 -29 38 53.7 4 OGLE-2017-BLG-0085  1543  0.85764 2457821.90263  0.293724  21.577518  0.00000  0.00000       0 17.614 17.707 18.013 f 0.026996 0.012423 0.012509 m
BLG654_23_111469 17 33 56.19 -29 36 50.2 4 OGLE-2017-BLG-1039  1543  0.97413 2457970.44946  0.427369  45.447554  0.00000  0.00000       0 18.113 18.146 17.209 f 0.006944 0.001424 0.002409 m
BLG654_24_78128  17 33 24.14 -29 33 11.2 4 OGLE-2012-BLG-0222  1504  0.86351 2455984.16785  0.537573  13.455060  0.00000  0.00000       0 17.588 17.570 17.872 f 0.028630 0.007416 0.024271 m
BLG654_25_2598   17 32 59.37 -29 47 22.9 4 OGLE-2017-BLG-0326  1539  0.95272 2457927.26918  0.459242  53.514822  0.00000  0.00000       0 16.584 16.657 17.192 f 0.014035 0.006027 0.007361 m
BLG654_27_5560   17 37 16.27 -29 25 35.0 4 OGLE-2015-BLG-1153  1542  0.87054 2457197.76684  0.322820  26.957721  0.00000  0.00000       0 18.314 18.584 17.895 f 0.011077 0.004287 0.007415 m
BLG654_31_108820 17 33 56.93 -29 15 56.4 4 OGLE-2012-BLG-0223  1537  1.38237 2456002.96038  0.494337  40.131157  0.00000  0.00000       0 17.152 17.706 17.465 f 0.012487 0.004792 0.007270 m
BLG660_01_111954 17 48 10.18 -33 17 11.6 4 -                    922  1.30884 2455796.37982  0.353006  42.965136  0.00000  0.00000       0 17.040 16.951 15.902 f 0.006025 0.001549 0.005028 m
BLG660_01_9028   17 48 29.58 -33 26 18.4 4 OGLE-2012-BLG-0280   886  1.18940 2456017.38528  0.616272  12.563664  0.00000  0.00000       0 16.977 16.979 16.288 N 0.019323 0.005286 0.007858 m
BLG660_02_57855  17 47 33.67 -33 24 58.3 4 OGLE-2017-BLG-0971   925  0.98373 2457909.35734  0.014163  10.853731  0.00000  0.00000       0 18.250 18.544 15.918 f 0.008614 0.002328 0.007089 m
BLG660_02_75339  17 47 31.26 -33 16 50.6 4 OGLE-2015-BLG-0194   926  0.91745 2457104.21855  0.563198  53.980033  0.00000  0.00000       0 17.272 17.275 16.185 f 0.004098 0.000561 0.004342 m
BLG660_04_71248  17 45 54.20 -33 26 00.0 4 OGLE-2014-BLG-0333   927  0.86389 2456773.49789  1.090506  59.179270  0.00000  0.00000       0 17.353 17.337 17.192 N 0.007956 0.003572 0.005637 m
BLG660_05_140516 17 44 56.06 -33 20 24.6 4 OGLE-2013-BLG-0308   927  0.84910 2456408.01883  0.705205  34.067357  0.00000  0.00000       0 16.875 16.996 16.697 f 0.009494 0.002932 0.005700 m
BLG660_11_67700  17 46 37.55 -33 08 10.0 4 OGLE-2014-BLG-1264   920  0.89363 2456881.17417  0.364233  27.316748  0.00000  0.00000       0 16.842 16.845 16.583 f 0.012913 0.003899 0.013494 m
BLG660_13_60425  17 45 24.94 -32 55 33.3 4 OGLE-2016-BLG-1137   712  0.94273 2457571.16656  0.555415  20.846708  0.00000  0.00000       0 17.327 17.314 17.000 f 0.011640 0.002879 0.002559 m
BLG660_15_2719   17 44 01.06 -33 09 50.5 4 OGLE-2017-BLG-1172   922  2.13859 2457957.22446  0.916725  23.032162  0.00000  0.00000       0 15.184 15.187 17.123 f 0.029037 0.004606 0.038017 m
BLG660_18_34262  17 48 17.74 -32 52 39.2 4 OGLE-2017-BLG-0140   927  0.96530 2457826.34316  0.706302  49.388023  0.00000  0.00000       0 15.099 15.522 16.568 f 0.012787 0.005464 0.002612 m
BLG660_18_43875  17 48 15.39 -32 46 42.3 4 OGLE-2014-BLG-0488   923  1.30430 2456781.95239  0.816194  18.314176  0.00000  0.00000       0 15.396 15.392 16.574 f 0.025122 0.007238 0.014929 m
BLG660_18_71417  17 48 05.50 -32 49 12.2 4 OGLE-2012-BLG-0767   925  0.82169 2456094.01500  0.632038  17.685712  0.00000  0.00000       0 16.111 16.155 16.752 f 0.027088 0.005466 0.011005 m
BLG660_18_98903  17 47 54.90 -32 52 02.0 4 OGLE-2016-BLG-1756   929  0.90555 2457648.37603  0.059347  18.864226  0.00000  0.00000       0 17.937 18.163 17.011 f 0.010451 0.002824 0.004702 m
BLG660_21_57680  17 45 43.93 -32 48 57.5 4 OGLE-2016-BLG-1226   926  0.96200 2457567.80330  0.227610   6.868469  0.00000  0.00000       0 17.860 17.922 17.695 f 0.032165 0.007154 0.029049 m
BLG660_23_52403  17 44 07.83 -32 51 25.9 4 -                    747  1.77643 2455649.47352  0.092434  46.082874  0.00000  0.00000       0 17.083 17.063 18.204 f 0.013908 0.002930 0.009173 m
BLG660_29_18665  17 45 46.52 -32 33 04.6 4 OGLE-2011-BLG-0919   926  0.91647 2455757.87641  0.438028  17.408468  0.00000  0.00000       0 16.354 16.337 18.650 f 0.043698 0.010360 0.041544 m
BLG661_01_1183   17 42 32.26 -34 06 13.4 4 OGLE-2017-BLG-0212   718  1.00333 2457879.15917  0.151999  57.131963  0.00000  0.00000       0 17.359 17.318 16.932 f 0.006737 0.001409 0.006850 m
BLG661_01_28517  17 42 37.15 -33 55 52.0 4 OGLE-2012-BLG-0237   713  1.09120 2456021.64133  0.144325  18.310186  0.00000  0.00000       0 18.349 18.499 16.996 N 0.008594 0.002869 0.001712 m
BLG661_05_6001   17 39 30.90 -34 02 45.9 4 -                    724  1.18407 2456169.26057  0.250788  19.772361  0.00000  0.00000       0 17.810 17.891 17.843 f 0.015347 0.004312 0.009960 m
BLG661_10_58696  17 41 26.04 -33 43 40.0 4 OGLE-2015-BLG-0410   721  1.04178 2457120.17181  0.256847  20.749104  0.00000  0.00000       0 16.145 16.285 17.310 f 0.018486 0.003234 0.007020 m
BLG661_10_87163  17 41 34.63 -33 34 37.1 4 -                    721  0.88363 2456091.59920  0.531768  12.909175  0.00000  0.00000       0 18.393 18.274 17.594 f 0.019035 0.004995 0.014336 m
BLG661_11_40559  17 40 55.44 -33 33 53.8 4 OGLE-2017-BLG-0242   717  0.99897 2457858.00259  0.633688  32.339245  0.00000  0.00000       0 17.463 17.589 17.343 f 0.011394 0.003086 0.005929 m
BLG661_14_1720   17 38 40.80 -33 47 21.9 4 -                    723  0.91544 2455660.84018  0.420416  48.334673  0.00000  0.00000       0 18.199 18.134 17.817 f 0.010093 0.001677 0.004360 m
BLG661_16_9563   17 37 27.54 -33 43 30.5 4 OGLE-2013-BLG-1709   507  1.19276 2456540.64956  0.373033  31.467353  0.00000  0.00000       0 18.298 18.131 17.655 f 0.008379 0.002443 0.010629 m
BLG661_16_9749   17 37 13.14 -33 42 55.2 4 OGLE-2017-BLG-0213   723  0.86102 2457819.72319  0.205127  35.601134  0.00000  0.00000       0 18.329 18.321 17.752 f 0.008980 0.001229 0.002801 m
BLG661_19_35266  17 41 25.12 -33 31 28.6 4 OGLE-2015-BLG-0224   711  1.01111 2457110.68224  0.623533  78.576230  0.00000  0.00000       0 16.560 16.811 17.647 f 0.007627 0.001744 0.016384 m
BLG661_21_42161  17 39 53.16 -33 28 08.6 4 OGLE-2016-BLG-0369   723  1.01301 2457456.02883  1.261545  32.986803  0.00000  0.00000       0 16.942 16.940 17.447 f 0.014860 0.006732 0.016662 m
BLG661_25_39296  17 37 01.37 -33 27 03.1 4 -                    722  0.99957 2456177.42601  0.249344  33.016740  0.00000  0.00000       0 18.208 18.188 17.717 f 0.009049 0.002335 0.003458 m
BLG661_31_22404  17 38 17.00 -33 10 20.5 4 OGLE-2017-BLG-0821   616  0.96402 2457934.79254  0.663479  45.507996  0.00000  0.00000       0 17.628 17.633 18.401 f 0.015014 0.006908 0.006119 m
BLG662_04_24413  17 29 51.49 -31 04 20.3 4 -                    905  0.90434 2455983.17810  0.498036  22.971953  0.00000  0.00000       0 17.983 17.971 17.841 f 0.016270 0.005751 0.002635 m
BLG662_05_6243   17 29 26.18 -30 58 54.3 4 OGLE-2015-BLG-0211   919  1.01265 2457210.12087  0.450818 124.431442  0.00000  0.00000       0 17.302 17.630 18.599 f 0.008226 0.002781 0.017392 m
BLG662_06_19398  17 28 49.31 -30 50 17.3 4 -                    917  0.91751 2456190.46502  0.416820  29.399737  0.00000  0.00000       0 18.177 18.157 18.075 f 0.015933 0.007316 0.002303 m
BLG662_08_48078  17 32 34.31 -30 42 58.8 4 OGLE-2015-BLG-1425   850  0.87381 2457221.29798  0.532360  22.444420  0.00000  0.00000       0 17.912 17.854 17.373 f 0.013174 0.004779 0.012430 m
BLG662_10_14244  17 31 40.17 -30 40 23.2 4 OGLE-2015-BLG-0444   919  1.15470 2457151.44138  0.144497  83.659479  0.00000  0.00000       0 18.420 19.069 17.318 f 0.002775 0.000952 0.001042 m
BLG662_10_80006  17 31 27.02 -30 32 52.4 4 -                    918  0.88904 2455820.50072  0.063102  21.104725  0.00000  0.00000       0 18.316 18.436 17.532 f 0.008597 0.000796 0.012355 m
BLG662_11_65911  17 30 32.19 -30 33 23.1 4 OGLE-2017-BLG-0380   910  1.02941 2457885.95027  0.569117  30.571935  0.00000  0.00000       0 16.348 16.432 17.603 f 0.014860 0.003344 0.007919 m
BLG662_16_292    17 27 26.05 -30 43 23.3 4 -                    893  0.94281 2455811.39580  0.227567  12.521834  0.00000  0.00000       0 16.960 17.441 17.429 f 0.026289 0.008704 0.008570 m
BLG662_18_46538  17 32 25.40 -30 10 27.2 4 OGLE-2017-BLG-1692   911  1.29318 2458005.39172  0.028116  10.026026  0.00000  0.00000       0 17.967 18.076 17.058 f 0.017334 0.002344 0.004706 m
BLG662_18_77252  17 31 59.24 -30 21 11.7 4 -                    922  0.91392 2456087.88497  0.694106  66.525500  0.00000  0.00000       0 18.043 17.983 17.245 f 0.007135 0.003712 0.002020 m
BLG662_20_110721 17 30 41.14 -30 11 13.1 4 OGLE-2013-BLG-1436   921  0.82547 2456388.35660  0.669212  26.137812  0.00000  0.00000       0 18.092 17.963 17.143 f 0.015145 0.008271 0.006290 m
BLG662_20_93507  17 30 44.33 -30 17 07.1 4 -                    921  0.90159 2455584.93699  0.385533  54.452036  0.00000  0.00000       0 17.637 17.611 17.300 f 0.006316 0.001945 0.002339 m
BLG662_21_32271  17 30 07.51 -30 18 05.8 4 OGLE-2016-BLG-1745   921  0.95220 2457650.60330  0.383257  14.718348  0.00000  0.00000       0 17.712 17.812 17.172 f 0.014029 0.004480 0.009445 m
BLG662_21_79580  17 29 40.46 -30 18 41.7 4 OGLE-2015-BLG-1841   642  0.97197 2457266.74704  0.044135  22.024255  0.00000  0.00000       0 17.251 17.401 17.125 f 0.009761 0.001415 0.002194 f
BLG662_22_1326   17 29 26.59 -30 23 31.6 4 OGLE-2016-BLG-1811   918  0.88873 2457675.97676  0.581842  28.060085  0.00000  0.00000       0 17.822 17.796 17.467 f 0.012225 0.006485 0.006999 m
BLG662_24_38773  17 28 02.89 -30 11 40.3 4 OGLE-2013-BLG-1437   919  0.96226 2456477.20177  0.156020  35.871264  0.00000  0.00000       0 17.326 17.346 17.117 f 0.010714 0.004254 0.005844 m
BLG662_26_37814  17 32 21.11 -29 55 14.9 4 -                    917  0.95923 2455747.75917  0.316028  11.039145  0.00000  0.00000       0 16.613 16.860 17.419 f 0.029364 0.006885 0.056927 m
BLG662_26_38210  17 32 17.20 -29 57 40.9 4 OGLE-2016-BLG-1838   921  0.86323 2457658.30435  0.549926   8.648715  0.00000  0.00000       0 16.996 16.986 17.149 f 0.039360 0.006646 0.028109 m
BLG662_27_16617  17 31 30.48 -30 03 08.3 4 OGLE-2017-BLG-0160   920  0.92078 2457915.69291  0.711888  76.188491  0.00000  0.00000       0 16.802 16.753 17.080 f 0.008548 0.003769 0.012546 m
BLG662_29_18387  17 30 08.38 -30 01 58.4 4 OGLE-2015-BLG-0710   920  0.87100 2457164.92521  1.137419  36.553087  0.00000  0.00000       0 17.480 17.462 17.209 f 0.009482 0.002894 0.012000 m
BLG667_02_6540   17 36 48.22 -26 29 32.9 4 OGLE-2013-BLG-1439   645  0.93766 2456488.10078  0.370246   6.485207  0.00000  0.00000       0 18.161 18.155 17.310 f 0.033512 0.008034 0.010391 m
BLG668_30_31265  17 29 21.92 -31 05 33.0 4 OGLE-2013-BLG-1446   320  1.30734 2456392.08651  0.090844  39.959886  0.00000  0.00000       0 16.684 16.764 17.675 f 0.021461 0.009014 0.024930 m
BLG670_01_16533  17 36 15.06 -34 33 35.9 4 -                    338  0.85789 2455704.04660  0.318711  20.597313  0.00000  0.00000       0 18.412 18.405 17.675 f 0.012293 0.000983 0.009554 m
BLG670_02_23166  17 35 34.82 -34 29 28.0 4 OGLE-2014-BLG-0959   320  1.62960 2456823.79986  1.031631  19.503257  0.00000  0.00000       0 16.584 16.581 18.007 f 0.028921 0.008596 0.029443 m
BLG672_10_48052  17 34 16.67 -36 51 45.1 4 -                    334  1.09442 2456005.35316  0.473537 124.239235  0.17997  0.16561 2456014 17.297 17.310 17.235 f 0.005707 0.001643 0.002460 m
BLG675_03_37437  17 41 41.13 -27 48 33.4 4 OGLE-2015-BLG-1236  1868  0.90455 2457198.44566  0.467465  20.939706  0.00000  0.00000       0 18.146 18.343 16.105 f 0.006815 0.001598 0.001701 m
BLG675_03_85384  17 41 25.11 -27 49 32.7 4 OGLE-2014-BLG-1902  1868  0.90836 2456919.99797  0.051354  15.884908  0.00000  0.00000       0 16.511 16.518 17.225 f 0.021782 0.008752 0.034591 m
BLG675_04_40183  17 41 01.92 -27 51 13.7 4 OGLE-2015-BLG-0944  1870  0.98203 2457173.62076  0.209624  15.497175  0.00000  0.00000       0 17.159 17.254 17.441 f 0.023607 0.007761 0.007548 m
BLG675_05_70510  17 40 09.20 -27 50 49.6 4 OGLE-2012-BLG-1126  1872  1.18919 2456155.16156  0.328943  22.929559  0.00000  0.00000       0 16.013 15.997 17.655 f 0.037209 0.017442 0.015472 m
BLG675_06_46991  17 39 35.33 -27 46 36.8 4 OGLE-2011-BLG-1158  1874  0.87850 2455798.38593  0.222474  31.641417  0.00000  0.00000       0 17.525 17.645 17.380 f 0.010178 0.001316 0.011444 m
BLG675_07_113270 17 38 39.66 -27 51 17.2 4 OGLE-2011-BLG-1159  1871  0.86939 2455807.59821  0.040722  31.091466  0.00000  0.00000       0 17.243 17.321 17.003 f 0.010854 0.002744 0.005422 m
BLG675_07_21043  17 39 06.70 -27 48 35.5 4 -                   1872  0.92714 2456063.85758  0.377044  50.643958  0.00000  0.00000       0 17.155 17.130 17.154 f 0.010560 0.001501 0.010816 m
BLG675_07_3728   17 39 10.05 -27 56 31.6 4 OGLE-2016-BLG-1326  1833  1.14464 2457615.26821  0.517311  31.009961  0.00000  0.00000       0 17.491 17.650 17.336 f 0.009666 0.000760 0.003540 m
BLG675_07_41294  17 38 59.85 -27 55 26.6 4 OGLE-2011-BLG-0881  1873  0.88878 2455722.47208  0.445703  21.596980  0.00000  0.00000       0 17.242 17.435 17.201 f 0.013509 0.002510 0.012104 m
BLG675_09_92189  17 42 45.68 -27 31 42.0 4 OGLE-2015-BLG-1223  1689  1.63016 2457185.31168  0.847294  15.771021  0.00000  0.00000       0 16.439 16.417 16.475 f 0.023067 0.009212 0.013006 m
BLG675_10_9660   17 42 39.48 -27 32 10.8 4 OGLE-2016-BLG-1336  1863  1.00377 2457607.69573  0.954661  23.195966  0.00000  0.00000       0 17.479 17.434 16.442 f 0.014138 0.005262 0.009578 m
BLG675_13_103716 17 40 00.61 -27 29 05.3 4 OGLE-2012-BLG-0556  1862  1.70117 2456050.97211  0.669179  12.247275  0.00000  0.00000       0 16.586 16.783 17.328 f 0.032216 0.012289 0.017648 m
BLG675_13_16882  17 40 36.00 -27 28 14.8 4 OGLE-2017-BLG-0828  1258  0.89673 2457886.99565  0.316183   8.683674  0.00000  0.00000       0 17.374 17.542 17.492 f 0.032680 0.009335 0.022030 m
BLG675_14_31799  17 39 41.53 -27 40 41.2 4 OGLE-2016-BLG-1475  1752  1.20073 2457679.45757  0.099271  72.996570  0.00000  0.00000       0 18.366 18.498 17.533 f 0.004267 0.001876 0.004085 m
BLG675_15_15725  17 39 05.84 -27 29 43.1 4 OGLE-2012-BLG-1008  1868  1.08557 2456139.16230  0.401731  23.893178  0.00000  0.00000       0 15.824 15.876 16.980 f 0.026165 0.008550 0.018154 m
BLG675_15_26121  17 39 04.80 -27 25 08.2 4 OGLE-2017-BLG-0829  1871  0.89283 2457935.26235  0.268116  34.220876  0.00000  0.00000       0 16.953 16.920 16.784 f 0.014170 0.006771 0.011644 m
BLG675_16_45637  17 38 18.62 -27 34 02.1 4 OGLE-2017-BLG-1116  1872  0.94171 2457960.27532  0.258269  28.241609  0.00000  0.00000       0 17.675 17.794 17.101 f 0.007361 0.001065 0.004037 m
BLG675_17_39651  17 43 37.64 -27 22 24.0 4 OGLE-2015-BLG-1437  1823  0.83308 2457234.57490  0.418880  21.397955  0.00000  0.00000       0 17.008 16.953 18.041 f 0.029486 0.009328 0.011456 m
BLG675_18_34154  17 43 10.74 -27 12 59.1 4 -                   1871  0.98532 2455707.23780  1.161126  31.464644  0.00000  0.00000       0 16.999 16.991 18.220 f 0.023086 0.008611 0.017946 m
BLG675_20_71378  17 41 24.00 -27 22 35.4 4 OGLE-2013-BLG-0587  1820  0.85801 2456440.17481  0.591908  31.194897  0.00000  0.00000       0 17.467 17.437 17.848 f 0.012713 0.004085 0.012530 m
BLG675_24_114167 17 38 35.95 -27 15 52.6 4 OGLE-2016-BLG-0428  1864  0.94237 2457560.35176  0.340411  81.326267  0.00000  0.00000       0 17.839 18.525 17.291 f 0.005844 0.003675 0.002500 m
BLG675_24_51272  17 39 02.73 -27 13 41.5 4 OGLE-2015-BLG-1993  1874  1.08183 2457289.88175  0.002172  13.114149  0.00000  0.00000       0 16.799 16.767 16.980 f 0.022535 0.005178 0.023072 m
BLG675_25_46164  17 38 14.18 -27 08 10.1 4 OGLE-2011-BLG-0251  1872  0.91057 2455781.45993  0.054049  63.719243  0.00000  0.00000       0 15.632 16.031 17.317 f 0.017710 0.007771 0.023672 m
BLG675_25_55319  17 38 08.28 -27 19 46.1 4 OGLE-2017-BLG-0577  1871  1.21814 2457879.88610  1.247513  19.185544  0.00000  0.00000       0 17.319 17.300 17.403 f 0.016802 0.004721 0.008890 m
BLG675_25_90179  17 37 54.20 -27 12 35.5 4 OGLE-2014-BLG-1315  1856  1.14832 2456916.38200  0.311700  94.712683  0.00000  0.00000       0 17.154 18.654 17.240 f 0.002915 0.000837 0.005660 m
BLG675_26_43531  17 43 07.82 -26 47 12.7 4 OGLE-2016-BLG-0041  1871  1.11214 2457425.20764  0.437742  52.911149  0.00000  0.00000       0 17.708 17.923 18.092 f 0.008740 0.002531 0.017028 m
BLG675_29_50059  17 40 55.35 -26 53 02.0 4 OGLE-2015-BLG-0209  1873  0.94052 2457098.36861  0.109663  40.807073  0.00000  0.00000       0 18.456 18.653 17.676 f 0.006361 0.002258 0.002268 m
BLG675_30_46009  17 40 20.75 -26 46 21.5 4 OGLE-2013-BLG-0384  1845  1.09643 2456381.06191  0.304484  12.961940  0.00000  0.00000       0 16.438 16.438 17.414 f 0.033120 0.005156 0.065484 m
BLG675_32_23650  17 39 05.98 -26 46 41.1 4 OGLE-2014-BLG-0639  1851  0.86103 2456782.42444  0.833195  12.554226  0.00000  0.00000       0 16.800 16.791 17.659 f 0.037595 0.013599 0.034881 m
BLG675_32_28913  17 39 01.79 -27 00 53.1 4 OGLE-2014-BLG-1547  1873  0.76464 2456887.88341  0.668750  15.969973  0.00000  0.00000       0 16.796 16.872 17.481 f 0.020126 0.004155 0.029014 m
BLG675_32_62046  17 38 48.09 -26 54 38.1 4 OGLE-2012-BLG-1731  1869  0.90668 2456455.08623  0.492329 135.237983  0.00000  0.00000       0 15.350 15.281 17.363 f 0.022195 0.007230 0.027536 m
BLG714_11_31004  17 41 23.21 -25 26 52.7 4 -                    333  0.94972 2455812.58718  0.373624  19.901356  0.00000  0.00000       0 16.973 16.969 17.030 f 0.014182 0.001688 0.007114 m
BLG714_19_29456  17 41 51.51 -25 07 28.8 4 OGLE-2016-BLG-0386   345  1.16452 2457473.32954  0.339180  16.966017  0.00000  0.00000       0 17.505 17.802 16.550 N 0.011430 0.003208 0.003545 m
BLG714_19_86128  17 41 39.01 -25 05 26.6 4 OGLE-2013-BLG-1464   344  0.95912 2456481.30582  0.563414  18.571315  0.00000  0.00000       0 15.631 15.896 16.773 f 0.027570 0.011903 0.025537 m
BLG714_22_66382  17 39 37.48 -25 06 38.1 4 OGLE-2015-BLG-1964   342  1.37978 2457280.50227  0.869525  25.514879  0.00000  0.00000       0 16.222 16.221 17.466 f 0.030186 0.012901 0.025106 m
BLG714_23_22387  17 39 12.53 -25 05 39.2 4 -                    342  0.99329 2456154.39092  0.593159   6.385864  0.00000  0.00000       0 16.152 16.152 17.385 f 0.087628 0.017605 0.030276 m
BLG714_23_891    17 39 07.03 -25 14 54.8 4 -                    345  0.87134 2456150.42550  0.733754  14.993845  0.00000  0.00000       0 17.176 17.169 17.421 f 0.025264 0.008871 0.030470 m
BLG714_26_11969  17 42 40.13 -24 52 03.7 4 -                    342  1.72906 2455747.39732  0.995012  20.670172  0.00000  0.00000       0 16.020 16.016 16.931 f 0.026846 0.001558 0.024008 m
BLG714_29_25478  17 40 25.63 -24 45 40.5 4 -                    344  1.59556 2456204.74207  0.123650 116.083290  0.00000  0.00000       0 17.169 18.349 17.294 f 0.007075 0.004608 0.002135 m
BLG714_29_49298  17 40 07.60 -24 54 45.8 4 OGLE-2016-BLG-1140   338  1.15206 2457570.07167  1.191322  34.176970  0.00000  0.00000       0 16.984 16.972 17.665 f 0.022721 0.011351 0.010338 m
BLG714_32_266    17 38 33.29 -24 56 23.9 4 -                    345  0.88440 2455992.61474  1.091310  25.615209  0.00000  0.00000       0 17.054 17.047 17.317 f 0.012433 0.001625 0.017446 m
BLG715_06_4536   17 33 50.13 -25 12 17.2 4 OGLE-2013-BLG-1468   633  0.93644 2456454.69174  0.705951  29.384616  0.00000  0.00000       0 16.917 17.184 17.677 f 0.021491 0.007873 0.012373 m
BLG715_13_42304  17 34 00.12 -24 54 04.5 4 OGLE-2013-BLG-1469   445  1.67320 2456465.94952  0.232061  14.113554  0.00000  0.00000       0 16.555 16.512 17.188 f 0.027934 0.007981 0.011926 m
BLG715_21_14338  17 35 05.64 -24 28 32.3 4 -                    631  0.79428 2455704.04229  0.214404   8.887950  0.00000  0.00000       0 18.209 18.121 17.540 f 0.028986 0.012242 0.016810 m
BLG715_23_52840  17 33 36.33 -24 29 01.8 4 OGLE-2014-BLG-0411   633  0.86401 2456758.60353  0.861817  42.405709  0.00000  0.00000       0 17.501 17.493 16.358 f 0.006356 0.003099 0.003179 m
BLG715_32_63762  17 32 56.98 -24 08 01.8 4 OGLE-2015-BLG-1438   626  2.29574 2457257.68385  0.763986  43.515952  0.00000  0.00000       0 17.216 17.211 16.786 f 0.008669 0.001872 0.001063 m


==> anc/fields.dat <==
BLG100 17 51 00.0 -29 59 48 3 2883.16  2393 0.1189
BLG101 17 53 40.2 -29 49 52 3 2883.17  2418 0.1199
BLG102 17 56 20.2 -29 30 51 3 2883.17  2540 0.1322
BLG103 17 56 20.2 -30 06 22 3 2848.92  1393 0.9181
BLG104 17 59 00.3 -29 28 17 3 2848.92  1304 0.9558
BLG105 18 01 39.6 -29 28 12 3 2849.02   928 1.0473
BLG108 17 46 29.3 -36 34 09 3 1667.05   307 2.0274
BLG117 17 49 17.7 -35 23 16 3 2796.07   315 2.0270
BLG121 17 46 28.2 -34 47 43 3 2839.92   650 1.8156
BLG122 17 49 17.3 -34 47 50 3 2839.92   942 1.0438
BLG129 17 43 43.2 -34 12 11 3 2839.04   873 1.0698
BLG130 17 46 30.3 -34 12 12 3 2838.93   816 1.1393
BLG131 17 49 17.3 -34 12 12 3 2838.93   645 1.8050
BLG132 17 52 04.3 -34 12 14 3 1663.11   319 2.0297
BLG133 17 54 51.3 -34 12 14 3 1778.05   327 2.0104
BLG134 17 57 38.2 -34 12 14 3 1664.04   326 2.0036
BLG138 17 45 14.8 -33 36 41 3 2830.99   903 1.0484
BLG139 17 47 59.7 -33 36 42 3 2831.00   803 1.1054
BLG140 17 50 44.7 -33 36 52 3 2830.99   629 1.8874
BLG141 17 53 29.9 -33 36 47 3 2830.99   619 1.8976
BLG142 17 56 15.2 -33 37 03 3 2830.99   685 1.1119
BLG147 17 49 45.0 -33 01 31 3 2837.96   798 1.1152
BLG148 17 52 36.3 -33 01 32 3 2837.97   797 1.1168
BLG149 17 55 15.2 -33 01 33 3 2837.97   669 1.1803
BLG150 17 58 00.3 -33 01 33 3 1663.08   316 2.0307
BLG155 17 52 17.6 -32 25 59 3 2836.96   833 1.1084
BLG156 17 55 00.6 -32 26 00 3 2837.95   829 1.1058
BLG157 17 57 43.8 -32 26 00 3 2830.25   940 1.0374
BLG158 18 00 26.7 -32 26 02 3 1655.37   338 2.0368
BLG163 17 52 44.6 -31 50 13 3 2836.01   774 1.1102
BLG164 17 55 26.6 -31 50 12 3 2836.01   766 1.1680
BLG165 17 58 08.5 -31 50 13 3 1662.12   382 1.9548
BLG166 18 00 50.6 -31 50 14 3 1662.12   326 2.0317
BLG167 18 03 32.6 -31 50 15 3 1662.12   360 1.9968
BLG171 17 52 44.1 -31 14 47 3 2830.22   927 1.0473
BLG172 17 55 25.0 -31 14 47 3 2830.13  1406 0.9144
BLG173 17 58 06.0 -31 14 48 3 2830.21   786 1.1466
BLG174 18 00 46.9 -31 14 48 3 1656.31   344 2.0173
BLG175 18 03 27.8 -31 14 48 3 1656.31   384 1.9790
BLG176 18 06 08.9 -31 14 48 3 1650.32   355 2.0173
BLG179 17 50 00.0 -30 39 17 3 2829.21  1428 0.8478
BLG180 17 52 39.8 -30 39 20 3 2830.12  1463 0.8643
BLG181 17 55 19.7 -30 39 18 3 2830.12  1303 0.9504
BLG182 17 58 00.1 -30 39 17 3 2830.11  1433 0.8472
BLG183 18 00 39.6 -30 39 17 3 2830.18   800 1.1210
BLG184 18 03 18.0 -30 39 19 3 2830.18   768 1.1508
BLG185 18 06 00.6 -30 39 19 3 2829.21   821 1.0916
BLG188 17 59 00.2 -30 03 59 3 2829.20   814 1.1121
BLG189 18 01 39.1 -30 03 57 3 2830.19   776 1.1647
BLG190 18 04 28.1 -30 03 56 3 2830.19  1003 1.0208
BLG194 17 50 59.8 -29 24 27 3 2830.23  1379 0.9029
BLG195 17 53 38.4 -29 14 20 3 2830.16  1353 0.9296
BLG196 18 04 27.3 -29 28 06 3 2830.16  1298 0.9447
BLG197 18 07 04.3 -29 28 22 3 2830.18   915 1.0378
BLG198 18 09 42.3 -29 28 22 3 2830.18   766 1.7186
BLG205 17 57 16.4 -28 53 10 3 2830.15  1394 0.8905
BLG206 17 59 52.8 -28 53 00 3 2830.15  1363 0.9070
BLG207 18 02 33.4 -28 52 58 3 2830.14  1120 0.9404
BLG208 18 05 08.4 -28 53 00 3 2830.14  1393 0.9394
BLG214 17 57 32.6 -28 17 25 3 2825.36  1206 0.9128
BLG215 18 00 09.7 -28 17 26 3 2825.36  1082 0.9615
BLG216 18 02 44.5 -28 17 29 3 2825.36  1044 0.9692
BLG217 18 05 19.6 -28 17 27 3 2825.31   821 1.0241
BLG218 18 07 55.4 -28 17 28 3 2825.31   678 1.0743
BLG219 18 10 30.1 -28 17 32 3 2825.31   777 1.2198
BLG223 17 59 19.7 -27 41 56 3 2828.30  1320 0.8344
BLG224 18 01 55.2 -27 41 56 3 2828.17  1033 0.9823
BLG225 18 04 30.2 -27 41 58 3 2828.32   825 1.0677
BLG226 18 07 05.4 -27 41 59 3 2828.35   847 1.1016
BLG227 18 09 39.6 -27 41 59 3 2827.35   787 1.1837
BLG232 17 59 59.7 -27 06 25 3 2827.34   745 1.8508
BLG233 18 02 37.0 -27 06 24 3 2827.34   623 1.1334
BLG234 18 05 12.1 -27 06 25 3 2826.22   640 1.0817
BLG235 18 07 47.1 -27 06 26 3 2826.22   685 1.0468
BLG236 18 10 20.1 -27 06 28 3 1656.37   300 2.1193
BLG241 18 06 02.2 -26 30 52 3 2826.19   790 1.0088
BLG242 18 08 36.3 -26 30 53 3 2826.19   564 1.2505
BLG249 18 06 00.2 -25 55 18 3 2826.17   586 1.9474
BLG250 18 08 32.6 -25 55 26 3 2826.17   509 1.9901
BLG251 18 11 07.5 -25 55 27 3 2826.17   551 1.9677
BLG333 17 35 30.1 -27 10 01 3 1655.29   359 1.9733
BLG339 17 47 00.0 -22 29 59 3 1655.31   412 1.3021
BLG340 17 49 30.2 -22 29 54 3 1655.31   314 2.0083
BLG342 17 46 29.7 -23 05 22 3 1655.34   325 1.9925
BLG343 17 48 59.8 -23 05 21 3 1655.34   318 1.9948
BLG346 17 42 00.3 -24 16 29 3 1655.34   332 1.9763
BLG347 17 44 31.3 -24 16 25 3 1655.34   314 2.0029
BLG354 17 35 01.4 -23 34 58 3 1655.39   307 2.0248
BLG500 17 51 59.8 -28 36 35 4 3526.65  8403 0.0478
BLG501 17 51 55.7 -29 50 00 4 3526.65 15627 0.0156
BLG502 17 51 39.0 -33 32 15 4 3522.70  2230 0.9237
BLG503 17 51 34.0 -34 46 05 4 3502.72  1040 1.8986
BLG504 17 57 33.3 -27 59 40 4 3526.65 11093 0.0411
BLG505 17 57 33.7 -29 13 15 4 3526.65 16727 0.0152
BLG506 17 57 31.0 -30 27 23 4 3526.65  7738 0.0498
BLG507 17 57 30.0 -31 41 30 4 3522.69  2675 0.8548
BLG508 17 57 30.0 -32 55 20 4 3494.73  1932 0.9658
BLG509 17 57 30.0 -34 09 10 4 3396.79  1159 1.1384
BLG510 17 57 30.0 -35 23 00 4 2412.68   650 1.9689
BLG511 18 03 01.5 -27 22 49 4 3526.64  8265 0.0480
BLG512 18 03 04.5 -28 36 39 4 3526.64 14447 0.0166
BLG513 18 03 05.6 -29 50 40 4 3522.67  2705 0.8410
BLG514 18 03 11.5 -31 04 27 4 3521.67  1834 0.9674
BLG515 18 03 15.0 -32 18 25 4 3521.67  1651 0.9945
BLG516 18 03 20.0 -33 32 15 4 3108.60   734 1.9262
BLG518 18 08 26.0 -26 46 10 4 3502.68  2633 0.8490
BLG519 18 08 30.0 -28 00 00 4 3522.67  2767 0.8238
BLG520 18 08 36.0 -29 13 50 4 3502.68  2064 0.9336
BLG521 18 08 44.0 -30 27 40 4 3521.67  1032 1.9038
BLG522 18 13 47.0 -26 09 15 4 3501.75  1438 1.0426
BLG523 18 13 55.0 -27 23 05 4 3521.73  1076 1.8593
BLG524 18 14 02.0 -28 36 55 4 2417.71   736 1.8841
BLG525 18 14 12.0 -29 50 45 4 2419.68   648 1.9824
BLG526 18 14 25.0 -31 04 35 4 2419.69   574 2.0348
BLG527 18 19 05.0 -23 04 40 4 2421.69   443 3.0206
BLG528 18 19 08.0 -24 18 30 4 2422.68   496 2.9163
BLG529 18 19 11.0 -25 32 20 4 2409.72   506 2.8809
BLG530 18 19 14.0 -26 46 10 4 2410.70   498 2.8784
BLG531 18 19 26.0 -28 00 00 4 2410.71   453 2.9712
BLG532 18 19 36.0 -29 13 50 4 2420.68   413 3.0541
BLG534 17 51 50.7 -31 04 15 4 3525.66  7664 0.0499
BLG535 17 51 44.0 -32 18 25 4 3521.70  2678 0.8429
BLG543 18 13 47.0 -22 27 45 4 2421.66   430 3.0301
BLG544 18 13 47.0 -23 41 35 4 2422.66   419 3.0513
BLG545 18 13 47.0 -24 55 25 4 3521.69   994 1.9127
BLG573 18 08 54.0 -31 41 30 4 2409.65   669 1.9592
BLG580 18 08 22.0 -25 32 20 4 3497.69  2237 0.9271
BLG588 18 09 02.0 -32 55 20 4 2409.66   546 2.0458
BLG597 18 09 12.0 -34 09 10 4 2408.65   394 3.1208
BLG599 17 51 29.0 -35 59 55 4 2401.70   410 3.2154
BLG600 17 51 23.0 -37 13 45 4 2401.72   407 3.6806
BLG603 17 45 46.0 -34 09 10 4 3520.68  2131 0.9282
BLG604 17 45 36.0 -35 23 00 4 3498.73  1052 1.8957
BLG605 17 45 25.0 -36 36 50 4 2401.65   409 3.1014
BLG609 17 39 50.0 -34 46 05 4 3498.72   983 1.9084
BLG610 17 39 35.0 -35 59 55 4 2395.64   522 2.1212
BLG611 17 35 33.1 -27 09 41 4 3517.70  7225 0.0511
BLG612 17 30 00.0 -28 00 00 4 3497.76  1166 1.1364
BLG613 17 30 00.0 -29 13 50 4 3517.71  1203 1.1292
BLG614 17 24 27.0 -28 36 55 4 3491.77   871 1.9896
BLG615 17 24 23.0 -29 50 45 4 3491.77  1147 1.1597
BLG617 17 16 00.0 -29 43 50 4 3517.69  1014 1.9322
BLG621 17 35 00.0 -22 13 50 4 3493.75   680 2.8380
BLG622 17 35 00.0 -23 27 40 4 3493.75   652 2.8783
BLG624 17 40 14.0 -21 36 55 4 2552.00   539 2.0920
BLG625 17 40 17.0 -22 50 45 4 2394.71   606 1.9951
BLG626 17 40 20.0 -24 04 35 4 3496.68  1053 1.8379
BLG630 17 45 25.0 -21 00 00 4 2394.73   631 1.9954
BLG631 17 45 30.0 -22 13 50 4 2417.66   668 1.9902
BLG632 17 45 36.0 -23 27 40 4 3489.75  1403 1.0349
BLG633 17 45 42.0 -24 41 30 4 3489.75  1045 1.1777
BLG637 17 50 39.0 -21 36 55 4 2394.67   558 2.0515
BLG638 17 50 47.0 -22 50 45 4 2394.67   611 2.0035
BLG639 17 50 56.0 -24 04 35 4 3486.75   776 2.0314
BLG641 17 55 48.0 -21 00 00 4 2400.71   391 3.8627
BLG642 17 55 55.0 -22 13 50 4 2401.64   396 3.7662
BLG643 17 56 06.0 -23 27 40 4 2401.70   392 3.7997
BLG645 17 57 30.0 -26 46 10 4 3479.74   775 2.0436
BLG646 18 02 55.0 -26 09 15 4 3479.74   917 1.9737
BLG648 17 46 36.0 -26 46 10 4 3459.75   972 1.6889
BLG652 17 41 10.0 -26 09 15 4 3494.65  1086 1.1098
BLG653 17 35 32.0 -28 36 55 4 3494.67  1140 1.0427
BLG654 17 35 36.0 -29 50 45 4 3494.66  1550 0.8970
BLG660 17 45 56.0 -32 55 20 4 3455.79   946 1.9368
BLG661 17 40 05.0 -33 32 15 4 3455.76   743 2.0241
BLG662 17 30 00.0 -30 27 40 4 3475.71   932 1.8543
BLG667 17 35 28.0 -25 56 10 4 3377.00   641 2.7875
BLG668 17 29 57.0 -31 41 30 4 2279.96   323 3.7539
BLG670 17 33 57.0 -34 09 10 4 2267.98   338 3.7969
BLG672 17 33 02.0 -36 37 00 4 2267.99   343 3.1781
BLG675 17 40 58.0 -27 23 05 4 3401.96  1852 0.7572
BLG714 17 40 24.0 -25 18 25 4 2021.77   345 3.0514
BLG715 17 35 00.0 -24 41 30 4 3111.76   629 2.1467


==> anc/post_def.dat <==
1.168819 -1.187486  1.019138  0.633784 
2.654102 -1.401077 -0.257746 -0.216871 
1.054218 -0.943807  0.463200  0.701384 
0.681147 -1.236195  2.302808  0.561973 
1.578824 -0.906624  0.744477  0.552677 
1.190824 -1.003637  0.619775  0.670479 
0.532390 -1.440126  1.616076  0.554723 
1.274183 -1.191876  1.786416  0.552155 
0.472038 -0.992916  1.631873  0.680612 
2.442216 -1.117796  0.269723  0.059298 
1.601918 -1.230826  0.790072  0.496534 
1.083802 -1.542377  1.476342  0.465168 
0.541563 -1.076773  1.456257  0.691001 
1.032393 -1.323669  1.231987  0.603935 
1.248239 -1.189061  0.586245  0.625285 
0.385214 -1.375566  1.581963  0.574309 
1.403801 -1.154868  0.687902  0.588737 
0.114601 -1.158058  2.127546  0.524933 
1.748970 -1.015166  0.527776  0.481084 
0.480567 -1.255008  1.748089  0.618164 
0.631381 -1.018122  1.081815  0.722521 
1.130853 -0.808772  0.820234  0.675100 
1.042229 -0.686280  0.375230  0.672572 
0.511680 -1.876260  1.753042  0.214165 
0.611206 -1.556132  1.412598  0.505412 
2.288609 -1.246242  0.260539  0.132092 
0.331776 -1.311348  1.481523  0.600710 
1.089251 -0.933322  0.737341  0.692725 
1.769219 -1.118583 -0.138259  0.443145 
0.651848 -1.161898  1.849256  0.639742 
1.890537 -1.021013  0.513960  0.413125 
0.159691 -1.195703  2.294906  0.507194 
0.319745 -1.284565  2.032869  0.553576 
0.237090 -0.850633  1.962408  0.604708 
2.073167 -1.407974  1.078678  0.187668 
1.856290 -1.148877  0.544644  0.409710 
0.845755 -1.200247  1.619777  0.641702 
0.664448 -1.091523  1.350735  0.697250 
0.997992 -1.445228  1.545889  0.530451 
0.747858 -0.836347  1.064079  0.719164 
0.658783 -0.893556  1.359801  0.709474 
0.912333 -1.228731  1.164009  0.658642 
1.744227 -1.537915  0.366880  0.296505 
0.572001 -1.197415  0.559522  0.702940 
1.354355 -0.843629  0.655205  0.626339 
2.077734 -1.237138  0.347687  0.266860 
3.442661 -1.664542  0.884982 -1.123459 
1.899327 -0.840405 -0.569192  0.368245 
0.234777 -0.861607  2.748755  0.489588 
0.792045 -1.037641  0.914816  0.720795 
1.533393 -1.190381  1.081655  0.523826 
2.212007 -0.698726  0.239885  0.205140 
0.926968 -1.065676  1.521641  0.669277 
0.242592 -1.593377  2.721441  0.272607 
0.813860 -1.128181  1.636482  0.660319 
0.813519 -1.128089  1.692223  0.655217 
0.992668 -1.076265  0.940708  0.692549 
2.437924 -0.733831 -0.134150  0.048402 
2.150047 -1.077651  0.453827  0.261986 
2.509349 -1.193069  0.603077 -0.006232 
1.409727 -1.119482  1.294460  0.570507 
0.337183 -1.675808  2.508168  0.269089 
0.661306 -1.187581  1.117245  0.690285 
1.698747 -0.966306 -0.244886  0.486690 
1.498114 -1.174213  1.438518  0.518995 
2.171160 -1.237653  0.496824  0.211693 
0.384029 -0.973937  1.255322  0.699026 
0.454838 -1.209994  1.842233  0.620014 
2.344812 -1.302748  0.151749  0.072062 
0.921844 -0.969778  0.562533  0.720200 
1.191764 -0.837608  0.176481  0.665770 
1.413702 -1.568352  0.998927  0.393532 
0.491241 -1.044010  1.118250  0.713388 
0.420232 -1.152482  2.205327  0.587021 
1.113578 -0.909277  1.110379  0.675073 
1.232530 -1.304757  1.049473  0.579554 
0.607528 -1.122013  0.694145  0.719784 
1.650201 -1.044001  0.957492  0.511988 
0.977326 -1.350018  1.345000  0.594384 
0.817017 -1.003820  1.546755  0.685222 
0.973301 -1.239848  1.623901  0.614479 
1.478180 -1.016310  1.117663  0.572599 
1.893386 -0.823978 -0.081860  0.398359 
1.103809 -0.626882  0.532168  0.645053 
2.272620 -1.507102  0.768019  0.021708 
0.185005 -1.069350  2.664390  0.483204 
0.511323 -1.094425  1.318542  0.696182 
1.196337 -1.138533  0.446585  0.650243 
3.181208 -1.161553  0.208080 -0.592176 
1.282972 -0.784485 -0.108162  0.627346 
0.819199 -0.898851  0.943344  0.723174 
0.763160 -0.898283  1.570277  0.689350 
0.545904 -1.196870  1.313631  0.675702 
2.239089 -0.973901 -0.277511  0.195358 
1.439701 -1.063944  0.966766  0.586628 
0.827950 -1.437682  1.251151  0.575769 
0.709387 -0.801093  1.292376  0.704573 
0.083908 -0.943321  2.355234  0.509576 
1.689550 -1.169209  0.553254  0.481266 
1.817136 -1.310572  1.078614  0.365307 
2.893377 -1.653836  0.772082 -0.558944 
1.753357 -1.218009  0.880978  0.434253 
1.521045 -0.955059  0.665496  0.575364 
0.558156 -1.310746  1.935187  0.582831 
0.725114 -0.861798  1.197634  0.715684 
0.746157 -1.251920  1.620240  0.633230 
0.879969 -1.194938  0.696581  0.688265 
2.609148 -1.577500  0.308896 -0.263457 
1.835998 -1.064789  0.103620  0.429592 
0.508964 -1.197885  1.884806  0.623530 
1.980047 -1.154139  0.846779  0.339851 
0.983825 -1.138280  0.790431  0.687005 
0.304719 -1.175944  2.258217  0.554725 
2.164078 -1.392770  0.961963  0.145861 
1.263142 -0.627528  0.225387  0.606798 
0.390524 -1.265902  1.106042  0.651118 
0.490734 -1.211536  1.984953  0.606933 
2.137664 -1.109090  1.114553  0.248898 
0.303480 -1.370695  2.697276  0.417107 
1.192705 -1.383053  1.156794  0.550522 
0.850935 -1.138988  1.826286  0.636280 
2.137750 -1.342460 -0.060109  0.182284 
0.899608 -1.235665  0.224549  0.673286 
1.713134 -1.161841  0.390343  0.472709 
1.058708 -1.362266  1.325273  0.577250 
1.579519 -1.112819  0.848671  0.533003 
1.072877 -0.909792  1.183787  0.679038 
0.814124 -1.039501  1.451652  0.689642 
1.179620 -1.436692  1.733135  0.483750 
1.836703 -0.954837  0.221971  0.441074 
0.910322 -0.673978  0.373620  0.688431 
0.627004 -1.211710  1.257616  0.676360 
3.818563 -1.159715 -0.503020 -1.350087 
1.496083 -1.221566  0.604515  0.541525 
2.654665 -1.170326  0.867718 -0.118338 
1.870804 -1.289947  0.824855  0.356285 
1.483662 -1.571805  1.251837  0.355511 
0.293017 -0.953330  2.689999  0.515692 
0.245766 -1.275749  2.030314  0.540631 
0.913152 -1.477360  1.353832  0.538949 
0.625186 -1.471879  1.398036  0.556992 
0.586487 -1.404924  1.908644  0.545127 
0.454966 -0.925399  1.401342  0.699550 
0.063117 -0.988148  2.980817  0.393209 
0.889280 -0.612581  0.851396  0.668092 
1.895064 -1.094872  0.239397  0.398875 
0.991766 -0.722265  0.334856  0.688618 
0.611106 -0.899083  0.929983  0.732271 
0.563804 -1.090954  1.281067  0.701729 
0.586014 -1.350374  1.316121  0.622520 
0.251200 -1.231767  1.703215  0.592016 
2.004988 -1.659764  1.494884  0.043677 
0.582878 -1.149525  1.300974  0.689496 
0.386001 -1.288490  2.158973  0.547772 
0.345665 -0.826842  1.424852  0.676833 
0.465925 -1.273728  2.303302  0.543319 
1.562597 -1.403562  1.579089  0.399746 
1.341269 -1.291337  0.753411  0.565216 
1.380076 -1.134035  1.269634  0.578277 
0.388050 -1.021603  1.670979  0.664506 
0.414985 -1.561911  2.005233  0.431964 
0.377647 -0.817254  1.617120  0.665570 
0.127124 -1.401345  3.046290  0.290133 
1.690018 -1.008441  0.641095  0.506573 
0.922373 -0.753372  0.502466  0.705115 
0.724247 -1.032910  1.549911  0.688187 
0.856610 -1.054117  0.784084  0.717077 
2.509262 -0.881765  0.326153  0.027737 
1.716673 -1.501041  1.299143  0.305814 
0.167864 -0.805582  2.420552  0.519543 
0.238532 -1.819448  2.695564  0.095680 
0.558313 -0.957452  2.049236  0.643483 
0.593766 -1.145302  1.800844  0.648895 
1.195344 -0.931090  0.541220  0.672787 
0.206854 -1.002260  1.968438  0.596600 
0.584602 -1.053551  1.822815  0.662461 
1.280117 -0.347152 -0.336116  0.452642 
1.000191 -1.372159  1.643954  0.557547 
1.151108 -1.042213  1.162937  0.658427 
0.542651 -1.424455  1.420127  0.579162 
1.028837 -1.655316  1.854632  0.362214 
0.313798 -0.815301  1.011517  0.693150 
1.232933 -0.841146  0.180507  0.656422 
1.194157 -0.901264  0.585344  0.672382 
1.989227 -0.882687 -0.020708  0.355119 
0.887109 -1.320439  1.162324  0.629127 
0.767414 -1.008009  1.138309  0.715839 
0.563977 -1.072159  1.779048  0.663932 
0.820762 -1.365304  1.107325  0.619251 
0.821456 -1.075171  0.924707  0.713305 
0.505171 -0.947978  1.060125  0.723698 
0.836158 -1.340288  1.169199  0.625643 
1.439266 -1.146165  0.813917  0.576787 
2.755187 -1.153494  0.825331 -0.196091 
0.982320 -1.459667  1.167658  0.550825 
1.502579 -1.122461  0.804932  0.560520 
0.925354 -0.780296  0.716853  0.707245 
0.809311 -0.718200  0.617948  0.708850 
1.697284 -0.854831  0.266527  0.502821 
0.216359 -0.859476  1.841322  0.613441 
0.895367 -1.415782  0.890390  0.596745 
0.567096 -1.608578  2.273786  0.377975 
1.498999 -1.305280  1.464210  0.475012 
0.183745 -0.870703  2.420809  0.530332 
1.801507 -1.211061  0.584096  0.419805 
1.706647 -1.321790  0.953471  0.416165 
1.588809 -1.152364  1.690733  0.469570 
1.072415 -0.902733  1.104869  0.683011 
2.031899 -0.920246  0.446687  0.342046 
0.541318 -1.269854  1.638208  0.627571 
1.471664 -1.082505  0.487855  0.582185 
0.394984 -1.002970  1.447194  0.685925 
0.762378 -1.228296  1.269357  0.666185 
1.570149 -1.136073  1.136854  0.520522 
2.032015 -0.784539  0.283992  0.329688 
1.167024 -1.111239  0.837990  0.657618 
1.011696 -1.546080  1.767005  0.449396 
0.559196 -0.997325  0.993350  0.727206 
0.408925 -1.498446  2.451523  0.409292 
0.662239 -1.556449  1.927506  0.456887 
1.165341 -1.376688  0.715921  0.575074 
1.402880 -1.415369  0.526446  0.495422 
1.774631 -0.971828  0.125810  0.467528 
0.664291 -0.958889  1.523013  0.697405 
0.423295 -1.118242  1.748183  0.648089 
0.554803 -1.283067  1.736550  0.614173 
1.227210 -1.327938  0.921976  0.576618 
0.579631 -1.430272  2.177871  0.499411 
1.313956 -1.368016  1.418892  0.510236 
1.006863 -1.512186  1.400721  0.502538 
0.378322 -0.994003  1.355183  0.690624 
1.226173 -0.932324  0.575087  0.665307 
0.511124 -1.552450  2.087265  0.437610 
0.274563 -0.652629  0.247176  0.660523 
0.637827 -1.021284  0.984133  0.726338 
0.730148 -0.864824  0.673830  0.734019 
1.132926 -1.288319  1.007291  0.610005 
1.670125 -1.139994  0.716261  0.494341 
1.556458 -1.184774  0.703838  0.528783 
1.462958 -1.372760  1.075900  0.482826 
0.672669 -1.832445  1.851202  0.248174 
1.624020 -0.951981  0.027903  0.529881 
1.281853 -0.917029  0.631554  0.650595 
1.084676 -1.268586  1.681802  0.581225 
1.743482 -1.026346  0.542838  0.482444 
2.242021 -0.844405  0.271797  0.210287 
0.909060 -0.999273  0.613924  0.719688 
0.801449 -0.945889  0.776914  0.729788 
1.139586 -1.181558  1.233602  0.630869 
0.772974 -1.360912  1.183232  0.620812 
1.391826 -1.359250  1.121209  0.509616 
1.918945 -1.268383  0.502412  0.344061 
1.085838 -1.258016  1.403603  0.607659 
2.179726 -1.019815  0.192571  0.247713 
1.825365 -1.136139  0.303441  0.426345 
1.079508 -1.039870  1.337590  0.662504 
1.042803 -1.344330  1.386546  0.583644 
0.494037 -1.233980  1.838661  0.616800 
1.358793 -1.688624  1.163498  0.316317 
0.698547 -1.093092  0.675567  0.723805 
1.529234 -1.154083  1.133067  0.531877 
0.548495 -0.965536  1.714650  0.679470 
1.247846 -1.202019  0.473574  0.622202 
1.061215 -1.451037  1.493500  0.521149 
0.451266 -0.411866  0.851928  0.588695 
0.851228 -1.116723  1.335861  0.682860 
1.086169 -1.283061  1.218765  0.610767 
0.412457 -1.152850  2.076838  0.602598 
0.388025 -1.562582  2.661206  0.332628 
0.444446 -1.134068  2.489852  0.552413 
0.605894 -1.032118  1.548120  0.690985 
0.767145 -1.013355  1.338369  0.703639 
1.167525 -0.989766  0.948984  0.669033 
0.467269 -1.368991  1.260731  0.611058 
1.263853 -0.975807  1.153713  0.637770 
0.766120 -1.106201  2.051577  0.623733 
1.329231 -1.207477  0.498158  0.598914 
1.253936 -1.468021  1.566286  0.464382 
1.384357 -1.301184  0.812283  0.547376 
1.573109 -0.906120 -0.260831  0.536992 
0.570436 -1.375843  2.048281  0.542201 
1.025898 -1.097618  0.874022  0.686067 
1.238911 -0.855550  0.773228  0.656468 
1.856330 -1.067080  0.616084  0.424147 
1.136131 -1.205641  0.808104  0.642825 
0.244745 -1.380096  2.196041  0.476542 
0.900801 -1.152930  0.837862  0.693417 
1.992419 -1.190120  0.560004  0.329001 
1.253067 -1.209318  1.134316  0.602503 
0.366409 -1.465343  2.186011  0.459842 
1.071472 -0.817957  1.032280  0.680415 
0.548525 -1.050787  1.557347  0.686798 
0.810987 -1.610768  1.411939  0.460805 
1.867212 -1.255951  0.809041  0.370457 
0.917757 -1.160875  1.399332  0.661810 
0.951693 -1.465193  1.588844  0.522687 
1.483754 -0.877627  0.777024  0.585357 
1.941552 -1.111449  0.532196  0.374168 
1.979806 -1.060992  0.487026  0.361987 
1.501479 -1.223647  1.527574  0.497195 
2.329453 -1.124337  0.380391  0.138216 
1.714205 -1.065588  0.743351  0.488255 
0.482529 -0.752676  1.075376  0.705226 
1.161760 -1.090650  0.787966  0.663656 
1.130494 -0.755919  1.130597  0.655304 
0.587669 -0.828190  1.341619  0.706360 
0.620568 -1.035874  0.048474  0.727538 
0.720250 -1.604198  1.832501  0.433497 
0.601784 -0.908981  1.180724  0.721364 
0.365297 -1.442792  1.979611  0.497659 
0.207104 -1.093814  1.973184  0.585007 
0.620726 -1.091746  1.461253  0.689813 
2.099617 -1.094572  0.298706  0.288086 
1.669473 -0.750824 -0.135498  0.488637 
0.722487 -1.252948  1.111740  0.669078 
1.298263 -0.990778  0.929884  0.637566 
0.769402 -0.958686  0.601097  0.734461 
2.686016 -1.155465 -0.104527 -0.147402 
1.651506 -1.195828  0.580652  0.490084 
0.334491 -0.916252  1.187417  0.695398 
2.050494 -1.233068  0.243007  0.282265 
1.052799 -1.223015  1.321273  0.630458 
0.971641 -0.792667  0.804868  0.701023 
0.815177 -1.216084  1.269905  0.666101 
0.761470 -1.586657  1.381781  0.482967 
0.174326 -1.123579  2.562657  0.487796 
1.124929 -1.009878  0.758974  0.682026 
0.914942 -0.895952  0.740368  0.718998 
1.980487 -1.461964  0.935397  0.217196 
1.643875 -1.046824  1.139772  0.506229 
1.615232 -1.347538  1.188897  0.432540 
0.829082 -1.168805  0.926826  0.694107 
2.208963 -1.032843  0.566243  0.231148 
0.519293 -0.889842  1.170287  0.718556 
0.842848 -1.127521  1.255984  0.686573 
0.273755 -0.941689  1.799644  0.634502 
1.156083 -1.371287  1.179891  0.562840 
0.766571 -1.308204  2.011897  0.570957 
0.510419 -1.127082  1.335330  0.688949 
0.577846 -1.274047  1.521566  0.637345 
0.919931 -1.343552  1.714560  0.574592 
2.365015 -1.228034  0.499422  0.088070 
1.049379 -1.139779  1.176277  0.661213 
0.693778 -1.326804  1.844788  0.585896 
1.902735 -1.203128  0.267271  0.371088 
0.858516 -1.688290  1.289491  0.407548 
1.331017 -1.713813  0.900070  0.315613 
0.353027 -0.879512  1.497881  0.676716 
1.567883 -0.720066  0.365627  0.536445 
1.888541 -1.478828  1.243292  0.241289 
0.936550 -1.260531  1.303233  0.637216 
0.387457 -1.371681  2.325247  0.490870 
0.264463 -0.847349  1.209971  0.675971 
0.801018 -1.381961  1.041870  0.616226 
0.965141 -1.147864  0.948628  0.682867 
0.146809 -1.265982  2.634899  0.428665 
1.521792 -0.896723  0.678425  0.574664 
0.178141 -0.659457  1.886118  0.562835 
1.447599 -1.230466  0.230388  0.553355 
1.214126 -1.315823  1.500287  0.551849 
0.827798 -1.374278  1.790456  0.563086 
1.082522 -1.163128  1.532447  0.625735 
0.320069 -0.982205  1.666029  0.656070 
0.724992 -0.964354  0.913976  0.730095 
1.722562 -1.309220  0.275570  0.421005 
0.854516 -1.021110  1.130660  0.708193 
2.531029 -1.259901  0.419423 -0.042591 
0.909705 -1.259144  1.131760  0.650808 
0.966890 -1.331574  1.662535  0.578346 
1.583885 -1.282853  1.168211  0.471491 
1.759303 -1.195660  0.747735  0.441327 
0.968647 -0.942683  0.531884  0.714888 
1.530416 -1.099800  0.950353  0.550366 
1.689213 -1.159303  1.135572  0.467565 
2.505785 -1.570340  0.794527 -0.181885 
1.666640 -1.477835  0.748726  0.363589 
1.474682 -0.979187  0.832341  0.587261 
0.268971 -1.108743  2.213815  0.567651 
0.527643 -0.776940  1.430808  0.691229 
0.469125 -1.552309  2.372879  0.395201 
2.695037 -1.502389  0.742422 -0.286775 
0.807766 -1.148884  1.342230  0.679488 
2.196625 -0.985729  0.513547  0.242936 
1.577094 -1.186397  0.934354  0.514613 
1.142072 -1.194024  1.427583  0.614222 
0.497159 -1.052979  1.572025  0.682245 
1.406463 -1.005572 -0.227455  0.593876 
2.059653 -1.547868  0.575813  0.129968 
0.435915 -1.435389  1.650165  0.545893 
0.346061 -1.194793  1.096640  0.666231 
2.272693 -1.563245 -0.220819 -0.028503 
0.219744 -1.318147  2.438501  0.461982 
2.347188 -1.283300  0.894017  0.075416 
1.964166 -1.453402  0.656192  0.237313 
1.131303 -1.018042  1.212886  0.662318 
1.430848 -1.479092  1.129240  0.436638 
0.626202 -0.953523  1.562758  0.694787 
0.286703 -0.928327  2.024329  0.612342 
0.509307 -1.073279  1.084965  0.712464 
0.638010 -1.196593  1.636780  0.651981 
2.023466 -1.050250  0.177605  0.335910 
1.181211 -1.095560  0.697440  0.660330 
2.056614 -1.195546  0.575066  0.291673 
1.838263 -1.309151  1.136664  0.352908 
1.879461 -1.207888  0.658204  0.382167 
1.720199 -1.119600  0.917652  0.471947 
0.294205 -0.884409  1.783616  0.639669 
0.636939 -1.111075  1.874577  0.648000 
0.116358 -0.886864  2.429916  0.508764 
0.333672 -1.396888  2.135283  0.495993 
1.351607 -1.136227  1.263968  0.586638 
1.643773 -1.546531  0.469247  0.334510 
0.727823 -1.513310  1.658978  0.509033 
1.349167 -1.234453  0.165134  0.581304 
1.163614 -1.558155  1.072770  0.463858 
0.518981 -1.483132  2.198806  0.465498 
1.349680 -1.357235  1.332594  0.510884 
0.564039 -1.362592  1.944239  0.560322 
1.469574 -1.853701  1.536685  0.113249 
0.361390 -1.315109  2.278083  0.517462 
1.358156 -0.518462 -0.477940  0.509189 
1.598376 -1.448551  1.075570  0.396284 
0.439183 -0.830487  1.143235  0.708606 
0.451093 -1.140383  1.746253  0.647003 
1.619898 -1.414010  0.773185  0.415941 
1.627522 -1.363449  0.859278  0.434529 
2.191413 -1.147529  0.090677  0.217717 
1.554696 -0.663349 -0.039735  0.517902 
1.270765 -0.920766  0.599845  0.653861 
1.006926 -1.041398  0.925508  0.695507 
0.807791 -1.216712  1.798056  0.623142 
1.597639 -0.979353  0.621063  0.546327 
1.638634 -1.361243  1.438850  0.400992 
2.509537 -1.250127  0.824525 -0.027373 
0.722699 -1.290876  1.858586  0.597290 
0.965372 -1.057340  1.223202  0.686028 
1.470697 -1.170935  0.371510  0.564124 
0.700132 -1.321591  1.633357  0.608560 
1.069082 -1.504048  1.375706  0.498653 
2.154965 -1.197650  0.417428  0.233240 
0.936197 -0.974079  1.550591  0.674188 
0.254219 -0.843225  1.437246  0.658275 
1.656776 -1.486143  0.907920  0.358726 
0.959747 -1.006969  0.378772  0.712789 
2.384699 -1.490298  0.290778 -0.042744 
1.800037 -1.547725  1.017607  0.254379 
0.730589 -1.217204  1.659261  0.641358 
2.022783 -1.271411  1.188752  0.268146 
1.375806 -1.061626  1.361031  0.586129 
1.010882 -0.778792  0.210496  0.694144 
0.579878 -1.001827  1.244982  0.715002 
0.905823 -1.337992  1.527582  0.595254 
1.166403 -0.985518  1.067078  0.664720 
1.038102 -0.894837  1.026989  0.692303 
1.085949 -1.371508  1.382522  0.564249 
1.390848 -1.224910  0.982188  0.566058 
0.147547 -0.439059  1.568431  0.498206 
0.431831 -1.365902  1.777407  0.566776 
1.120163 -1.133237  0.595276  0.667447 
2.733431 -1.299766 -0.207143 -0.235560 
1.029814 -1.163281  0.828693  0.673181 
0.937770 -1.397679  1.255255  0.583773 
0.466572 -1.530711  1.604988  0.499048 
1.804347 -1.332111  1.201551  0.356407 
1.186162 -1.734944  1.441966  0.306346 
2.018564 -1.137446 -0.680063  0.277953 
2.546935 -1.340717  0.517276 -0.085288 
1.112436 -0.890224  1.021014  0.678753 
0.891885 -1.164220  0.898166  0.689978 
0.988342 -0.742631  0.519038  0.694104 
1.640733 -1.029966  0.563446  0.525775 
1.850886 -1.086692  0.660242  0.423338 
0.749469 -1.175709  0.826667  0.701057 
2.056760 -1.301138  0.186191  0.253983 
0.933412 -1.325147  0.973612  0.630327 
1.326466 -0.869674  0.675949  0.636040 
1.066723 -1.183724  1.272894  0.642102 
1.941077 -1.047961  0.301212  0.382968 
2.144881 -1.010669  0.183988  0.269634 
1.112099 -1.379762  1.890337  0.509648 
0.248841 -1.534224  2.370552  0.369423 
1.132239 -1.573389  0.857466  0.468594 
0.617826 -0.922090  0.880290  0.734340 
1.534989 -1.037920  0.386565  0.565482 
1.474871 -0.757518  0.379406  0.577316 
1.067909 -1.273404  1.329786  0.610736 
2.105929 -1.083066  0.402208  0.287298 
0.933248 -1.189057  1.333730  0.657310 
0.459805 -1.103644  2.051324  0.621370 
1.040531 -1.180551  1.631714  0.620347 
1.418804 -1.757937  1.351244  0.230057 
0.600659 -1.027551  1.284180  0.710653 
2.505508 -1.294273  0.726780 -0.037694 
0.352483 -1.244084  2.060344  0.570209 
0.474926 -1.283866  2.153900  0.560964 
1.235424 -1.233200  1.434844  0.580981 
1.260634 -0.886557  1.242936  0.633735 
2.074087 -1.283912  0.194734  0.250653 
0.902480 -1.313321  0.835372  0.643316 
0.202963 -0.956418  2.251889  0.561741 
1.264471 -1.216161  1.078401  0.600309 
0.917091 -1.113396  1.531710  0.661844 
0.509250 -0.894625  1.758500  0.673016 
1.131996 -0.977588  0.819919  0.681263 
0.817542 -0.809318  0.840601  0.719571 
0.871267 -1.167251  1.136604  0.681560 
0.121911 -1.355813  2.778819  0.360367 
0.677451 -0.825189  0.959929  0.725149 
0.785554 -0.882292  0.734551  0.730782 
1.013310 -1.057803  0.964041  0.691106 
0.599864 -1.094094  0.743735  0.723968 
1.371772 -1.659549  1.545189  0.308749 
2.912333 -1.316863  0.597803 -0.381031 
1.201945 -1.917672  0.891025  0.163672 
1.303200 -1.395244  1.116011  0.519074 
0.685995 -0.625237  1.119471  0.675920 
1.553363 -1.261103  0.846820  0.503743 
1.658411 -1.417007  0.548367  0.401851 
2.809863 -0.973895  0.088215 -0.219619 
0.717646 -1.287339  1.853021  0.599413 
0.844723 -1.351532  1.760260  0.574752 
1.201634 -0.870382  0.925646  0.662143 
1.009306 -1.211066  1.573642  0.622195 
0.097423 -1.286294  3.068443  0.324568 
1.773884 -1.499977  1.637626  0.254810 
0.791805 -1.331502  1.263979  0.627457 
1.022028 -1.343896  1.860547  0.545031 
0.433412 -1.356061  2.014735  0.545083 
2.477640 -1.354335  0.685303 -0.040678 
1.575270 -1.528155  1.400288  0.340388 
0.455610 -0.832942  1.423559  0.693176 
0.746444 -1.090411  1.072580  0.710137 
2.071785 -0.830847 -0.136860  0.300241 
2.201776 -1.107705  0.759126  0.222251 
1.530590 -0.950588  0.577303  0.572936 
0.505725 -0.818583  1.294571  0.704851 
0.503538 -1.076332  1.020630  0.714451 
0.748215 -1.065952  1.624120  0.676537 
1.100295 -0.787711  0.868818  0.676979 
0.924637 -1.297463  1.644663  0.599053 
1.541649 -1.175560  0.823397  0.534057 
0.329657 -1.049856  0.937264  0.698459 
1.260716 -1.551022  1.602757  0.410070 
1.100926 -1.206535  0.909310  0.646688 
0.939253 -1.384884  0.956026  0.604135 
1.900599 -0.667842  0.317209  0.375907 
1.271528 -0.862100 -0.015732  0.642559 
1.153496 -1.127735  1.394470  0.629932 
0.630483 -1.091021  1.787866  0.660732 
0.847240 -0.844326  1.304590  0.699425 
1.308733 -1.381695  1.076887  0.525808 
1.489890 -1.235861  0.856164  0.534534 
1.439204 -1.270915  0.796645  0.541518 
1.901378 -1.357037  0.919831  0.310924 
1.835562 -1.367920  0.807612  0.342011 
2.663392 -0.979539 -0.495100 -0.126455 
3.040940 -1.631420  0.844757 -0.681360 
1.785639 -0.947095  0.617159  0.467366 
0.782298 -1.419445  1.563639  0.566080 
1.070266 -0.918371  0.843716  0.693660 
1.773737 -1.415877  0.988667  0.342525 
0.991836 -1.648251  1.808001  0.378210 
1.088650 -1.127471  1.059383  0.662460 
2.522307 -1.108281 -0.055531 -0.006991 
0.255631 -1.035355  1.633076  0.640685 
1.068459 -1.076347  0.688428  0.686420 
0.631603 -0.914038  0.732337  0.737842 
0.674426 -1.137818  1.209848  0.696984 
0.179387 -1.240378  2.388701  0.486195 
0.927382 -1.322120  1.037552  0.629720 
2.392952 -1.342856  0.299717  0.025344 
1.482662 -1.599546  0.836985  0.355245 
0.707980 -0.815697  0.394809  0.731440 
0.249093 -1.091340  1.394112  0.650660 
1.574430 -1.132165  0.722238  0.534051 
0.764857 -0.923574  0.955484  0.727110 
1.141444 -1.254416  1.485030  0.591724 
1.351248 -0.965098  1.006881  0.621017 
0.938890 -1.416304  1.030804  0.586022 
1.562157 -1.030366  0.897009  0.550119 
0.381522 -1.438593  2.329623  0.456650 
0.698011 -1.321345  1.799370  0.592722 
1.658593 -1.255355  0.451866  0.469350 
2.240542 -1.387219  0.181302  0.105836 
0.388245 -1.020232  1.482660  0.680759 
0.531830 -1.343379  2.265154  0.526569 
0.415460 -1.382967  2.162453  0.512097 
1.127381 -1.256535  0.914102  0.625778 
1.114925 -1.171690  1.530195  0.617592 
0.360432 -1.098407  1.899627  0.626533 
0.711095 -1.074552  1.746104  0.665582 
2.153854 -0.947229  0.707916  0.268906 
1.142456 -1.608556  1.446936  0.411881 
0.572293 -1.311072  1.361209  0.635412 
1.651797 -0.836747  0.595699  0.521697 
0.551648 -1.515830  1.754209  0.499987 
0.416534 -1.437251  2.384953  0.454238 
0.943657 -0.847000 -0.311060  0.691692 
1.704867 -1.302442  0.495956  0.432978 
0.917636 -1.304412  1.440655  0.614149 
1.494285 -1.035906  0.859173  0.575236 
0.101415 -1.122100  2.808923  0.422205 
1.067319 -1.366062  1.442733  0.565761 
1.788303 -1.636375  0.831288  0.205889 
1.953378 -1.599976  0.907560  0.147374 
0.055622 -0.646257  2.926728  0.361248 
0.948972 -1.010023  0.831198  0.709874 
0.537913 -1.024581  1.585307  0.686840 
0.095198 -0.846027  2.324537  0.514496 
2.230758 -0.957850  0.369670  0.222069 
2.183462 -0.964717  0.298381  0.250799 
0.500272 -0.927167  1.612653  0.686727 
0.822151 -1.041070  1.043686  0.713114 
1.377424 -1.415105  0.271323  0.501699 
0.393188 -0.756919  1.603431  0.660281 
2.849664 -1.291833  0.523904 -0.314925 
1.783118 -1.385527  0.578061  0.362364 
1.918043 -1.735099  0.782679  0.066873 
0.626711 -1.094069  1.359423  0.696762 
1.641039 -0.665852  0.467091  0.495118 
0.749197 -1.216545  1.445401  0.658466 
0.429993 -1.233140  1.436525  0.646923 
0.260158 -1.283073  2.627667  0.455098 
0.687938 -1.625185  1.947070  0.407312 
1.549761 -0.952101  0.813372  0.562067 
0.492927 -1.113654  2.041147  0.623781 
0.390136 -1.443756  2.363056  0.450366 
0.859783 -0.916910  1.136088  0.711584 
1.022081 -1.089237  1.678282  0.638375 
0.389942 -1.501898  2.182191  0.443250 
1.046250 -1.378904  1.293885  0.573909 
2.147054 -1.352882  0.498348  0.183138 
0.189903 -0.696308  1.528263  0.610040 
0.426709 -1.283388  1.747622  0.602601 
0.223233 -1.270470  2.276222  0.504586 
0.566986 -0.814804  0.750951  0.730248 
0.740305 -1.216434  1.494079  0.655220 
0.927140 -1.324966  0.977633  0.631038 
1.826052 -1.424969  1.347973  0.294253 
0.872985 -1.137186  1.553682  0.660202 
0.959359 -0.868958  0.868336  0.708791 
0.651094 -1.184896  1.563278  0.661354 
0.514467 -1.288258  1.920303  0.590871 
0.288528 -0.737735  1.397858  0.653903 
1.113062 -1.067448  0.883459  0.674732 
1.726655 -1.391868  0.831850  0.380548 
0.945915 -1.190895  1.360321  0.653383 
0.470682 -0.885960  1.837627  0.661382 
1.739581 -1.285219  0.821724  0.419885 
0.375692 -0.846278  0.904506  0.711388 
1.354447 -1.328250  1.224309  0.528502 
2.108008 -0.713975  0.064060  0.267845 
1.106364 -0.623324 -0.058193  0.632638 
1.138081 -1.644402  1.602738  0.374453 
1.915813 -1.019271  0.584803  0.400081 
0.169405 -1.338759  2.670493  0.401684 
0.517860 -1.318566  1.480914  0.621285 
2.453572 -1.150617  0.692176  0.044336 
0.496659 -0.865484  0.947151  0.725659 
0.442786 -1.527604  2.271839  0.422497 
0.753064 -1.384869  1.298020  0.604330 
0.340487 -0.823493  1.836027  0.638658 
1.175007 -0.931859  0.518797  0.677464 
0.809131 -0.948661  1.508971  0.691558 
0.336816 -1.135356  2.065126  0.595823 
0.291868 -1.077429  1.851350  0.621992 
2.640083 -1.863124  0.777047 -0.522095 
1.161861 -1.066260  0.929758  0.663243 
1.934922 -0.991475  0.700285  0.390948 
0.828945 -1.115341  1.117827  0.697778 
0.298566 -1.111734  2.057443  0.593885 
0.936724 -1.143131  1.657889  0.642371 
0.949641 -1.360113  1.204506  0.602499 
2.004213 -1.448685  0.372358  0.218746 
0.818866 -1.293650  1.552854  0.619396 
2.974666 -1.517620  0.637400 -0.539273 
0.069011 -1.114218  2.964043  0.382956 
0.324893 -1.183107  1.976325  0.593003 
0.944651 -1.235122  1.439410  0.635024 
1.837054 -1.181002  1.237938  0.389443 
2.295488 -1.391052  0.602535  0.071090 
2.306465 -1.194097  0.930068  0.130065 
2.600749 -1.238220  0.074171 -0.095272 
1.663149 -1.775983  1.123025  0.138332 
0.391756 -1.487957  2.285034  0.437513 
0.667843 -1.044494  1.372972  0.702322 
1.469961 -0.998609  0.850412  0.587189 
1.690438 -1.572345  0.921814  0.291060 
1.122114 -1.664488  0.894682  0.405014 
0.532137 -1.552669  1.677822  0.483569 
2.705955 -1.408561  0.346978 -0.243319 
0.738857 -0.878946  0.619254  0.735107 
1.123798 -1.391423  1.253865  0.556009 
1.214066 -1.094259  1.542638  0.611068 
1.421491 -1.616096  1.057760  0.356064 
0.360490 -1.120796  2.543610  0.534715 
1.377123 -0.867735  0.007416  0.614050 
0.177778 -1.277359  2.697696  0.423330 
0.258810 -0.634440  1.200233  0.633796 
0.622509 -1.026088  1.618420  0.685530 
1.503755 -1.398932  1.136095  0.453611 
0.395231 -1.159347  2.065888  0.600040 
0.130396 -0.860625  2.193442  0.545759 
0.776227 -1.340527  1.510729  0.607345 
0.810586 -1.143970  1.359822  0.679169 
1.509423 -1.538748  1.210128  0.370191 
1.209290 -1.311876  0.922696  0.587324 
1.404895 -1.041424  0.667101  0.608310 
0.176403 -0.773124  1.670860  0.609106 
2.336998 -1.099097  0.259428  0.136320 
1.041107 -1.316151  1.109967  0.612018 
1.091011 -0.833649  0.198024  0.686948 
1.896810 -1.044565  0.691529  0.405891 
2.056451 -0.964499  0.207328  0.324790 
0.434352 -1.135999  1.253299  0.685187 
0.539223 -1.365989  2.044406  0.545973 
2.995467 -1.036791  0.400286 -0.386564 
1.310785 -1.367145  0.891125  0.539106 
2.478115 -1.160961 -0.146402  0.010948 
1.779221 -1.413917  0.806458  0.346821 
1.108830 -0.732114  0.699999  0.669504 
0.619429 -1.544761  2.316321  0.414964 
2.343190 -1.340139 -0.166087  0.046692 
1.897488 -0.863829 -0.047348  0.401194 
1.240795 -1.338820  1.322359  0.548862 
0.678435 -1.218365  1.192288  0.677321 
2.362945 -1.265572  0.283239  0.075732 
0.727262 -1.021269  1.584142  0.686312 
1.113562 -1.142164 -0.209292  0.649604 
1.959095 -1.424465  1.477884  0.217863 
1.048969 -0.828768  0.191196  0.693924 
0.789691 -1.205995  1.657287  0.641288 
1.825751 -1.217730  1.163183  0.388890 
2.229379 -1.149408  1.128563  0.183096 
1.375853 -1.333776  0.745763  0.538486 
1.429127 -0.830179  0.396593  0.602784 
0.441199 -1.112439  1.389360  0.681795 
1.128248 -0.922975  0.862310  0.681999 
2.939150 -1.174409 -0.066326 -0.370015 
0.573242 -0.942523  0.711125  0.737912 
1.986415 -0.942396  0.449170  0.367092 
1.759787 -1.325651  1.152484  0.382280 
1.740373 -1.535468  0.791677  0.296719 
1.294777 -1.722706  0.679042  0.323649 
1.439547 -1.148619  0.700545  0.578530 
0.886328 -0.882312  0.878340  0.718236 
1.844515 -1.468180  1.163502  0.273505 
1.383195 -1.407294  1.133344  0.489267 
0.798150 -1.199223  1.020799  0.685071 
1.353745 -1.013325  0.442804  0.627776 
1.123448 -0.821344  0.731961  0.680080 
0.578331 -0.938103  1.210831  0.719569 
0.259304 -0.945015  1.502560  0.658215 
1.342304 -1.592751  1.387969  0.377294 
0.436245 -0.519313  0.877641  0.637536 
1.052650 -1.218723  1.070615  0.645682 
1.598987 -1.202267  1.060396  0.496837 
1.049953 -1.520809  1.266706  0.499130 
0.843867 -1.601213  1.855461  0.424737 
2.282509 -0.821496 -0.389810  0.155370 
0.815881 -0.838438  1.472630  0.689750 
2.791062 -1.053985  0.167943 -0.208219 
1.127103 -1.403511  1.488985  0.533231 
0.197049 -1.389461  2.678887  0.385623 
1.774092 -1.190101  0.950991  0.430346 
1.956820 -1.211189  0.152484  0.338347 
0.443180 -0.588301  1.020884  0.659841 
0.462091 -0.713107  1.230259  0.687226 
2.069079 -1.444075  0.866546  0.179665 
0.220580 -0.977416  2.039008  0.593419 
0.908358 -1.373246  2.181019  0.509426 
0.493488 -0.706628  0.910637  0.703167 
2.342768 -1.128453  0.236124  0.126435 
1.792578 -1.274009  0.446183  0.404036 
0.342621 -1.540184  1.828691  0.454292 
1.199556 -1.165730  0.927682  0.635823 
0.405736 -0.960590  1.232839  0.704039 
0.212363 -1.240408  2.059100  0.540395 
0.310857 -1.533513  2.091136  0.422011 
1.369439 -0.941490  0.114009  0.621596 
0.601354 -0.940922  1.036455  0.728546 
1.172915 -1.737869  0.866317  0.336959 
0.729256 -1.178576  1.748311  0.643557 
0.771720 -0.814270  0.700818  0.726592 
1.366611 -1.110606  1.095282  0.596452 
1.519531 -1.090548  0.711443  0.562265 
0.917255 -0.709129  0.989935  0.686879 
1.621729 -1.193550  0.900757  0.496435 
0.454588 -1.329596  1.728422  0.589806 
0.444336 -1.445494  2.027752  0.501506 
2.285915 -0.692524 -0.235886  0.139131 
1.171907 -0.884333  1.392119  0.645115 
0.567411 -1.558488  1.391363  0.504800 
2.205408 -1.096381  0.155084  0.220764 
0.490788 -1.146361  1.786592  0.645389 
0.334570 -1.371077  2.550793  0.447656 
2.108693 -1.528397  0.567478  0.113715 
0.565191 -0.845867  1.078808  0.722422 
1.781358 -1.278709  0.593262  0.407215 
0.998960 -1.466810  0.717002  0.560445 
1.782210 -1.234452  0.381534  0.421673 
2.242591 -1.121207  0.594986  0.196185 
1.174014 -0.918423  0.946405  0.669459 
0.482277 -1.286281  2.064989  0.572061 
0.375265 -1.016581  1.961017  0.632741 
0.809494 -0.942846  0.192458  0.729248 
1.472018 -1.017978  0.956471  0.581485 
1.381867 -0.994377  0.451008  0.620845 
0.314765 -0.826236  1.906919  0.626324 
1.025345 -1.362271  1.290240  0.585179 
1.136225 -1.353541  0.742659  0.591126 
1.399862 -1.089726  0.379393  0.603940 
1.145245 -1.217720  0.643081  0.640479 
0.364431 -1.077969  1.794136  0.641785 
1.504458 -1.332431  1.130652  0.483422 
1.855507 -0.759560  0.671586  0.418607 
0.883173 -1.100855  1.455966  0.673983 
1.034780 -1.507124  0.838092  0.528886 
2.290492 -1.239684  0.393352  0.134523 
1.002844 -1.467056  1.344555  0.533023 
1.853188 -1.070232  1.459118  0.388934 
0.402298 -1.040821  1.467898  0.681823 
0.746595 -1.398803  1.983825  0.535999 
0.884294 -0.898683  0.678266  0.723658 
0.926291 -1.240409  1.412072  0.637717 
1.845661 -1.379545  0.354965  0.335119 
1.679664 -1.062433  0.215329  0.503274 
1.138419 -0.810599  0.691055  0.676461 
1.666719 -0.932856  0.326462  0.519467 
0.996639 -0.704507  0.841399  0.679942 
1.898542 -1.377426  0.847726  0.305434 
0.361110 -1.068635  1.856547  0.636049 
1.990756 -1.194636  0.719933  0.326802 
1.914746 -1.339015  0.452018  0.319044 
1.304577 -1.095217  0.860822  0.625917 
0.641102 -1.056757  1.464601  0.694577 
2.143568 -0.930717  0.405658  0.276902 
0.488098 -1.087499  2.106129  0.619883 
1.188620 -1.355033  1.301070  0.555717 
0.817629 -1.348303  1.264594  0.618360 
0.741203 -1.719095  1.010308  0.406312 
1.036369 -0.897539  0.859159  0.698668 
0.912023 -1.258975  1.038481  0.654956 
0.918404 -1.367585  1.458198  0.586368 
1.109248 -1.271633  1.565004  0.585856 
2.924540 -1.164640  0.807509 -0.347014 
0.752787 -1.064421  0.986921  0.717362 
2.453614 -1.089409  0.470060  0.057853 
1.463346 -0.974964  0.852085  0.590754 
2.480010 -1.279784  0.044458 -0.018443 
1.272213 -1.138326  0.915433  0.624580 
0.637819 -1.077455  0.863701  0.723555 
1.392801 -0.906227  0.318203  0.618324 
1.548492 -1.381026  1.087315  0.448318 
1.271847 -1.355625  1.296042  0.535444 
1.735009 -1.140752 -0.013278  0.459103 
1.661749 -1.060858  0.360366  0.513094 
0.715351 -0.863080  0.801395  0.732073 
0.873849 -1.083286  1.188398  0.695407 
0.686986 -0.826754  1.030525  0.722240 
0.360701 -1.171695  1.302104  0.663331 
1.291167 -1.087951  0.875344  0.630326 
1.637402 -1.254802  0.158148  0.474268 
0.668055 -1.068000  1.798982  0.662549 
0.381495 -1.475698  2.050516  0.473855 
0.799539 -0.954949  1.448666  0.696841 
0.833306 -0.762665  0.657943  0.715052 
0.487030 -0.818033  0.629047  0.728040 
0.707142 -1.350500  1.290201  0.622460 
0.190565 -0.976595  1.527922  0.637209 
0.835969 -1.253618  1.098593  0.661927 
1.585395 -1.425033  1.376562  0.396133 
1.361391 -1.274967  0.753841  0.565274 
0.241886 -1.212944  1.911914  0.573752 
0.448753 -1.316527  1.791691  0.588141 
1.788472 -1.112954  1.016488  0.438736 
0.767961 -1.450271  1.970487  0.510156 
1.028399 -1.348618  1.513170  0.574664 
0.313118 -0.913200  2.065160  0.612765 
0.407455 -1.483337  2.203590  0.453630 
1.089786 -1.320646  0.635652  0.615769 
1.925231 -0.894921 -0.724155  0.345706 
0.976439 -0.755423  0.207210  0.695370 
0.834055 -1.129946  0.632435  0.709142 
0.483912 -1.134279  1.428177  0.678924 
0.061714 -1.313722  2.313317  0.431979 
1.057441 -1.308459  1.067438  0.614217 
1.251327 -1.014177  0.854438  0.650501 
0.731312 -1.293347  1.658803  0.615906 
1.369399 -1.316384  1.337693  0.521805 
1.760228 -1.334094  0.652896  0.394824 
0.793876 -1.325877  1.770853  0.588659 
0.857593 -1.012674  1.637418  0.673019 
1.427564 -1.185701  1.156817  0.557637 
1.146958 -1.006273  0.326297  0.679626 
1.694506 -0.976112  0.127028  0.502861 
2.363348 -0.931128 -0.270616  0.113947 
1.018292 -0.838586  1.313561  0.676576 
1.779580 -0.802388  0.577318  0.462281 
2.034408 -1.094088  0.512243  0.326899 
1.035927 -1.081739  0.468690  0.692793 
0.274879 -1.019797  2.484824  0.541656 
1.380955 -1.202332  0.828713  0.580678 
1.504283 -1.173975  0.367317  0.551720 
0.865814 -0.701699  0.691618  0.699098 
3.035365 -1.257175  0.214088 -0.475986 
3.248351 -1.181246  0.836147 -0.667791 
0.771139 -0.950762  1.052216  0.722609 
1.076338 -1.347585  1.332857  0.579985 
1.350664 -1.049622 -0.334526  0.600377 
0.961778 -1.013732  0.525378  0.712348 
1.659368 -1.029878  0.703238  0.516573 
0.752022 -0.928212  1.023274  0.725218 
2.129060 -1.332176  0.334091  0.201873 
1.301558 -1.603120  1.478820  0.374862 
1.034112 -1.281421  1.019001  0.630471 
0.894191 -0.995272  1.303677  0.696244 
0.610302 -1.439196  1.359117  0.577413 
1.084702 -0.742882  0.370285  0.677477 
1.782484 -0.918179  0.484676  0.469538 
0.611020 -1.081194  1.256824  0.705504 
1.332341 -1.104993  0.167063  0.618094 
0.187889 -0.964088  2.472610  0.524764 
0.510349 -1.099150  1.291355  0.697049 
1.844259 -1.525138  0.893107  0.251900 
1.780067 -1.614500  1.379775  0.198786 
1.849960 -1.219252  0.923503  0.387159 
0.835135 -0.990525  1.127806  0.712513 
0.722956 -1.143087  0.439687  0.714432 
0.023977 -0.999218  3.512714  0.262127 
0.336765 -1.043770  2.307427  0.578514 
0.660688 -1.417688  1.767333  0.553474 
1.608927 -1.080730  0.937955  0.524270 
1.049289 -0.955637  0.809493  0.698014 
0.391088 -0.930907  1.952593  0.640000 
1.414973 -1.384784  1.475095  0.468290 
1.058464 -1.024342  0.456903  0.696147 
1.194062 -1.054639 -0.162468  0.649801 
0.904248 -1.134720  1.707730  0.643474 
1.258372 -1.129287  1.306117  0.610974 
0.862970 -0.993590  0.434401  0.725580 
0.911105 -1.415112  1.438860  0.566164 
1.691723 -1.767395  1.532436  0.106776 
0.803700 -1.356653  1.159307  0.621812 
0.736477 -1.021888  0.652411  0.731846 
1.055781 -1.075378  0.562248  0.690167 
0.341213 -0.825599  0.620757  0.709587 
0.286349 -1.353908  2.433523  0.463951 
1.005647 -1.266697  1.628658  0.600297 
1.047584 -1.448603  1.225323  0.543171 
1.534841 -0.892847  0.605677  0.570673 
0.430477 -0.931181  1.655888  0.675990 
0.759339 -0.857333  0.494267  0.733267 
1.693691 -1.013617  0.798539  0.501731 
0.710740 -0.933680  0.964523  0.729514 
0.429760 -1.114691  1.888010  0.634971 
1.280430 -0.795630  0.368059  0.642028 
0.323267 -0.801536  1.718894  0.644616 
1.323132 -1.521228  1.001844  0.450253 
1.787617 -0.763214  0.335302  0.452072 
0.914620 -1.670248  1.396082  0.408184 
0.261973 -0.905738  1.660710  0.645084 
1.249603 -1.321345  1.091432  0.566864 
1.165091 -1.182240  1.044531  0.634894 
1.054409 -1.570765  1.326829  0.462918 
0.775128 -1.472202  1.581877  0.537031 
2.285410 -1.059117 -0.004012  0.170113 
0.926920 -1.258873  0.921975  0.657666 
0.897893 -1.407480  0.916457  0.599722 
1.036659 -0.986880  0.762986  0.699927 
0.757203 -1.245779  1.414230  0.651268 
0.260624 -1.005003  1.792415  0.629369 
2.018769 -1.118072  1.031678  0.319767 
0.849027 -1.291746  1.876777  0.586245 
0.890759 -1.071995  1.541486  0.671012 
1.199917 -1.294220  0.567851  0.603414 
2.419122 -0.829940  0.249055  0.088496 
1.796844 -1.011942 -0.391500  0.431376 
1.762453 -1.593953  0.955760  0.243683 
0.387403 -1.053280  1.200366  0.695909 
1.653621 -1.479358  1.575357  0.324428 
1.006614 -1.429774  0.659594  0.579887 
1.144374 -1.128792  1.294555  0.638368 
2.785942 -1.319510  0.124960 -0.274970 
2.601689 -1.111312  0.601962 -0.058317 
1.997477 -1.179541  0.737992  0.326787 
2.862116 -1.603003  0.791321 -0.494966 
0.729722 -1.311897  1.933769  0.580630 
1.339196 -1.318245  1.278851  0.533706 
1.183909 -1.294186  1.425209  0.572944 
0.888621 -0.878342  1.132983  0.707456 
1.397695 -1.385484  1.248131  0.488939 
1.202053 -1.224408  0.899768  0.620184 
1.546444 -1.191029  1.087907  0.518579 
1.043717 -1.342161  0.930656  0.608379 
0.858131 -1.474339  1.251846  0.553137 
0.370681 -1.012885  2.000526  0.627694 
1.292069 -0.824416  0.772128  0.639886 
0.973571 -0.695599  0.732252  0.683793 
1.263395 -0.980526  1.035531  0.643273 
1.213175 -0.799366  0.177014  0.656402 
0.512104 -1.014971  1.970752  0.647196 
0.456634 -1.410880  1.802982  0.545758 
1.036560 -0.860843  0.566772  0.701847 
0.668333 -0.680114  0.287510  0.706127 
3.185300 -1.030391 -0.247753 -0.590762 
3.988172 -1.330719  0.794032 -1.593494 
0.599811 -0.732078  0.527707  0.720149 
1.765589 -1.615408  0.684218  0.234425 
1.749383 -0.949959  0.410799  0.484251 
1.984929 -1.161367  0.878746  0.334582 
0.810007 -1.370920  1.822716  0.562738 
2.221866 -1.544793  0.869766  0.028721 
0.606289 -1.458734  1.587818  0.549298 
0.507163 -1.452025  1.754818  0.533823 
1.284401 -1.736947  0.351315  0.315428 
0.276352 -1.119390  1.799966  0.616694 
1.490834 -0.974374  0.572608  0.586279 
0.531428 -0.895341  1.694243  0.680639 
0.968447 -0.930266  1.234930  0.693248 
0.605355 -1.103940  2.083684  0.624949 
0.212949 -1.338546  2.790268  0.393046 
1.024779 -1.012929  0.744400  0.700409 
1.779997 -0.956322  0.164137  0.466561 
1.310187 -1.414791  1.232586  0.501338 
1.228548 -0.986539  0.824589  0.658972 
1.055435 -1.257804  1.388112  0.614351 
1.504216 -0.785220  0.489663  0.572108 
0.360470 -0.950284  1.998723  0.629533 
2.996993 -1.794122  1.375867 -0.796479 
0.768789 -1.178066  1.304933  0.677667 
0.774769 -0.987826  1.443447  0.697563 
0.119924 -0.787702  2.325391  0.516020 
1.291164 -1.152872  1.129182  0.607394 
1.187545 -1.386141  0.902166  0.561060 
2.269266 -1.156746  0.783008  0.168313 
0.352413 -0.817936  1.359148  0.681704 
0.597546 -0.999292  1.204700  0.717769 
1.151427 -1.007745  0.947288  0.671308 
1.161611 -1.622764  1.242483  0.411520 
1.856039 -1.126743  0.682176  0.413226 
0.238425 -0.897511  2.154247  0.584079 
0.373069 -1.205908  1.548018  0.638187 
1.745791 -1.321734  0.687823  0.405884 
1.873235 -1.322434  0.614418  0.346314 
0.962227 -1.340403  0.373844  0.628884 
2.548051 -1.022838  0.749524 -0.006491 
1.129146 -0.731881  1.019407  0.656097 
0.660054 -1.186413  1.182428  0.687237 
0.940314 -0.848016  0.522517  0.715388 
0.925967 -0.799290 -0.206712  0.694369 
1.697320 -1.072338  0.373279  0.496611 
1.004199 -0.812825  0.873432  0.696930 
0.303973 -1.037296  1.895520  0.625004 
0.097656 -1.037948  3.176000  0.361641 
2.032222 -0.645127 -0.053126  0.289601 
1.882172 -1.311056  0.997820  0.336843 
1.644606 -0.890122 -0.228381  0.510060 
0.633385 -1.596351  2.011884  0.420985 
1.933901 -1.424409  1.034200  0.257884 
1.893848 -1.258430  0.583612  0.359950 
1.269352 -1.137575  0.838248  0.627833 
1.892726 -1.365097  0.693829  0.317370 
0.619704 -0.919741  1.190625  0.721000 
0.712718 -1.143489  1.347625  0.685950 
0.514181 -0.852750  1.486867  0.695117 
0.650750 -1.139138  0.865891  0.712011 
1.872795 -1.169841  0.405370  0.396469 
1.355557 -1.070420  1.059777  0.607994 
0.071414 -0.809166  2.706155  0.441333 
0.940530 -1.275903  1.826449  0.587132 
0.761054 -0.859870  0.614714  0.732740 
0.156506 -1.204970  2.189631  0.518150 
0.494129 -1.361205  1.901718  0.561891 
0.865774 -1.181649  1.368233  0.664614 
0.697479 -1.111564  0.918936  0.714689 
1.943839 -0.940783  0.509145  0.389885 
2.361335 -1.010919  0.241961  0.130676 
0.805866 -1.005999  1.405432  0.696898 
1.594556 -1.260551  0.987771  0.483552 
2.533655 -0.931645 -0.431341 -0.019173 
0.895480 -1.202224  0.487351  0.686234 
0.507914 -1.219828  1.966033  0.607999 
1.411205 -1.295446  1.158031  0.527753 
2.218203 -1.067887  0.392522  0.220860 
0.625175 -1.034689  1.413977  0.701126 
1.622629 -1.177850  1.086648  0.492839 
1.453540 -0.682345 -0.202377  0.551361 
1.152135 -1.267874  0.979689  0.614384 
1.541352 -0.942206  0.621544  0.568772 
0.632052 -1.523945  1.768693  0.494678 
1.180036 -0.901153  0.756266  0.673158 
1.512893 -1.317577  0.943076  0.494533 
1.360670 -1.208787  1.187823  0.570293 
1.193137 -1.163583  0.743481  0.642830 
0.934362 -0.920503  0.981585  0.710103 
0.968178 -1.474772  1.268845  0.538723 
3.158799 -1.135043 -0.346559 -0.586071 
1.533838 -1.173030  1.147097  0.524940 
1.665182 -1.599140  1.091803  0.276714 
1.903207 -1.151991  1.244929  0.363246 
1.265216 -0.781773  0.757360  0.641715 
0.418148 -1.291995  2.145167  0.552815 
1.081873 -0.917986  0.808492  0.692456 
2.510196 -1.306818  0.559139 -0.043961 
1.703869 -1.429277  0.861917  0.371146 
0.962264 -0.940762  0.628245  0.715122 
0.910377 -1.107769  0.479142  0.706357 
0.668166 -1.089465  1.832627  0.655757 
1.636762 -0.992442  0.836538  0.526006 
1.554590 -1.452434 -0.237781  0.405198 
1.273971 -1.340678  0.615744  0.566239 
0.419751 -0.826209  1.415553  0.688873 
0.510540 -0.761743  1.589099  0.674967 
0.578886 -1.805961  2.557960  0.177529 
2.442477 -1.182335  0.350196  0.045559 
1.191142 -1.686901  1.306589  0.353190 
1.317263 -1.125369  1.086853  0.608226 
1.161334 -1.589157  1.136228  0.440775 
0.666106 -0.967124  1.380197  0.707886 
0.977749 -1.560706  1.144969  0.492422 
1.758846 -0.884607  0.364142  0.478786 
1.361282 -1.402658  0.928253  0.506832 
1.150297 -1.493433  1.144906  0.502854 
1.670849 -1.147909  0.494773  0.494310 
0.932255 -1.269811  1.092206  0.646313 
1.255408 -1.028628  0.687161  0.651802 
1.018931 -1.534004  1.673527  0.464857 
0.843352 -1.140350  1.505004  0.666399 
0.351511 -1.183915  1.907979  0.605507 
1.965597 -1.319182  0.605165  0.300067 
0.570377 -1.058811  1.530017  0.688783 
1.598509 -1.104861  0.631086  0.531418 
1.022835 -1.573102  0.908073  0.487370 
1.062535 -0.855019  0.517997  0.697119 
1.710927 -1.339716  0.738190  0.412953 
2.337650 -1.158288  0.526523  0.125658 
1.868965 -1.078734  0.642270  0.415914 
1.430915 -1.200364  0.632689  0.569274 
1.383320 -1.050424  1.133223  0.598866 
0.582965 -0.895174  0.976656  0.730190 
1.131211 -1.061619  0.463143  0.677938 
2.597035 -1.069648  0.637233 -0.048156 
0.667379 -1.272796  1.512205  0.638245 
1.388650 -1.136833  1.311331  0.572446 
0.263024 -1.352956  2.284093  0.481019 
1.461411 -1.309009  1.401353  0.491111 
0.790908 -0.959228  1.137601  0.716998 
1.059339 -0.773071  0.269102  0.686185 
1.133305 -1.121507  0.959017  0.658938 
0.818840 -1.071192  0.939302  0.713600 
3.450683 -1.192903 -0.422652 -0.914639 
1.544559 -1.450286  0.142197  0.424847 
1.963216 -1.076190  0.648303  0.367735 
1.988659 -1.053095  0.838604  0.353448 
3.365995 -1.415060  0.666108 -0.877775 
1.263475 -1.284270  1.152025  0.574528 
0.446524 -0.870167  1.815158  0.660418 
1.104541 -0.859601  1.272930  0.665554 
0.244711 -1.597244  2.309197  0.336148 
0.584678 -1.133614  1.089478  0.704717 
0.878633 -1.576606  1.337308  0.483046 
0.584311 -1.150715  1.215720  0.694403 
0.981511 -1.514040  0.670647  0.536594 
0.652096 -0.844904  1.252910  0.713417 
0.978374 -1.059105  0.481056  0.705077 
2.099072 -1.049849  0.738292  0.293843 
1.292161 -1.060566  1.053316  0.627481 
0.925880 -1.441577  1.892013  0.508923 
0.719766 -1.263849  0.998350  0.670556 
0.015625 -1.376368  4.414581 -0.087522 
0.966862 -0.777765  0.542406  0.703272 
1.445893 -1.310189  0.510526  0.528449 
1.546677 -0.758206 -0.280034  0.530950 
0.954401 -1.061133  1.210108  0.687784 
1.562806 -1.222455  1.134713  0.501264 
0.837441 -0.884353  1.093993  0.714770 
0.319784 -1.428884  2.234252  0.464251 
2.022916 -1.429939  0.942524  0.210668 
2.270748 -1.401370 -0.035655  0.072952 
0.289299 -1.022597  1.434206  0.666016 
1.420045 -1.218474  1.060945  0.555547 
1.969697 -0.883196 -0.007614  0.366157 
1.183436 -1.261972  1.516694  0.577519 
1.370150 -1.505934  1.057786  0.443409 
0.704057 -1.186066  1.185366  0.685918 
0.889808 -1.069354  0.576271  0.714680 
3.016051 -1.378268  0.131014 -0.507777 
0.892500 -1.622526  1.629995  0.427064 
1.652255 -1.075344  0.770397  0.512469 
0.505095 -1.120862  1.718102  0.658613 
0.364555 -1.356084  2.320956  0.494808 
0.790903 -1.148982  1.438148  0.673934 
1.664258 -1.121791  0.711652  0.500625 
0.674580 -1.094829  2.106678  0.622819 
0.857126 -1.201213  1.578644  0.643940 
0.761925 -1.270423  1.382183  0.644968 
1.041273 -1.055212  0.999937  0.685458 
0.742141 -0.790664  0.998091  0.716806 
0.703468 -1.146979  1.480747  0.675860 
1.309151 -1.014174  1.018401  0.629478 
0.933016 -1.155619  0.722710  0.691532 
2.352221 -1.680831  0.935627 -0.155013 
1.325474 -1.535670  1.256197  0.427928 
1.500539 -1.147594  1.276721  0.535503 
0.282691 -0.704211  1.345204  0.649065 
1.440294 -1.039698  0.339953  0.597594 
1.899022 -1.016426  0.099475  0.403755 
0.314942 -0.778509  1.307781  0.672744 
0.774732 -1.016464  1.697095  0.673894 
1.048882 -1.375607  1.338008  0.572105 
0.945123 -1.077810  1.354977  0.677606 
1.695798 -0.969631  1.228484  0.485917 
1.769371 -1.370403  0.583983  0.375602 
1.886175 -1.114330  0.435392  0.402031 
2.128995 -1.032555  0.128698  0.275794 
0.960846 -1.154556  1.053393  0.677732 
0.489498 -1.836365  1.857448  0.239706 
0.296850 -1.204048  1.747056  0.606369 
1.724629 -0.855749  0.500840  0.492834 
1.499807 -1.240227  0.658281  0.533853 
3.163493 -1.182858  0.260349 -0.578632 
0.787102 -1.142949  1.331751  0.683029 
1.120549 -1.201070  1.010716  0.640608 
2.149321 -1.390265  0.236851  0.162481 
1.094110 -0.905750  0.803461  0.690048 
0.839177 -1.223439  1.719731  0.626312 
0.846133 -1.063533  1.265743  0.696565 
0.259587 -0.907869  1.814480  0.629483 
0.716639 -1.235332  1.974966  0.603512 
0.216559 -1.153001  2.549280  0.495550 
0.657247 -1.103893  1.625524  0.673692 
1.454829 -1.539252  0.847261  0.404003 
1.933577 -1.012988  0.753565  0.389059 
2.326868 -1.140840  0.398516  0.136660 
1.323560 -0.850483  0.340616  0.636032 
0.283627 -1.011600  2.123014  0.595953 
1.968260 -1.398000  0.234492  0.262079 
0.571494 -1.244228  1.768441  0.624857 
0.167413 -1.306332  2.755950  0.399230 
0.403730 -0.767937  1.599870  0.664004 
1.534264 -1.399194  1.378447  0.427938 
1.976297 -1.158795  0.024405  0.337951 
0.526910 -1.532205  1.733393  0.490854 
0.801295 -0.727020  1.114141  0.696674 
1.481134 -0.989224  1.149688  0.571992 
0.675382 -0.990253  1.502870  0.697327 
0.958584 -1.148864  0.797342  0.688108 
1.111455 -1.754874  1.305612  0.314984 
0.431401 -1.129192  1.505551  0.668606 
0.412281 -1.202772  2.549240  0.522132 
0.940653 -1.143066  1.071028  0.682234 
0.386786 -1.252809  2.362846  0.531993 
1.112695 -1.100659  0.785754  0.672194 
0.857591 -1.505477  1.629347  0.507048 
2.609660 -1.101761  0.252396 -0.064399 
2.900954 -0.901365 -0.406952 -0.322886 
1.001391 -1.379615  1.515510  0.564952 
2.121371 -0.938886  0.335284  0.289566 
1.090226 -1.375370  1.895225  0.515361 
1.355708 -1.770880  1.484030  0.228588 
1.424297 -1.436415  1.001286  0.467688 
0.667915 -0.967172  1.369440  0.708592 
1.018475 -1.311003  1.484370  0.594024 
0.760472 -1.443669  1.482620  0.561561 
1.502251 -0.819192  0.580053  0.576943 
1.281269 -1.470869  1.529652  0.458770 
0.531872 -0.847373  0.553724  0.734634 
0.570462 -1.081950  1.803708  0.660117 
0.516209 -1.186551  1.729584  0.643143 
0.271912 -1.124034  2.167713  0.571565 
1.306217 -1.294615  0.457970  0.576540 
1.868567 -0.940473 -0.021818  0.418860 
2.206344 -1.371392  0.525583  0.138278 
1.069785 -0.812653  1.282596  0.666958 
2.300447 -1.563130  0.783771 -0.031874 
0.443614 -0.995201  1.585723  0.681587 
2.053467 -1.648226 -0.096396  0.052427 
1.554976 -1.102040  0.386396  0.548893 
0.495396 -0.927715  1.416330  0.702175 
0.246695 -1.423393  2.508284  0.410304 
1.206610 -1.150252  0.776196  0.642114 
1.248052 -1.110304  1.197557  0.623796 
0.756889 -1.060095  0.933850  0.719679 
1.707538 -1.061634  0.777409  0.490965 
1.026161 -0.967392  1.471922  0.667632 
0.158773 -1.127433  2.695662  0.459966 
1.602066 -0.967098  1.135277  0.529448 
0.558211 -1.350863  2.027836  0.555438 
0.558412 -1.189652  0.945622  0.696658 
0.934594 -1.177514  1.666576  0.633703 
0.965873 -0.845779  0.531981  0.711715 
0.808216 -1.210605  1.302150  0.666232 
2.172977 -1.221070  0.688421  0.214132 
0.257005 -1.151389  1.673939  0.617789 
2.626394 -1.021567 -0.381282 -0.092203 
1.912393 -1.491439  0.614762  0.243668 
1.327205 -1.602177  0.162259  0.402959 
0.528908 -0.635081  0.083427  0.687460 
1.443231 -1.470652  0.781143  0.450065 
1.093915 -0.981321  0.508189  0.692885 
1.390744 -1.187550  0.648111  0.585241 
0.357672 -0.860977  1.843760  0.644261 
2.318248 -1.365992  0.673292  0.066607 
2.516749 -1.057375 -0.178009 -0.000190 
0.801977 -1.260912  0.933078  0.669116 
0.288639 -0.955720  2.003646  0.614906 
1.187351 -1.396419  1.362175  0.533000 
0.878172 -0.902224  0.303676  0.724557 
0.537854 -0.808401  1.029303  0.719572 
2.000740 -1.586025  0.735769  0.135858 
0.421470 -1.162150  1.517214  0.659126 
1.164536 -1.053592  0.480502  0.671953 
0.850297 -1.345552  1.186637  0.621167 
1.037986 -1.446849  1.165040  0.549084 
1.055833 -1.679184  1.711058  0.354126 
1.600566 -0.991628  0.621418  0.544482 
0.998705 -1.559465  1.512520  0.465860 
1.484868 -1.098702  0.760468  0.572119 
2.569651 -1.081387  0.163693 -0.031625 
1.965483 -1.209866  0.716702  0.336218 
1.698225 -1.062006  0.777641  0.494919 
0.945094 -0.898327  1.195713  0.698159 
0.809470 -1.045206  1.689154  0.669174 
3.094717 -1.308313 -0.046728 -0.559595 
0.606659 -1.476265  1.804391  0.519071 
1.344442 -1.034473  1.019554  0.617497 
0.770429 -1.538557  2.098684  0.443208 
0.490138 -1.034667  1.875999  0.654334 
0.513490 -0.839799  1.248385  0.710417 
1.776779 -1.216452  0.569909  0.429815 
1.013009 -1.005407  1.017722  0.694512 
0.919930 -0.973099  0.580740  0.720176 
1.165761 -1.484527  1.414853  0.487864 
1.166782 -1.158397  1.651899  0.599422 
0.854833 -0.884912  0.952580  0.719109 
2.438869 -1.562024  0.812828 -0.127808 
0.406972 -1.179521  2.036527  0.600344 
0.582653 -0.828166  1.257197  0.711647 
0.850119 -1.186702  1.001892  0.684847 
1.716421 -1.083409  0.621408  0.486488 
0.859590 -1.154655  0.643746  0.701235 
0.127277 -1.122126  2.501042  0.483317 
1.844568 -1.065903  0.613271  0.430087 
1.584133 -1.185459  0.251473  0.517874 
0.453726 -1.048960  1.683048  0.668847 
0.911574 -0.982750  1.278822  0.696564 
0.562831 -0.624682  1.514834  0.650411 
1.021314 -1.859911  1.736791  0.201492 
2.144981 -0.986952  0.913004  0.267603 
0.795360 -1.718466  1.386893  0.382460 
1.027287 -0.835513  0.445963  0.701419 
1.257409 -1.618543  1.384333  0.382708 
4.559263 -1.555754 -0.341150 -2.557772 
0.230026 -0.889301  1.630807  0.639362 
1.074576 -0.857339  0.384301  0.694746 
1.950264 -0.902190  0.324165  0.385183 
0.222696 -0.741239  2.395936  0.528331 
0.200998 -1.536195  2.315957  0.363651 
0.789013 -1.545495  1.164661  0.521460 
0.348164 -1.029353  1.479168  0.673566 
3.147716 -0.936717 -0.042804 -0.538335 
0.593790 -1.028024  1.958902  0.650506 
1.154858 -1.359869  1.671712  0.532021 
1.774557 -0.903008  0.313636  0.471760 
0.508650 -1.106993  1.596800  0.672620 
0.366381 -1.366028  1.575989  0.576149 
2.082376 -1.209965  0.639523  0.272225 
0.792743 -1.063156  0.892172  0.718324 
1.206678 -1.139468  1.065660  0.634671 
1.318534 -1.429264  1.133229  0.497116 
0.446776 -1.449187  1.850235  0.520042 
1.560229 -0.943910  0.537695  0.562344 
1.925253 -1.586498  0.922689  0.170785 
1.677003 -0.890251  0.081451  0.509287 
0.788308 -0.984726  1.168378  0.714477 
0.951949 -0.768367  0.819739  0.699641 
0.785378 -0.607908  0.448285  0.680933 
0.563145 -1.143345  2.038898  0.621902 
0.625479 -1.283490  1.241404  0.653904 
1.090217 -0.944690  0.051722  0.687894 
1.606554 -1.054497  0.720974  0.534706 
1.587265 -0.845289  0.319853  0.547533 
0.123705 -0.915101  2.361794  0.522259 
1.002386 -1.855061  1.689304  0.213680 
1.635145 -1.147332  0.818180  0.504874 
1.739349 -1.430383  0.716112  0.358470 
0.408695 -0.889992  2.102870  0.623515 
2.075942 -0.896302  0.090327  0.310749 
0.747319 -1.057040  1.032033  0.716813 
1.151106 -1.083274  0.746064  0.668053 
1.823966 -1.105671  0.118554  0.429261 
1.861258 -0.971928  0.175991  0.427535 
1.546491 -0.931326  0.782080  0.564283 
0.582767 -1.073198  0.839421  0.724782 
0.615969 -1.131595  1.614037  0.669800 
0.554565 -0.913139  1.122724  0.723444 
3.140616 -1.469136  0.501211 -0.670351 
1.977573 -0.979882  0.284445  0.369203 
1.082815 -1.101139  0.585551  0.680931 
0.100903 -0.780115  1.751300  0.578336 
0.372951 -1.418822  1.593392  0.550628 
0.701648 -1.402776  1.763787  0.560042 
0.701276 -0.995286  1.479277  0.698061 
0.494454 -1.366353  1.702915  0.580138 
1.783978 -1.338048  0.988635  0.373568 
0.700674 -1.067306  1.619468  0.678904 
0.441079 -1.188420  1.952324  0.612287 
0.535575 -0.856357  1.393194  0.703631 
2.403079 -0.900563 -0.613917  0.062594 
1.565874 -1.313857  1.032060  0.473130 
0.656719 -1.239134  1.565022  0.645387 
1.267834 -1.305936  0.981828  0.572993 
1.199449 -1.062838  0.765476  0.659887 
1.459575 -1.030798  0.166950  0.589216 
0.301281 -1.445409  2.050534  0.475750 
0.805260 -1.213849  1.285929  0.666545 
0.646654 -1.047464  1.796930  0.665856 
0.764286 -0.980091  1.438374  0.699031 
0.956661 -0.791542  0.714944  0.704862 
0.172918 -0.815146  2.446211  0.518305 
1.859978 -0.890615  0.516648  0.431811 
1.901806 -1.092407  0.554469  0.397976 
1.154622 -1.482238  1.268944  0.501355 
1.617739 -1.026233  0.838861  0.530810 
0.124849 -0.980244  2.713744  0.464775 
1.186811 -1.151979  1.220129  0.628557 
0.247761 -0.536383  1.187507  0.597093 
0.319570 -1.163293  2.593997  0.509718 
1.589051 -1.017099  0.716735  0.545660 
1.974504 -1.267408  0.729243  0.312900 
1.038394 -1.017082  0.578766  0.700020 
0.520260 -0.738265  0.505921  0.718737 
1.544695 -1.167840  0.717848  0.537185 
0.796858 -1.293381  1.503582  0.625235 
0.700906 -0.944150  0.817136  0.734435 
0.584473 -1.681383  1.797699  0.382743 
0.288933 -1.563667  2.304443  0.369576 
3.007508 -1.247447 -0.017425 -0.452863 
1.733959 -1.364481  0.465052  0.394515 
2.563869 -0.980973  0.129457 -0.017576 
0.092876 -0.725140  2.254573  0.505639 
1.583393 -1.088107  0.997532  0.530780 
1.465425 -1.016441  0.617581  0.591768 
0.271801 -1.192203  1.891214  0.589030 
0.195018 -0.778383  2.186769  0.556925 
0.255134 -1.046650  1.239795  0.668548 
1.384715 -1.198484  1.100335  0.570467 
0.619752 -1.210801  1.714901  0.640834 
0.654126 -0.834976  1.498649  0.695346 
0.300987 -1.244196  2.388832  0.515465 
0.687007 -1.081456  1.092089  0.713162 
2.828942 -1.026909  0.282993 -0.235771 
1.860371 -1.074140  0.850848  0.416645 
1.075048 -1.625235  1.292446  0.424036 
1.020096 -1.515786  2.061445  0.433788 
1.150677 -1.101430  0.357056  0.667053 
1.463239 -0.821271 -0.402611  0.562085 
2.818665 -1.117179  0.370309 -0.238957 
1.131156 -1.071617  0.725305  0.674394 
3.221852 -1.398875  0.356993 -0.716866 
2.874981 -1.462682  0.216932 -0.418586 
0.058882 -0.626638  2.094221  0.488829 
1.223226 -1.222818  0.796009  0.618558 
1.541173 -1.100670  0.983219  0.545058 
0.529558 -1.183217  0.797747  0.701500 
2.820450 -0.826667 -0.099768 -0.240056 
1.842446 -1.087409  0.613134  0.427878 
1.350238 -1.205629  0.898751  0.586834 
1.163996 -1.193337  1.324106  0.616927 
0.372892 -1.032550  1.554611  0.671328 
0.504187 -1.501742  1.912548  0.488998 
2.066915 -1.116671  0.718730  0.302342 
1.509190 -1.047494  0.638343  0.573164 
0.113535 -0.832134  2.905767  0.422352 
2.065796 -0.846403  0.204020  0.316400 
0.842684 -0.891582  0.977741  0.719598 
1.783279 -1.549150  1.111525  0.257030 
0.928601 -1.077721  1.161556  0.691433 
1.282326 -0.877478  0.470406  0.649912 
0.204187 -1.357941  2.779363  0.384289 
1.182225 -0.786723  1.084942  0.651413 
0.438518 -0.989825  1.357673  0.698954 
1.397650 -0.989569  0.945445  0.608202 
2.480701 -1.282242  0.485950 -0.012658 
0.274377 -0.833110  1.585034  0.650181 
0.988996 -0.784953  0.526776  0.701217 
1.531990 -0.865825  0.336619  0.569978 
1.686502 -1.125348  0.543746  0.492400 
2.282592 -1.333064  0.700296  0.104132 
1.113610 -0.966091  0.138227  0.685275 
1.537481 -1.309038  0.767815  0.494071 
0.323031 -1.167004  1.450779  0.647267 
1.370635 -1.009972  0.458262  0.623097 
2.127220 -1.009764 -0.395276  0.255361 
1.020822 -1.127384  0.851643  0.681966 
2.024701 -0.662555 -0.186762  0.292854 
0.192570 -0.829697  1.717942  0.616793 
2.297813 -1.344838  0.931366  0.083188 
0.486555 -1.101987  1.761965  0.656385 
2.293735 -1.122724  0.611926  0.162328 
2.329043 -1.462002  1.010124  0.002238 
0.116800 -0.945264  2.814195  0.445318 
0.394476 -1.090636  1.857090  0.637864 
2.558559 -1.254226  0.693357 -0.063110 
0.212258 -0.868843  0.595273  0.684340 
1.099084 -1.389406  0.992542  0.574858 
2.513004 -1.221005  0.659426 -0.017551 
1.869281 -1.172468  1.113912  0.382517 
1.407296 -1.327749  1.330518  0.506082 
1.073243 -1.152965  1.443984  0.636772 
0.856520 -1.154488  0.864482  0.696989 
2.468098 -1.157207  0.550203  0.033693 
1.601112 -1.060590  0.755738  0.535359 
1.971207 -1.252069  0.219697  0.319477 
0.926797 -1.150590  1.382911  0.664248 
2.431526 -1.363151  1.127834 -0.025553 
0.631797 -1.547255  1.924824  0.463510 
1.748357 -0.965365  0.528021  0.484444 
0.535952 -1.366996  0.931767  0.632692 
0.782447 -0.879625  1.109637  0.718115 
2.616964 -0.816041  0.568498 -0.059875 
1.521868 -0.668386  0.122983  0.536553 
1.457684 -1.242468  0.981530  0.539165 
0.719070 -1.238616  1.779922  0.623654 
1.606991 -1.198945  0.516264  0.507396 
1.506455 -1.630521  1.110853  0.314721 
0.987841 -0.775418  1.149975  0.682847 
1.688393 -1.120708  0.714161  0.490656 
1.231032 -0.800223  0.946767  0.647551 
1.222312 -1.052079  1.333103  0.630919 
0.873899 -1.193965  0.776278  0.687623 
2.530204 -1.191952  0.398123 -0.021423 
0.965305 -1.200803  0.983367  0.668248 
1.207846 -0.800165  0.759757  0.658452 
1.090364 -1.021554  1.431978  0.655728 
1.628859 -0.980414  0.807115  0.530656 
0.397619 -0.775504  1.401105  0.680162 
1.334622 -1.230297  1.176591  0.572071 
0.968352 -1.410568  1.798091  0.529103 
0.890723 -1.039737  0.838524  0.713887 
1.036265 -1.154473  1.065750  0.665655 
1.886087 -1.398516  1.087501  0.292791 
0.832009 -1.548618  1.501301  0.493767 
0.459886 -0.581070  1.385723  0.638605 
0.878528 -1.105409  1.858896  0.636676 
0.128476 -0.970138  2.349735  0.524881 
1.185141 -1.240164  1.148126  0.608748 
1.249981 -1.547250  1.310664  0.437406 
1.473629 -0.787506  0.228138  0.580555 
1.460772 -1.134947  0.604247  0.575711 
0.724905 -1.152696  1.638649  0.660405 
1.648734 -1.365817  0.622922  0.429547 
0.951546 -1.469818  0.987185  0.557909 
0.724475 -1.415596  1.791674  0.549977 
1.319007 -0.718338  0.250054  0.616256 
0.537386 -1.404225  2.106788  0.520218 
1.075339 -1.113328  1.087984  0.666390 
1.147274 -1.617012  0.380342  0.440503 
0.323989 -0.850853  1.413287  0.675880 
1.675886 -1.031468  0.007483  0.502892 
1.373998 -1.459808  0.732040  0.478841 
1.103289 -1.025702  0.870506  0.682047 
2.125279 -1.026384  0.390022  0.283006 
0.720751 -1.474471  1.769457  0.521228 
1.436178 -1.305199  1.471054  0.495739 
2.583455 -1.511290  0.641604 -0.201256 
0.589252 -1.140130  1.670778  0.662712 
0.673964 -1.029682  1.395344  0.702232 
1.144464 -1.110949  0.561465  0.667083 
0.792980 -0.852878  0.754521  0.727971 
0.400826 -1.467825  1.872576  0.501702 
0.492978 -1.122951  1.117733  0.701099 
0.569469 -1.156593  1.660055  0.659597 
1.135792 -0.812574  0.847951  0.673798 
0.429778 -0.996664  1.866579  0.652559 
0.090502 -1.456731  3.312854  0.192885 
0.245759 -1.126468  1.590716  0.627881 
0.446500 -1.444688  1.479521  0.556654 
1.230042 -1.380107  1.216456  0.539776 
1.155398 -0.651128 -0.001980  0.633060 
0.187839 -1.147295  2.681003  0.466880 
1.454932 -1.403299  1.173292  0.466272 
2.367652 -0.965799  0.429977  0.131112 
0.643840 -1.282574  0.861635  0.670828 
1.249197 -1.188504  1.433551  0.590550 
0.971758 -1.549970  1.015954  0.506175 
0.398736 -1.093340  1.133480  0.695237 
1.631291 -0.875945  0.808011  0.529461 
0.415600 -1.003254  1.081796  0.711023 
0.889719 -0.993137  1.113769  0.707615 
1.337252 -1.230506  0.702775  0.588011 
0.398181 -1.113927  1.346529  0.678917 
0.716247 -0.755491  0.398425  0.722195 
0.139808 -1.192315  2.757509  0.427828 
0.865865 -1.079058  0.797689  0.712338 
0.689426 -1.515412  1.973543  0.476454 
0.797561 -1.418219  1.431933  0.576053 
0.268116 -1.563051  2.089711  0.394121 
1.149289 -1.315735  1.305407  0.580476 
1.165963 -1.300963  0.356744  0.608125 
2.935578 -1.226640  0.707178 -0.371922 
0.340447 -0.805092  1.675419  0.652449 
0.542340 -1.220367  1.624454  0.644883 
0.167688 -1.327262  2.582249  0.420758 
0.108826 -1.052363  2.304891  0.517942 
0.714745 -0.972757  1.310714  0.710788 
0.272271 -1.463831  2.629982  0.375139 
0.239407 -1.493410  2.296774  0.402271 
2.849434 -0.839561 -0.000889 -0.260309 
1.238904 -1.253327  1.220896  0.587738 
1.651854 -0.744380  0.271905  0.507154 
0.757761 -1.305451  1.889579  0.586603 
0.374013 -1.056779  1.770380  0.648757 
1.812002 -0.787118  0.693434  0.443686 
0.844586 -0.915219  0.947421  0.721196 
0.393366 -0.747376  1.394446  0.675145 
0.949772 -1.202766  0.636271  0.678556 
1.324420 -1.067212  0.682252  0.628717 
1.342601 -1.011302  1.274702  0.607056 
0.572816 -1.331897  1.703205  0.599015 
1.005642 -1.052006  0.803586  0.698026 
0.989479 -1.426313  1.166301  0.567425 
1.354168 -1.321081  1.606136  0.503710 
2.426683 -1.096401  0.013548  0.067899 
1.018345 -1.163018  0.688182  0.678081 
0.886696 -1.217689  0.666346  0.681534 
0.759905 -1.143086  0.948348  0.704351 
0.525640 -0.782289  1.563600  0.681424 
0.915116 -0.960818  0.632738  0.720749 
0.187041 -1.101253  2.221068  0.546776 
0.611527 -0.983371  1.173016  0.720566 
0.244124 -1.084270  2.236459  0.562790 
0.448197 -1.409020  1.896777  0.535742 
1.521044 -0.657669 -0.173051  0.522876 
1.287701 -1.011520  0.583309  0.646157 
1.570468 -1.531985  1.106574  0.357480 
1.227946 -0.884698 -0.092169  0.651848 
1.681088 -1.243200  0.876322  0.458132 
0.014540 -1.113732  4.842538 -0.142190 
1.103645 -0.846985  0.851364  0.683701 
0.742486 -0.767748  0.547299  0.723257 
1.072500 -0.747733  0.151411  0.677021 
0.699168 -1.301345  1.222573  0.646833 
2.036982 -1.169931  0.227549  0.307232 
3.430356 -0.885991 -0.098472 -0.839841 
2.105244 -0.783367 -0.264594  0.268372 
0.911983 -0.836389  0.646972  0.716940 
0.234072 -1.359802  2.202130  0.482217 
0.634071 -0.954554  1.414192  0.706365 
0.704939 -1.222981  1.523490  0.652483 
1.142583 -1.168766  1.337651  0.626955 
0.535461 -1.414235  1.437761  0.582655 
0.597194 -1.038596  1.427596  0.699691 
1.222536 -1.326511  0.711582  0.583739 
2.673230 -1.042411  0.064764 -0.111100 
1.701415 -1.271135  0.204035  0.442990 
1.710212 -1.314906  0.143635  0.421477 
0.529141 -1.205135  1.738275  0.637980 
0.184988 -1.177695  2.661078  0.462213 
1.377309 -1.300693  0.979067  0.544382 
1.131365 -1.167700  1.147924  0.640777 
1.529087 -1.415738  1.041650  0.440769 
1.099248 -0.566467  0.322280  0.624289 
0.910413 -0.784836  0.374516  0.711286 
1.148693 -0.613441  0.370009  0.631194 
0.807771 -0.819154  0.192048  0.723144 
0.283094 -1.024101  2.218086  0.582142 
0.893709 -1.083962  0.215980  0.709621 
1.658784 -1.255354  1.132821  0.453076 
1.639579 -1.370559  0.587816  0.431460 
1.357564 -1.324941  1.124953  0.534284 
1.797581 -1.281066  0.491548  0.399249 
0.627701 -1.848277  2.070706  0.208679 
0.738752 -0.998474  0.675251  0.733350 
1.272138 -1.326958  1.406045  0.540039 
3.370269 -0.821824 -0.494139 -0.801325 
0.535196 -0.913183  1.343551  0.709683 
2.452027 -0.869525  0.206666  0.067296 
2.072975 -0.898635  0.245877  0.316162 
1.121081 -1.143882  1.180378  0.646675 
1.044568 -1.168490  1.411434  0.640561 
1.816360 -1.677396  1.151546  0.149433 
0.545222 -0.871247  1.979471  0.649943 
0.437016 -1.111711  2.069618  0.615139 
0.593217 -0.707491  1.161925  0.697080 
0.998472 -1.173308  1.053077  0.667758 
0.454344 -1.562502  2.090710  0.425790 
1.153488 -1.289541  1.112083  0.600540 
0.437450 -1.132465  1.086226  0.695226 
0.803302 -1.617248  1.824589  0.420232 
0.955242 -1.339913  1.384961  0.599044 
2.416953 -1.210958  0.022708  0.048818 
1.433008 -1.098542  0.955673  0.583839 
1.409249 -1.198899  0.696157  0.575723 
0.689948 -1.205790  1.247539  0.677459 
0.324535 -1.604032  2.371856  0.339975 
0.294720 -0.744626  1.236998  0.667045 
0.861277 -1.348273  1.255593  0.614973 
0.929833 -1.361078  1.541595  0.581236 
1.404800 -1.225805  1.586473  0.523709 
1.660971 -1.714586  0.674355  0.205109 
1.281016 -1.684444  1.357345  0.329572 
0.665882 -0.885070  1.248107  0.716123 
1.949787 -0.751827 -0.224391  0.352048 
0.876738 -1.101167  1.205773  0.691157 
2.432259 -1.151346  0.235556  0.058824 
0.455642 -0.723001  1.049020  0.697979 
0.214952 -1.500732  2.582742  0.347802 
2.201034 -1.522743  1.059545  0.048463 
1.158134 -1.206656  1.105218  0.626977 
0.615588 -1.373587  1.608715  0.590026 
1.311505 -1.243966  1.051348  0.580395 
1.434052 -1.450532  1.347363  0.438465 
2.284881 -1.535636  0.503475 -0.000665 
0.311823 -0.853754  1.219725  0.686282 
1.504247 -1.668120  1.001212  0.292579 
1.217514 -1.107767  1.019614  0.640411 
1.124977 -1.310373  1.246907  0.591252 
0.901695 -1.075928  1.478791  0.674227 
0.863239 -1.204050  1.181664  0.670332 
2.123991 -1.599333  0.986617  0.048957 
0.302509 -1.122097  2.352140  0.552982 
1.559234 -1.013905 -0.003848  0.550464 
2.444507 -1.493566  0.411307 -0.085936 
1.471473 -1.295472  1.209539  0.505197 
1.384085 -1.503694  0.775897  0.449984 
1.272893 -1.569410  0.560781  0.443499 
0.302550 -1.537971  2.218600  0.400837 
0.625502 -0.922359  1.167518  0.722247 
0.274096 -0.797252  1.121371  0.677360 
1.593416 -1.516928  0.501534  0.372838 
1.200224 -1.048669  0.673073  0.663205 
0.238423 -1.166410  1.602620  0.616127 
0.670096 -1.406141  1.966337  0.537441 
1.041338 -1.343765  1.086689  0.601739 
0.727143 -1.236515  1.572055  0.643346 
1.205458 -1.027868  0.390744  0.665259 
2.874051 -1.166182  0.548257 -0.298026 
0.890627 -0.943384  0.565910  0.724544 
2.132179 -1.003243  0.709677  0.279359 
1.013266 -1.190853  1.301661  0.647468 
1.199715 -1.173500  1.513225  0.600237 
1.844913 -1.019205  0.844384  0.430982 
0.237398 -1.173667  2.389895  0.520822 
0.832064 -1.257275  1.772008  0.610987 
0.532854 -1.176046  2.064632  0.609746 
1.433527 -1.085719  1.007499  0.583804 
1.292610 -1.123475  1.098840  0.614785 
1.539970 -1.176973  0.347682  0.537953 
1.231197 -1.256686  1.483392  0.570716 
1.323275 -1.102364  0.741069  0.622421 
2.062866 -1.265022  0.899006  0.260365 
1.360661 -1.276739  1.452363  0.531181 
2.128614 -1.661616  0.712108  0.009107 
0.964842 -1.018356  0.751080  0.708882 
1.349332 -1.054379  0.811154  0.620707 
0.264891 -1.373550  2.294293  0.470843 
2.054218 -1.072246  0.226384  0.316650 
0.737920 -1.114824  1.474325  0.681497 
0.638533 -1.778197  1.557203  0.325670 
1.206265 -1.077320  0.709291  0.657303 
1.513816 -0.798115 -0.009394  0.561520 
0.927057 -1.025731  1.606738  0.666828 
0.205030 -0.743379  1.629234  0.615798 
1.359573 -1.120043  0.778247  0.607881 
0.259133 -1.146218  2.653928  0.490455 
1.141942 -1.131828  1.096309  0.649252 
1.282024 -1.910752  1.587057  0.109737 
1.472724 -1.172486  0.845740  0.558582 
0.893911 -1.055193  1.063111  0.703528 
1.759320 -1.527868  0.580112  0.296172 
0.753921 -0.833516  0.564087  0.731294 
0.688925 -1.167066  1.212863  0.689716 
1.367366 -1.489590  1.136351  0.450029 
1.618868 -0.993239  0.874123  0.532049 
1.004023 -1.413190  0.198794  0.586732 
0.948839 -1.620456  1.385314  0.441223 
1.845040 -1.548495  1.249510  0.220658 
0.292992 -1.121580  1.907564  0.608399 
0.736981 -1.073005  1.263270  0.703176 
0.819558 -1.360444  1.529464  0.594012 
0.771793 -1.037627  0.671160  0.727974 
1.391467 -1.965038  1.256283  0.046399 
1.432398 -0.926273  0.314655  0.606044 
0.236097 -0.537473  1.218757  0.592868 
0.682076 -1.151852  1.455287  0.677417 
0.547695 -0.839824  0.734584  0.732525 
1.590081 -1.222528  0.771177  0.504094 
1.074509 -0.921213  0.816027  0.693657 
0.689379 -1.078411  1.293201  0.702446 
1.130852 -1.148641  1.097339  0.647868 
2.078854 -1.276396  0.453358  0.253710 
0.745869 -1.171226  1.332757  0.678904 
0.502534 -1.243843  1.989459  0.597425 
0.792177 -1.602323  1.588846  0.454041 
0.327875 -0.913474  1.166147  0.695251 
1.267905 -1.235964  1.316996  0.580117 
1.480625 -1.012186  0.340641  0.586803 
0.490476 -1.083324  0.161086  0.719531 
1.141934 -1.418817  1.626916  0.511013 
0.557624 -0.917668  0.975801  0.730085 
2.482880 -1.310629  0.285918 -0.026464 
1.675038 -1.307050  0.625448  0.443173 
0.343402 -1.021072  2.007181  0.621487 
1.209804 -1.610143  1.358460  0.402105 
0.891912 -1.122002  0.976618  0.696463 
1.104299 -0.904920  1.032811  0.680342 
1.758585 -1.531572  1.099547  0.279931 
1.095901 -1.061558  0.674497  0.683638 
0.801321 -1.608899  1.779133  0.430934 
1.156886 -0.728408 -0.088634  0.648467 
0.777882 -1.476886  1.184468  0.562142 
0.379660 -0.885152  1.119126  0.705775 
1.938070 -0.968512 -0.178168  0.376071 
0.454305 -1.052455  1.499062  0.684406 
1.107527 -1.027443  1.259660  0.663447 
2.615215 -0.885039  0.583140 -0.052956 
1.904094 -1.843372  1.039283 -0.030101 
1.215711 -1.327522  1.523628  0.544885 
0.591852 -1.221629  1.892512  0.619207 
1.348685 -1.174790  0.917381  0.594923 
0.643948 -1.236134  1.705264  0.633909 
1.751363 -1.248208  1.338237  0.403461 
1.042537 -0.817667  0.846206  0.692051 
0.265432 -1.091802  2.340412  0.552001 
0.441192 -1.178474  1.472017  0.661055 
1.033002 -1.475586  1.374798  0.521362 
0.989842 -1.293941  1.082606  0.630073 
1.194083 -0.894578  0.705079  0.670717 
0.996801 -1.041452  0.559844  0.704330 
2.403179 -1.122798  0.174309  0.084344 
0.043587 -1.174175  3.426103  0.261908 
0.398246 -1.329912  2.454675  0.491188 
2.055321 -1.155679  1.040003  0.290865 
0.245533 -1.143250  1.512277  0.630839 
0.340482 -1.102931  2.071874  0.601965 
1.101130 -1.200569  1.133383  0.638964 
1.025937 -1.272197  1.651995  0.593024 
0.773350 -1.015725  0.593294  0.730922 
0.940616 -1.140045  1.380518  0.664988 
0.540166 -1.391412  0.938840  0.621376 
0.529021 -0.946885  1.558170  0.693138 
2.369219 -1.266789  0.140007  0.068087 
0.830955 -1.223111  1.222734  0.665491 
1.605492 -1.366969  0.786926  0.443584 
0.882275 -0.954875  0.971061  0.716355 
1.977313 -1.052973  0.480237  0.364374 
0.634961 -1.565301  1.592540  0.485016 
1.438545 -0.640728  0.490001  0.562157 
1.304265 -1.311527  1.131109  0.554464 
2.179397 -1.053460  0.764425  0.244467 
0.265047 -0.861378  1.598209  0.649290 
1.382866 -1.146521  1.193952  0.579146 
1.615752 -1.024451  1.207042  0.516341 
0.634661 -0.864817  0.847678  0.733040 
0.740474 -0.841352  0.746915  0.730387 
1.078407 -1.075269  0.927266  0.678796 
1.289667 -0.699014  0.731253  0.619679 
1.689383 -1.131130  1.549848  0.445944 
0.854952 -1.137240  0.943198  0.698406 
0.545115 -1.071150  1.563074  0.683429 
0.682865 -1.032626  1.370060  0.703461 
0.560215 -1.074792  1.010866  0.718090 
1.153347 -1.242050  1.189311  0.612951 
2.376757 -1.073138  0.611313  0.114472 
1.155948 -0.920398  1.586596  0.634337 
1.195255 -1.057183  1.011453  0.653905 
1.697670 -0.803218  0.311223  0.497949 
0.529282 -0.887910  1.324278  0.709885 
1.179403 -0.943732  0.456458  0.676378 
1.397214 -0.898702  0.443732  0.617737 
0.897928 -1.083961  1.284663  0.687032 
0.775566 -1.162878  0.991528  0.697211 
1.334945 -1.152561  0.782090  0.608050 
2.025570 -1.295622  0.791354  0.273424 
1.414304 -0.900429  0.577208  0.612212 
0.221245 -1.050053  1.718229  0.622372 
0.551938 -1.863572  2.287808  0.164198 
0.869823 -1.099935  0.925188  0.704789 
1.932518 -0.998615  1.011145  0.382783 
0.821031 -1.235916  1.881400  0.607380 
0.635739 -1.011938  1.504052  0.696359 
1.367124 -1.231072  0.704946  0.579066 
2.168153 -0.843024  0.305119  0.257064 
0.647202 -1.235572  1.247482  0.669550 
0.971735 -1.004158  1.147461  0.694778 
0.970992 -1.148459  1.516073  0.648781 
0.784074 -1.544338  1.419906  0.506431 
0.588394 -1.064027  1.504382  0.690524 
1.694440 -1.483070  1.234368  0.329749 
0.900335 -1.126627  0.367364  0.703357 
1.044354 -1.451804  1.096304  0.548820 
0.240916 -1.199426  2.595629  0.482512 
0.756905 -1.121587  1.404073  0.684405 
0.562788 -1.423625  1.866071  0.539928 
0.511981 -1.320811  2.203743  0.543135 
0.144328 -0.548893  1.504764  0.551659 
0.410373 -1.242491  1.948925  0.592972 
1.020547 -0.878785  1.056298  0.693219 
0.255159 -1.457066  2.131771  0.448891 
2.113696 -0.722683 -0.469139  0.239659 
1.300483 -1.272697  1.667769  0.531567 
0.831478 -0.948783  1.125678  0.714642 
2.355323 -1.235693  0.311375  0.091224 
1.414701 -1.341148  1.692840  0.469064 
1.086538 -0.866785  0.513566  0.693571 
0.594578 -1.163057  1.639923  0.660383 
1.755147 -1.411733  0.852796  0.357641 
0.639800 -1.103269  0.922553  0.717412 
0.616565 -0.976764  1.613935  0.689571 
0.581342 -1.148107  1.640729  0.663579 
2.501063 -1.004209  0.177853  0.029670 
2.407609 -1.260515  1.224590  0.026558 
3.062805 -1.578506  0.928490 -0.668291 
1.927889 -1.321781  0.287528  0.317918 
0.462876 -0.936961  1.300470  0.707177 
0.345963 -0.888310  1.573893  0.669632 
0.285840 -0.761117  1.462375  0.652884 
1.509455 -1.338455  1.152398  0.478031 
1.103056 -1.111126  1.633423  0.624223 
0.740995 -0.914626  0.822771  0.732518 
1.220546 -0.946106  0.544987  0.666702 
0.385762 -1.520799  2.417081  0.397898 
1.467896 -0.936004  0.743188  0.592876 
2.025938 -0.978859 -0.189885  0.327546 
0.928990 -1.401671  1.168269  0.587901 
0.524152 -1.152482  1.434601  0.677349 
0.638383 -1.378014  1.497233  0.597164 
1.735447 -1.496824  1.037747  0.313973 
0.896203 -0.988461  0.588948  0.722099 
0.877286 -0.779328  0.532757  0.714563 
0.396779 -0.862805  0.871220  0.716914 
1.155055 -1.370403  0.847562  0.577149 
1.642619 -1.338210  0.585050  0.444357 
0.362192 -1.215831  2.153742  0.568708 
0.973153 -1.209063  1.738670  0.613066 
1.234962 -1.435329  1.716276  0.473075 
0.079304 -0.786743  2.576559  0.463078 
0.843399 -1.409876  1.161664  0.593551 
0.304786 -1.095726  2.022525  0.602302 
0.721763 -1.400865  1.981285  0.536516 
1.964126 -0.968902  0.331476  0.377532 
2.638343 -0.811296 -0.208174 -0.094826 
0.157376 -1.183675  1.697546  0.580454 
1.909978 -1.006432  0.943732  0.396427 
1.630449 -1.051372  0.170002  0.524002 
0.980188 -0.850347  0.159725  0.706176 
1.597745 -1.316049  0.977796  0.462260 
0.664363 -0.882086  0.478544  0.738607 
0.327876 -1.128845  1.568069  0.647347 
1.489943 -1.191644  0.768352  0.549638 
1.095945 -0.714004 -0.110385  0.656845 
0.718747 -0.966603  1.528368  0.694960 
2.185038 -1.001261 -0.244631  0.229636 
0.501063 -1.095934  1.452702  0.685754 
1.861073 -1.628659  1.126185  0.165307 
1.212592 -1.077806  0.906486  0.650806 
0.797459 -0.874974  0.775754  0.728686 
2.259496 -1.168420  0.546170  0.175141 
0.385315 -0.791357  1.704579  0.655360 
1.837192 -1.219712  0.500892  0.400611 
2.011854 -1.069350  0.597976  0.342872 
1.562716 -1.719494  1.365308  0.211124 
1.232149 -0.994042  1.067738  0.648905 
0.937910 -0.742677  0.304497  0.699916 
1.744147 -0.922360 -0.030763  0.477187 
0.510170 -1.257361  2.175390  0.570223 
1.827440 -0.944461  0.480075  0.448338 
0.351551 -1.393624  2.419861  0.460793 
0.481954 -1.418133  1.663765  0.558176 
0.652229 -1.109442  1.820744  0.653842 
2.485050 -0.980890 -0.088239  0.034476 
1.369409 -0.887876  0.774881  0.622684 
1.668843 -0.958917  0.192066  0.515913 
0.305318 -1.097935  1.849278  0.621732 
0.696410 -0.998274  1.227046  0.715147 
0.243776 -0.384849  1.179837  0.523413 
0.861825 -1.141664  1.252635  0.681988 
0.514390 -0.959372  0.927257  0.729311 
0.281894 -0.985781  1.667980  0.647686 
1.159743 -1.228478  1.750031  0.572633 
0.449695 -0.954362  1.331987  0.703474 
1.640590 -1.224356  0.978060  0.477282 
0.790384 -1.374954  1.847646  0.559734 
1.670975 -1.046861  0.471501  0.511632 
0.469277 -1.070629  1.641623  0.671342 
1.797720 -1.151074  0.577527  0.437108 
0.671601 -1.180701  1.618283  0.657268 
1.036436 -0.725332  0.980350  0.673574 
1.101055 -1.189453  1.493620  0.618677 
0.246073 -0.949498  1.833683  0.624249 
0.148103 -1.206445  2.472372  0.474187 
0.421270 -1.103099  2.242696  0.592098 
0.778343 -0.800332  0.650249  0.725141 
1.226599 -0.974675  0.821447  0.660146 
1.200998 -1.114899  1.465524  0.616590 
0.671650 -1.158141  1.621777  0.662508 
0.313776 -1.366389  2.371255  0.473566 
0.847798 -1.251337  1.279830  0.651637 


==> anc/post_def_add_ob170114.dat <==
0.294635 -1.196136  2.084715  0.570230 
0.393569 -0.943196  1.936087  0.642165 
2.017855 -1.120532  0.918397  0.324116 
1.262858 -1.343303  1.341371  0.540131 
1.056964 -1.071501  1.044278  0.678655 
0.609874 -1.446094  2.165256  0.493127 
0.149698 -0.789500  2.223405  0.540194 
1.752609 -1.432985  0.940782  0.345215 
0.885361 -0.772366  0.646092  0.711711 
0.513710 -0.927037  0.897107  0.730707 
0.667887 -0.793066  0.937142  0.722215 
1.047607 -1.301774  1.218295  0.610763 
0.364450 -1.022862  1.267144  0.691736 
1.362903 -1.926372  1.730473  0.057985 
0.685586 -1.177957  1.860805  0.633762 
1.042984 -1.224626  1.349488  0.629788 
1.079876 -1.406782  1.742395  0.518381 
0.711496 -1.124508  1.495610  0.679137 
1.513667 -0.770023  0.455741  0.566339 
0.447355 -0.984251  1.053622  0.717395 
2.261778 -1.520418  1.141323  0.007154 
0.808098 -1.416421  1.436936  0.575781 
1.172967 -0.579015 -0.037097  0.604586 
1.388850 -1.177539  0.869501  0.583741 
0.542430 -1.252771  1.921897  0.604660 
0.186483 -1.324357  2.705946  0.406507 
0.244146 -1.222691  2.599569  0.475943 
1.032230 -0.647663  0.558088  0.664108 
0.456174 -0.880275  1.225832  0.709785 
0.256471 -0.835076  1.616259  0.643461 
1.354170 -1.038430  1.015602  0.614395 
1.269436 -1.116823  0.947492  0.628557 
0.210714 -1.185050  2.532953  0.488738 
0.546827 -1.015875  1.354059  0.705873 
0.821781 -0.746825  0.906331  0.707480 
1.966331 -0.971926 -0.175832  0.361100 
1.235865 -1.452002  1.222200  0.502097 
3.099199 -1.253188  0.038485 -0.541064 
2.408727 -0.992926  0.560817  0.100897 
0.748489 -1.301922  1.790496  0.599000 
1.428440 -0.809029  0.563097  0.600711 
1.385278 -0.704227  0.401066  0.595506 
0.891747 -1.280846  1.112226  0.646251 
0.356855 -1.366928  2.192382  0.506559 
0.747159 -0.870618  1.315778  0.708043 
0.798609 -1.052341  0.824734  0.721269 
0.870555 -0.896035  0.877184  0.720515 
0.401879 -0.941732  1.745198  0.663657 
0.346059 -0.740433  1.433806  0.663242 
0.886599 -1.422369  1.547202  0.556760 
1.054463 -1.351059  1.260361  0.587010 
0.356785 -0.751545  0.584329  0.701902 
1.118916 -1.141042  0.820213  0.662184 
0.149786 -0.677331  1.785601  0.569698 
2.246845 -1.067664  0.786966  0.199462 
0.467670 -0.628774  0.570215  0.686612 
1.307814 -1.217592  0.983822  0.592368 
0.256562 -1.151061  2.803576  0.462406 
0.290284 -0.644997  1.414266  0.630355 
0.709796 -0.975663  1.377026  0.706403 
0.236311 -1.307856  2.493570  0.461769 
0.405007 -1.310288  2.561639  0.483037 
1.109710 -1.165766  1.145907  0.645706 
0.744095 -0.962563  1.308548  0.709942 
1.450396 -0.839714  0.166145  0.593285 
2.043526 -1.385181  0.672053  0.227834 
1.709050 -1.274320  0.864492  0.436018 
1.952293 -1.050721  0.712622  0.376064 
0.210380 -0.849822  1.789960  0.616439 
0.826758 -0.883732  0.236490  0.727695 
0.560633 -0.800419  1.160580  0.713236 
0.101802 -1.090907  2.935174  0.404347 
1.000072 -1.251431  1.564719  0.611888 
0.895103 -1.194044  1.332770  0.660604 
0.212188 -1.049228  2.303097  0.550114 
1.954624 -1.061855  0.810461  0.371296 
2.453962 -0.818711  0.057500  0.057543 
1.815985 -1.486685  1.028339  0.283247 
0.686249 -1.324683  2.124774  0.554084 
2.061619 -1.233167  0.429226  0.277971 
0.277226 -1.239842  2.057082  0.556899 
0.435453 -0.978160  1.965047  0.643293 
0.110376 -0.906357  1.866263  0.580914 
1.027813 -1.006389  1.095148  0.688593 
1.832988 -1.113364  0.839994  0.423685 
0.345001 -1.156370  2.403683  0.546212 
0.196701 -0.604312  1.496481  0.588069 
1.222940 -1.146248  1.430527  0.607560 
0.853824 -0.763006  0.823858  0.709949 
0.871844 -1.071497  1.473439  0.678551 
0.378551 -0.941784  1.562973  0.676858 
0.612377 -1.213879  1.855766  0.625609 
0.749583 -1.088201  1.500716  0.683506 
0.055845 -0.565246  2.469712  0.413694 
0.851523 -1.139560  1.474208  0.668226 
0.487900 -1.475746  1.801887  0.514567 
0.459245 -1.184817  2.188822  0.585812 
0.161220 -0.801285  1.545653  0.619705 
0.346378 -1.002373  1.966492  0.628382 
1.045292 -1.167085  1.245033  0.651749 
1.391585 -1.606506  1.104186  0.370005 
0.902469 -0.799461  1.161976  0.697013 
0.753316 -0.972773  1.290617  0.710184 
1.238741 -0.730395  0.757047  0.639232 
0.930412 -1.056197  0.389334  0.711602 
0.563450 -1.026938  1.644642  0.682387 
0.403206 -0.687329  0.727839  0.693374 
0.562850 -1.006107  1.608975  0.687409 
1.843488 -1.488134  0.073631  0.274326 
1.758476 -1.069230  0.565493  0.470398 
0.823537 -0.750313  0.537355  0.714710 
1.199213 -0.994873  0.920742  0.662537 
2.337296 -1.019610  0.075973  0.142409 
0.695657 -0.730086  0.431833  0.718266 
0.505646 -1.010158  1.583457  0.686363 
1.796594 -1.090517  0.780882  0.446485 
1.242515 -0.986151  1.288721  0.634870 
1.427846 -1.315905  1.568461  0.486361 
0.348321 -0.946227  1.177861  0.698401 
0.297543 -1.346811  2.321568  0.486052 
0.250547 -0.796283  1.556964  0.642582 
0.519378 -0.944185  1.802766  0.669721 
0.666995 -1.117690  1.840869  0.649875 
0.627420 -0.997939  1.487107  0.698849 
1.907430 -0.984189 -0.212507  0.389465 
0.834004 -1.009243  0.894037  0.720845 
0.300784 -0.805609  1.572348  0.653917 
0.455741 -1.417406  1.894170  0.532674 
0.694816 -0.920972  1.027762  0.727544 
1.430907 -1.024757  0.381038  0.602601 
0.315973 -1.115055  2.136829  0.586802 
0.996123 -0.874904  0.155648  0.705405 
0.693340 -1.263556  1.301412  0.655935 
0.380873 -0.822236  0.642336  0.715680 
1.674352 -1.401825  0.145330  0.398536 
1.407940 -0.705062  0.485996  0.588963 
1.322564 -1.092162  0.923693  0.619457 
0.787790 -0.775485  1.296034  0.696331 
1.116565 -0.887388 -0.161144  0.673561 
0.762847 -1.023263  1.619731  0.681118 
1.828593 -1.453868  1.312318  0.280258 
0.346964 -0.708313  1.671275  0.636772 
1.202426 -1.514638  1.668154  0.440997 
0.176549 -0.994886  2.373083  0.535033 
0.374043 -0.807915  1.458880  0.676912 
0.361434 -0.871302  1.688413  0.661168 
1.753899 -1.379156  0.422449  0.378801 
0.486868 -1.079247  1.793490  0.656973 
0.978094 -1.397773  1.833953  0.530206 
0.240829 -0.767565  1.934100  0.598572 
0.947463 -0.945538  1.123095  0.702060 
0.272831 -0.746788  1.866483  0.610050 
1.061190 -1.063170  1.281568  0.666526 
1.316715 -0.861195  0.388459  0.639197 
3.148597 -1.157260  0.328201 -0.556415 
0.284298 -1.066068  1.251816  0.672045 
0.794624 -0.953113  1.234936  0.711566 
0.554539 -1.172291  1.462907  0.671940 
0.378882 -0.881585  1.847787  0.648555 
0.445489 -0.928275  1.681746  0.675345 
0.790961 -0.985112  1.288059  0.707320 
1.482698 -1.307555  0.925624  0.509644 
0.988988 -0.922415  1.061714  0.699203 
2.650710 -1.319952  0.998447 -0.168180 
3.221296 -1.165233  0.452500 -0.631153 
2.168046 -1.278312  0.607611  0.199357 
1.247163 -0.826594  1.035181  0.643231 
1.366222 -0.909548  0.817031  0.623318 
0.044578 -0.607373  2.638095  0.396967 
1.935507 -0.443214 -0.078330  0.260850 
0.351014 -0.762916  1.090831  0.689073 
0.867220 -1.251680  1.477752  0.635796 
0.823762 -0.924936  1.069415  0.718160 
1.084442 -1.088449  1.683059  0.627168 
0.321084 -0.675316  1.534112  0.635849 
1.081919 -0.795443  0.558166  0.687021 
0.208187 -0.827163  1.598444  0.631847 
2.489799 -0.908431 -0.063175  0.033082 
0.728573 -1.230913  0.929679  0.683465 
1.327333 -0.921042  0.625367  0.638264 
1.795291 -0.923765  0.405868  0.463387 
1.072747 -1.017875  1.370487  0.663746 
1.388676 -0.852546  0.246785  0.615727 
2.231490 -0.991650  0.419764  0.220392 
0.981319 -1.308525  0.841642  0.634715 
0.910247 -1.064846  0.823294  0.708905 
1.028681 -1.086122  1.244024  0.670965 
0.247986 -1.228570  2.478174  0.494664 
1.750022 -1.321087  1.030000  0.394321 
0.906698 -1.002391  0.906926  0.713507 
0.346688 -1.237376  2.083976  0.568387 
1.706565 -1.101183  0.799310  0.484717 
0.450272 -0.910096  1.291641  0.706245 
1.248996 -1.170269  0.964365  0.621434 
0.438692 -1.129467  2.174715  0.598366 
1.670064 -1.267975  0.222709  0.457752 
0.323785 -0.614863  1.234963  0.639716 
0.548341 -1.024309  1.643784  0.682169 
2.717120 -1.164853  0.658879 -0.163584 
0.217939 -1.128194  2.048929  0.572473 
0.824032 -1.083676  0.315558  0.718113 
0.492433 -0.696877  0.843574  0.702837 
0.308719 -0.595346  1.228086  0.630596 
1.175662 -1.326129  1.370507  0.566218 
0.259334 -0.901302  1.960491  0.613205 
1.045856 -1.120614  1.217017  0.663501 
0.828743 -0.942823  0.915035  0.723762 
1.606497 -1.267054  1.454857  0.449798 
2.586154 -0.987855  0.506072 -0.030518 
0.162818 -0.860866  1.873115  0.594848 
1.104716 -1.147659  1.172984  0.649479 
0.504819 -0.835083  1.028199  0.720600 
0.597872 -1.089830  1.512892  0.686053 
0.738403 -0.920423  1.177876  0.718474 
0.475830 -1.130618  1.641247  0.661466 
0.326808 -1.088930  1.898160  0.622212 
0.495404 -0.883819  1.599127  0.686452 
2.112684 -1.317492  0.768301  0.215413 
1.281351 -1.450850  1.178058  0.493558 
1.180614 -0.756151  0.345548  0.659956 
1.803385 -1.027277  0.580678  0.454685 
3.056035 -1.177349  0.146431 -0.473763 
1.008467 -1.188792  1.553825  0.630180 
0.211523 -1.224318  2.393611  0.499492 
0.819383 -1.315767  1.466875  0.617731 
0.557674 -1.219747  1.919098  0.615991 
2.305840 -1.181708  0.822539  0.137034 
1.136819 -1.154548  0.544621  0.659678 
0.280458 -1.129818  2.010582  0.592091 
2.343059 -0.717584 -0.135640  0.111458 
0.205719 -0.763987  1.859366  0.597022 
0.468251 -1.188466  2.191948  0.585325 
1.181911 -1.349376  1.392396  0.553540 
0.212024 -1.185172  2.362766  0.515263 
0.452818 -1.111496  1.328442  0.687419 
0.285382 -1.286143  2.165439  0.529055 
0.311378 -0.875913  1.375744  0.677765 
1.166289 -0.597744 -0.051720  0.612069 
0.516649 -0.869669  1.308684  0.709192 
0.158688 -0.244411  1.063782  0.416744 
0.306353 -1.121818  2.102535  0.587936 
1.500597 -1.339364  0.898665  0.491458 
0.820286 -1.053031  1.767602  0.659703 
0.440027 -1.154059  1.446668  0.668783 
0.737908 -1.288366  1.749907  0.608730 
1.452201 -1.196299  1.130128  0.548111 
1.509591 -1.269160  0.886906  0.515668 
0.506089 -1.192258  1.794332  0.634466 
0.840650 -0.825477  1.056302  0.711671 
0.347187 -1.028681  1.986775  0.623843 
1.012660 -1.012946  0.675830  0.703546 
1.021837 -0.788241  0.880169  0.690654 
0.504916 -1.060092  0.594866  0.727497 
0.710160 -1.050662  0.964844  0.722049 
1.052866 -0.725973  0.511587  0.680331 
0.531224 -1.128289  1.698388  0.660644 
0.584613 -0.805379  1.214984  0.711506 
0.586956 -1.025644  1.704305  0.677513 
0.569526 -1.029428  1.941655  0.651877 
1.136506 -0.987587  0.738294  0.681647 
2.837287 -1.094892 -0.077489 -0.262326 
0.671403 -0.884744  1.001010  0.728311 
0.447408 -1.053323  1.845972  0.651291 
1.111499 -0.820276  0.242357  0.682432 
1.068349 -0.775895  0.992430  0.676864 
0.591353 -1.149627  1.832351  0.644613 
1.632917 -1.012440  0.758200  0.527963 
1.342710 -1.142556  0.694422  0.609770 
1.417615 -1.660718  1.472282  0.299542 
0.403156 -0.978011  1.718958  0.665286 
1.186968 -1.105359  1.437512  0.623702 
0.277273 -1.011837  2.415106  0.553647 
0.686124 -1.369014  0.956727  0.631611 
1.435573 -1.095946  0.735433  0.589610 
0.680129 -0.976039  1.801303  0.670704 
1.113587 -1.086631  0.383002  0.677402 
0.874554 -1.208657  1.162769  0.668883 
1.850266 -0.851421  0.489677  0.434226 
1.613815 -1.625142  1.374413  0.262797 
1.526241 -0.857741 -0.194342  0.555402 
1.298155 -0.943795 -0.056935  0.636183 
2.311198 -1.035994  0.106934  0.159277 
0.955783 -0.859181  1.108993  0.699181 
0.694990 -0.856316  0.288301  0.734689 
0.621761 -0.993919  1.196981  0.718594 
0.406865 -1.001204  1.676671  0.668397 
1.535047 -0.793295  0.765836  0.559237 
0.847640 -0.757012 -0.138659  0.699574 
0.273718 -1.006198  1.624835  0.648382 
1.591190 -1.004544  0.625982  0.547172 
1.181288 -1.270500  1.750094  0.554069 
0.583719 -1.426698  1.755946  0.550326 
1.087135 -1.151420  1.516953  0.628868 
1.880160 -1.351959  0.493030  0.331108 
1.356630 -0.969117  0.969398  0.620755 
1.956661 -1.306889  0.867852  0.304570 
0.682697 -0.908217  1.185037  0.720094 
1.839631 -1.455706  0.212516  0.297747 
0.930972 -0.970371  1.161905  0.701493 
1.506718 -0.817565  0.638297  0.574637 
1.011360 -0.833999  1.123451  0.688131 
0.942607 -0.832481  0.669575  0.712429 
1.229888 -0.812257  0.186263  0.654227 
0.189541 -0.482731  1.333148  0.549622 
1.522654 -0.964272  1.302586  0.549753 
2.668246 -1.272557  0.696958 -0.156013 
0.739135 -1.138445  1.354965  0.685340 
1.236361 -1.297032  0.911675  0.586873 
0.260640 -1.051751  2.261953  0.567885 
2.359656 -0.834873 -0.228392  0.114103 
1.141807 -1.017266  1.011915  0.670046 
1.029184 -1.146212  1.287974  0.656701 
0.981927 -0.738132  0.119853  0.689252 
0.685750 -0.956323  1.530611  0.696309 
1.209372 -1.162662  1.140599  0.625152 
1.085463 -0.856859  0.752813  0.690383 
0.708441 -1.272559  1.460947  0.641085 
0.115791 -1.325033  2.805463  0.366489 
0.930086 -1.196928  1.460963  0.646504 
0.987442 -0.959685  1.150349  0.694716 
0.454445 -1.027349  1.485493  0.688326 
0.534043 -1.358805  1.612446  0.594374 
1.526786 -1.464669  0.916915  0.420738 
0.839123 -1.109998  1.592666  0.665574 
1.985474 -0.972134  0.809532  0.362815 
0.327089 -1.237429  2.274832  0.539382 
0.924182 -0.740836 -0.063178  0.691471 
1.931335 -1.166873  0.881848  0.361623 
0.672212 -0.831589  0.718586  0.732580 
0.699680 -1.262240  1.938640  0.599541 
1.537498 -0.836379  0.286083  0.564930 
0.956271 -1.268938  1.882712  0.581447 
0.579055 -1.151901  1.996488  0.625504 
0.407942 -1.050964  2.357520  0.581866 
0.424350 -1.155856  2.307017  0.572644 
2.042370 -1.171073  0.251562  0.304351 
0.529461 -1.091957  0.917861  0.717494 
1.870365 -1.064050  0.383574  0.417856 
1.186450 -1.362640  1.323648  0.551398 
0.339512 -1.125269  2.060099  0.599020 
0.670320 -1.147628  1.165040  0.697398 
0.914347 -0.751874  0.665038  0.704618 
1.191920 -0.920045  0.869853  0.667953 
2.718054 -1.013546  0.594213 -0.138905 
1.560832 -1.025741  0.227665  0.555106 
1.280891 -0.936560  0.890160  0.645405 
0.638935 -0.573369  0.532722  0.674769 
0.444934 -0.722350  1.309769  0.682544 
0.412347 -0.959693  1.183667  0.707746 
1.154355 -1.043213  1.376571  0.644517 
2.954027 -1.182972  0.129436 -0.379404 
2.482979 -1.239495  0.465074  0.000179 
1.085829 -0.833503  0.681185  0.689557 
0.088576 -0.906470  2.886026  0.422105 
1.365087 -0.977646  0.809696  0.622891 
0.286713 -0.962250  1.751145  0.641840 
0.502963 -1.558483  2.308252  0.403483 
1.206368 -0.908615  0.696926  0.668406 
1.497844 -0.840038  0.276874  0.579315 
0.075638 -0.566211  1.881678  0.499318 
1.493673 -0.840615  0.061470  0.575823 
1.170800 -1.264486  0.684239  0.619445 
0.428750 -1.052594  2.059022  0.624703 
1.360403 -1.161684  0.972189  0.592735 
1.182312 -1.255277  1.259464  0.598202 
1.580728 -1.381589  0.876149  0.444101 
0.453841 -0.703678  1.500118  0.665654 
1.053810 -1.244231  1.669841  0.596095 
0.121215 -0.961702  2.762053  0.455816 
1.021312 -1.325371  1.632958  0.575346 
0.078502 -0.882362  2.542979  0.477636 
0.692211 -1.139976  1.242614  0.694110 
0.906302 -1.306210  1.613980  0.600665 
1.965685 -1.259020  0.919714  0.315488 
2.243189 -1.511177  1.104269  0.026590 
0.574996 -1.277311  1.507132  0.637283 
1.118016 -0.999754  0.468148  0.687025 
0.699440 -1.489215  1.422969  0.543847 
0.504633 -0.947271  1.762638  0.672770 
0.210171 -1.185073  2.181326  0.540215 
0.542707 -0.782428  1.393439  0.695551 
1.725504 -0.999791  0.805411  0.488873 
0.849522 -0.981003  1.267031  0.703996 
0.630269 -1.367008  2.436703  0.493128 
0.674399 -0.824011  0.499532  0.733780 
1.533187 -0.733782  0.252662  0.550685 
1.848846 -1.373846  0.595646  0.336405 
1.628158 -1.186369  0.525058  0.502369 
2.026350 -1.068355  0.520132  0.335391 
2.713302 -1.142328  0.311172 -0.155276 
1.225995 -1.131693  0.951241  0.636365 
1.264086 -1.108270  1.221722  0.618723 
0.237374 -1.155149  2.419362  0.520841 
1.073076 -1.015925  0.664512  0.693146 
1.301037 -0.796809  0.674398  0.635865 
1.782046 -0.751045  0.570511  0.453099 
2.102352 -1.324571  0.989001  0.211917 
0.522219 -1.535929  2.032308  0.455528 
1.160048 -1.213323  1.591169  0.591848 
0.094349 -0.269865  1.255325  0.403155 
1.046795 -0.918266  0.495601  0.702724 
0.171277 -1.032571  2.416337  0.523751 
0.428461 -0.874475  1.081672  0.713842 
0.393496 -1.054050  1.642058  0.664373 
2.140140 -1.347322  0.916520  0.182566 
0.409630 -0.865294  1.539042  0.681328 
0.845368 -1.080346  0.843712  0.712926 
1.066095 -1.270635  1.488401  0.600571 
0.892778 -0.801966  0.853575  0.711001 
0.456327 -1.101819  1.923434  0.636395 
1.024766 -1.243610  1.584519  0.608838 
0.278370 -0.618632  1.121250  0.637563 
1.213587 -1.188634  0.831627  0.629650 
1.376167 -1.220296  0.807640  0.577477 
0.342370 -0.594060  1.583886  0.611018 
1.374626 -1.096250  0.461450  0.610986 
1.684888 -1.149986  0.508047  0.487925 
0.841749 -1.449952  1.541013  0.547413 
2.573114 -1.068474  0.643218 -0.029448 
0.878534 -1.127582  1.180626  0.687352 
1.578022 -1.009505  1.049481  0.540253 
2.610242 -1.353797  0.677091 -0.141338 
1.462692 -0.986344  0.389784  0.595173 
2.224357 -1.351945  0.179115  0.132069 
0.083799 -1.155341  2.953464  0.381708 
0.969481 -0.862198  1.077759  0.698975 
0.542860 -1.052316  1.607942  0.682012 
0.037053 -1.157316  3.091749  0.336273 
0.300937 -0.637195  1.557679  0.619078 
2.562530 -0.822364 -0.096279 -0.028896 
1.711662 -1.372834  1.079440  0.386883 
0.916212 -1.041717  0.511147  0.715474 
0.677896 -0.916588  1.443038  0.703659 
0.144353 -0.665309  2.610694  0.453960 
0.674037 -0.942069  1.432348  0.704574 
0.382914 -0.717955  1.614651  0.650034 
1.231876 -0.813978  1.092013  0.643035 
1.230149 -1.396303  1.059941  0.540100 
0.435398 -0.930512  1.523336  0.688044 
0.869194 -0.526619  0.528147  0.643455 
0.894125 -1.055365  1.054402  0.703871 
0.698006 -1.408670  2.305251  0.491521 
0.130325 -1.115854  2.525993  0.481560 
0.779909 -0.786424  0.411032  0.723868 
0.939088 -1.153871  1.814584  0.624296 
0.680307 -0.945603  0.571349  0.739015 
0.376930 -0.763789  0.914643  0.700654 
0.746117 -1.225556  2.117530  0.587675 
1.047820 -0.808005  0.793841  0.691340 
1.174368 -1.730087  1.493606  0.309031 
0.692025 -0.918457 -0.045735  0.728597 
0.665758 -0.445892 -0.127452  0.605518 
1.342015 -1.168740  1.024290  0.594315 
0.827101 -0.915369  0.992043  0.721070 
0.384964 -0.957484  1.494007  0.683167 
0.706835 -1.329103  1.265333  0.633025 
0.596676 -0.835747  1.160817  0.718054 
0.401279 -0.889649  1.875975  0.649224 
0.389874 -0.781200  1.671698  0.657646 
0.306600 -0.753288  1.709899  0.634577 
1.423624 -1.239729  1.064919  0.547689 
0.739370 -1.069283  1.329216  0.699414 
0.713160 -1.032161  1.434693  0.697822 
0.479589 -0.806439  1.657900  0.673124 
0.141867 -0.689994  1.453241  0.599930 
0.749999 -1.187534  1.707215  0.644168 
1.616649 -0.861925  0.338505  0.537575 
0.532226 -0.858903  1.656926  0.682180 
1.069594 -1.129143  1.639120  0.626467 
1.378878 -1.031041  0.389599  0.618325 
1.037399 -0.957503  0.987997  0.694255 
1.907386 -1.011465  0.631588  0.404652 
1.367719 -1.214793  0.593322  0.585187 
0.673556 -1.087091  1.856779  0.653441 
1.277540 -0.809769  0.026787  0.637415 
0.656378 -0.923629  1.443826  0.704156 
0.493407 -1.189949  1.408597  0.667852 
0.227776 -1.369215  2.413789  0.446134 
0.933838 -0.718554  0.567656  0.696503 
0.969126 -1.462503  1.255709  0.546180 
0.490631 -0.862730  1.654401  0.679902 
0.919846 -0.895066  0.951017  0.712481 
0.342961 -1.245425  2.313144  0.534348 
0.299965 -1.719516  2.278154  0.261665 
1.407418 -1.511811  1.252874  0.418272 
0.797562 -1.095180  1.797759  0.652175 
2.165863 -1.330097  0.412971  0.181106 
2.319269 -0.886480  0.163829  0.160116 
0.433402 -1.126099  1.453344  0.673538 
0.987202 -1.663676  1.385869  0.404139 
0.240068 -0.903768  1.919311  0.613259 
1.316503 -1.373637  0.692004  0.539304 
1.528877 -0.712209 -0.333045  0.525190 
0.742834 -1.212761  2.188007  0.582436 
1.176652 -1.219625  1.202313  0.614069 
1.178892 -0.656386  0.921695  0.630826 
1.700864 -0.826479  0.168489  0.496748 
1.150079 -1.063294  0.246967  0.671655 
0.853541 -1.362829  0.824528  0.628006 
0.474143 -0.867859  1.399369  0.699611 
1.023088 -1.176331  1.019327  0.664561 
1.885926 -1.134034  0.870867  0.392627 
0.397997 -1.151847  2.339276  0.565360 
0.189150 -0.982265  2.036719  0.584808 
1.408436 -1.261542  1.598308  0.510019 
0.702472 -1.373538  1.412609  0.604111 
2.535685 -1.296925  0.726120 -0.061390 
0.285734 -0.717743  1.295758  0.656014 
0.797966 -1.135672  1.188101  0.692511 
0.268562 -0.844694  1.920637  0.616601 
1.382944 -1.268556  1.914794  0.483970 
2.003622 -1.342687  0.166366  0.266522 
0.636447 -0.936003  1.259878  0.716912 
0.339400 -0.920239  1.568278  0.669763 
0.227312 -1.235575  2.393928  0.500159 
0.075789 -0.492289  1.917265  0.464977 
1.385181 -0.610646 -0.193145  0.552720 
0.778416 -1.160680  1.119119  0.691875 
0.699971 -1.139066  1.199129  0.696542 
1.812990 -0.962365  0.478844  0.454795 
0.793978 -0.809163  0.413214  0.725989 
0.869184 -0.966127  1.428485  0.691840 
0.750103 -0.901321  1.499976  0.695976 
0.676622 -1.146586  1.450386  0.679123 
1.067689 -1.314659  1.234337  0.601283 
1.223757 -0.987556  1.265651  0.640821 
0.787157 -0.671031  0.536452  0.699639 
0.145327 -0.739197  2.049385  0.552788 
1.404070 -1.062745  0.648349  0.606139 
1.156424 -1.067769  1.082985  0.657985 
0.504070 -0.891849  1.548769  0.691741 
0.979630 -0.917525  0.759756  0.710523 
1.255487 -0.819468  0.852954  0.646851 
2.011710 -1.245687  0.717199  0.300141 
1.655317 -0.868589  0.724519  0.521058 
2.480523 -1.022081 -0.309826  0.023742 
0.223785 -0.938293  2.318570  0.558254 
0.889840 -1.053685  1.465289  0.679686 
0.240603 -0.875885  1.639840  0.640584 
1.299891 -1.162007  1.338708  0.590644 
1.690667 -0.969993  0.813433  0.505422 
0.337705 -0.907491  1.534602  0.672051 
0.654580 -1.163777  1.607399  0.662799 
0.582593 -0.786314  0.754888  0.726749 
1.470797 -1.326710  0.551786  0.513397 
0.142289 -1.108099  3.091895  0.383656 
0.156426 -0.742818  2.225625  0.534115 
0.117341 -1.041809  2.636823  0.470376 
1.809331 -0.948119  0.167429  0.453136 
0.907535 -0.845108  0.292158  0.717818 
0.744169 -1.268053  2.004261  0.587932 
0.319438 -0.935751  2.314269  0.580855 
0.509599 -1.384795  2.121851  0.525940 
0.568637 -0.868309  1.270188  0.713903 
1.099247 -0.991042  1.047620  0.679088 
1.274820 -1.321273  1.335504  0.546528 
0.637636 -0.937524  0.889944  0.733905 
0.420582 -1.213584  1.964821  0.601342 
0.150349 -0.585788  1.889749  0.530753 
1.194739 -1.274646  1.457365  0.575185 
0.818529 -1.509536  1.221537  0.538148 
0.338802 -1.225350  1.550382  0.626374 
0.424767 -1.374964  2.108745  0.523939 
0.719191 -1.128633  1.304760  0.691645 
0.882474 -1.259651  1.653316  0.616687 
1.082838 -0.570059  0.160983  0.625835 
0.750757 -1.103258  1.175387  0.702573 
1.053635 -0.894003  0.210658  0.698121 
0.520655 -0.966834  1.568926  0.691196 
0.436034 -0.877519  1.284708  0.703857 
0.522487 -0.960992  1.532571  0.694542 
0.697692 -0.686750  1.272153  0.684393 
0.608452 -0.938110  1.367349  0.710073 
1.786346 -1.308173  0.601912  0.393828 
1.996111 -1.050781  1.303890  0.328412 
0.819473 -1.115224  1.006648  0.703603 
2.152639 -0.839392  0.236132  0.265112 
2.373082 -0.908252  0.143493  0.123549 
0.345315 -1.082899  2.357609  0.567440 
0.750466 -0.953504  1.342621  0.707619 
0.068664 -0.982616  3.288369  0.331610 
0.641862 -1.001266  0.913393  0.730515 
0.493381 -1.054321  1.086166  0.713841 
0.664582 -0.984760  1.336825  0.710049 
0.690259 -0.819980  0.776075  0.729666 
0.897605 -0.723513  0.375922  0.701698 
1.940378 -0.942071  0.629289  0.390937 
0.684955 -0.792063  0.813057  0.725385 
0.343060 -0.900511  1.906134  0.636895 
0.979094 -0.902504  0.808173  0.709173 
1.215043 -1.172815  1.287753  0.612945 
0.229608 -1.481702  2.808481  0.323482 
0.672730 -1.052525  1.359086  0.702184 
1.350735 -0.933302  0.804759  0.628403 
0.701654 -1.058502  1.732858  0.669494 
0.569363 -0.681084  1.119968  0.692365 
2.247060 -0.665608 -0.518833  0.139785 
0.361520 -0.930518  1.836930  0.648089 
0.838352 -1.039102  1.591036  0.676318 
0.696568 -1.271783  2.092664  0.577864 
0.254467 -0.997781  2.069455  0.597033 
0.279708 -0.794611  2.136232  0.587377 
0.533062 -0.883850  1.319698  0.710203 
0.845403 -1.136682  1.570659  0.661585 
1.415981 -1.333808  0.839714  0.523813 
0.815250 -0.909406  1.188471  0.712676 
2.177654 -1.050957  0.775757  0.245609 
0.978992 -0.747228  1.113750  0.681090 
1.850761 -0.883934  0.051343  0.429106 
1.595849 -0.912819  0.442309  0.548716 
0.517741 -1.138353  1.425467  0.680765 
0.813354 -1.001889  1.477120  0.691259 
0.179272 -0.651371  1.625371  0.586839 
1.239452 -1.234252  1.259544  0.591475 
0.436339 -0.802948  1.193228  0.702400 
0.253695 -1.123068  2.274395  0.552943 
0.493338 -1.467136  1.908143  0.508393 
1.308968 -1.002045  0.570795  0.641224 
0.478616 -0.877589  1.695857  0.675930 
0.927928 -1.174974  1.132944  0.673368 
0.681046 -1.262787  1.377566  0.651485 
0.082846 -1.219558  2.817655  0.389958 
0.258021 -0.909330  2.196271  0.583644 
1.418712 -1.033323  0.725869  0.603885 
0.827976 -1.352852  0.835863  0.634415 
1.890292 -0.914765  0.181402  0.413965 
0.457033 -1.153637  2.242737  0.585934 
0.625844 -0.659592  1.014947  0.691908 
0.438794 -1.204416  1.812045  0.623001 
0.922440 -0.786929 -0.367592  0.684020 
2.509731 -1.372954 -0.316398 -0.094814 
0.122853 -0.411534  1.613783  0.472043 
1.146245 -0.849144  1.128281  0.664357 
1.646105 -1.076342  0.528708  0.517870 
0.836711 -1.068718  1.464810  0.682996 
2.242472 -0.998918  0.690685  0.211460 
1.576609 -1.205291  0.867436  0.511797 
0.834370 -0.966690  1.347406  0.700861 
1.509593 -0.898732 -0.040288  0.570306 
1.628168 -0.943526  0.653733  0.535045 
0.609615 -1.034815  1.799587  0.667292 
0.215192 -0.660288  0.743631  0.647570 
0.263798 -0.602024  1.425098  0.610040 
0.546495 -0.964239  1.850613  0.665610 
0.765604 -0.837346  0.919634  0.723935 
1.441974 -0.926977  0.778380  0.600768 
0.769476 -1.048477  1.046599  0.715969 
0.913302 -1.128709  1.386904  0.670331 
0.196363 -1.115523  2.067654  0.566764 
1.916685 -1.137775  0.938484  0.373985 
0.453025 -1.215046  1.904826  0.611545 
0.552712 -1.212519  1.588315  0.650806 
0.321298 -0.810078  1.296546  0.679124 
0.453010 -1.055427  1.952385  0.639837 
0.367449 -0.881670  1.921256  0.638665 
2.745368 -1.326389  0.286994 -0.239965 
0.306091 -0.844803  1.803697  0.637447 
2.461229 -1.125831  0.339558  0.044857 
0.805699 -1.532487  0.912750  0.539241 
0.492162 -1.198435  1.357439  0.669041 
0.866839 -1.040235  1.182070  0.702303 
1.313982 -0.952130  0.838737  0.637729 
1.271166 -0.914921  0.703395  0.652368 
0.501557 -1.202427  1.494958  0.658528 
0.324684 -1.226784  1.888072  0.590628 
0.891825 -0.958942  1.395565  0.692055 
1.198688 -1.011691  1.294932  0.643211 
0.258324 -1.184213  1.957766  0.580488 
0.276927 -1.500735  2.575697  0.364268 
0.500396 -1.246044  1.794717  0.618027 
0.745964 -1.038895  1.508169  0.689876 
1.203085 -1.142855  1.021048  0.636719 
0.220754 -0.957958  2.150811  0.580108 
0.164282 -1.031932  2.504272  0.508094 
0.696751 -1.187137  1.228536  0.683462 
0.796357 -1.145088  1.433254  0.674772 
2.071954 -0.738750  0.319520  0.299561 
0.841287 -0.879778  0.998718  0.718366 
1.388214 -0.946136  0.154399  0.616884 
0.222281 -1.036905  2.727586  0.486626 
1.858994 -1.037769  0.771993  0.424025 
0.550070 -1.097863  1.360770  0.694859 
1.511023 -0.885839  0.730334  0.577201 
0.765985 -1.443880  1.682940  0.543902 
0.644332 -0.609461  1.197376  0.667660 
0.738984 -1.065509  0.995066  0.717629 
0.395659 -1.253267  1.982933  0.583437 
0.942032 -1.154794  1.043540  0.680641 
0.837245 -0.766296  0.305951  0.715204 
0.280104 -0.970079  2.164346  0.592390 
1.122672 -1.021438  0.925608  0.676848 
0.438512 -1.049863  2.007753  0.632434 
0.534054 -1.111270  2.173671  0.610065 
0.326169 -0.852565  1.628340  0.659007 
1.626314 -0.858844  0.265886  0.532517 
1.643642 -1.296970  0.579155  0.460414 
1.401066 -0.791187  0.876666  0.601338 
1.259320 -1.138316  1.216448  0.614279 
3.302254 -1.451019  0.126971 -0.831518 
1.043752 -0.971319  0.902229  0.695759 
0.727332 -1.020369  0.773156  0.730312 
1.184912 -0.818706  0.291623  0.667484 
2.649343 -0.970220  0.080921 -0.085648 
0.492153 -0.873583  1.476262  0.695778 
1.328223 -1.377789  1.499995  0.495607 
0.841187 -1.270325  0.887043  0.664121 
0.358344 -1.096165  2.200101  0.589705 
0.993056 -1.638705  1.082623  0.439522 
1.432231 -1.074696  1.103371  0.581663 
2.186106 -0.855420  0.258727  0.246312 
1.515036 -0.883541  1.027969  0.566557 
1.058796 -0.987431  1.391776  0.667032 
2.611313 -0.985001  0.543172 -0.050163 
0.504555 -1.259970  1.418897  0.646714 
1.256215 -1.274783  1.259170  0.573765 
1.247066 -1.043398  0.729834  0.651567 
0.028100 -0.905100  3.046372  0.368207 
0.335819 -1.116479  2.510330  0.536499 
0.385117 -1.291377  1.264530  0.632507 
0.107754 -1.048973  2.540621  0.482168 
0.216617 -1.260495  2.498044  0.473181 
0.623017 -1.207424  2.153361  0.591994 
1.051217 -1.175776  1.197251  0.651317 
2.628236 -1.428784  1.026274 -0.201068 
2.344614 -1.523057  0.347654 -0.033754 
0.131150 -0.910417  2.400103  0.518918 
1.291042 -1.039618  0.793529  0.639222 
0.771616 -1.153928  1.556702  0.664717 
1.431580 -0.944065  0.899561  0.600731 
0.629461 -1.065822  1.097145  0.716323 
2.240459 -1.438857  0.346227  0.082949 
0.709703 -0.850557  1.297434  0.709537 
0.495493 -0.880287  1.660239  0.680807 
0.398130 -1.135965  1.509524  0.662470 
0.250099 -0.788675  2.073415  0.587576 
0.139404 -1.192507  2.616739  0.451970 
1.104632 -1.472366  1.140986  0.524336 
1.808277 -0.955136 -0.697096  0.406263 
0.323426 -1.204089  2.473482  0.519204 
0.460459 -0.724588  1.293584  0.685709 
0.683664 -0.905494  0.763869  0.736047 
1.711256 -1.239356  0.466491  0.452303 
1.206014 -0.881062  0.474343  0.669168 
1.690015 -0.933776  0.495099  0.510626 
1.125265 -0.897753  0.755954  0.684766 
0.821953 -0.858384  1.011276  0.718205 
0.230958 -0.949385  2.415161  0.545702 
0.437997 -0.810437  1.558681  0.678082 
0.552682 -1.093440  0.913011  0.718494 
1.146318 -1.282780  0.571207  0.619498 
0.325809 -1.370069  2.036550  0.519390 
0.851809 -1.080633  0.949670  0.708887 
1.651156 -0.685245  0.032429  0.488506 
0.758881 -1.536235  1.617791  0.497106 
0.578501 -1.195365  0.886518  0.697663 
1.267750 -1.122459  1.405157  0.603194 
1.083678 -0.647097  0.968816  0.646033 
0.430482 -1.272500  1.889196  0.592169 
1.059896 -1.059891  1.120097  0.676226 
0.460308 -0.946606  1.499093  0.692591 
0.147633 -1.248733  2.706550  0.422440 
1.246482 -0.642472 -0.181430  0.601785 
1.045436 -1.169115  1.119611  0.658057 
0.180733 -1.245875  2.256178  0.503915 
0.705436 -1.090466  0.987938  0.715597 
0.155515 -1.243994  2.906917  0.389928 
0.849311 -1.214647  1.402003  0.654746 
0.442079 -0.615607  0.508342  0.679992 
1.449123 -0.895594  0.753330  0.598355 
1.029837 -1.187753  1.676809  0.616128 
0.333512 -1.199913  2.191203  0.563196 
1.166112 -1.181938  1.049203  0.634544 
0.950388 -1.480377  0.923068  0.554493 
0.800007 -0.966808  0.592245  0.732156 
1.868177 -1.186759  0.550263  0.394560 
0.765675 -1.018286  0.941536  0.723578 
0.887542 -1.078047  1.418376  0.680048 
0.449729 -0.781453  1.441413  0.684725 
1.331033 -0.861151  0.749873  0.632885 
0.764050 -1.419369  1.830162  0.541995 
1.752882 -1.131682  0.750423  0.459538 
1.532183 -1.235471  0.602920  0.524416 
1.381385 -1.373569  1.130759  0.505909 
0.822760 -0.888758  0.987439  0.720854 
2.611725 -1.334757  0.727397 -0.135238 
1.609937 -1.191684  0.730819  0.505964 
0.916703 -1.464952  1.318797  0.547756 
1.078170 -0.809682  0.599262  0.689294 
1.185237 -1.253074  1.365040  0.591448 
1.876368 -1.139133  0.044335  0.394849 
0.446640 -0.956052  1.679625  0.675324 
1.507083 -0.897545 -0.184870  0.564852 
2.736035 -0.955909 -0.030437 -0.160029 
1.515509 -1.487726  0.914988  0.411905 
0.799091 -0.920857  1.358730  0.703614 
1.730099 -1.171812  0.500309  0.463208 
1.080624 -0.746739  0.156108  0.675456 
0.423457 -0.966718  1.743068  0.666134 
0.325001 -0.954388  2.105290  0.609916 
0.855825 -0.799062  0.938778  0.711741 
1.200528 -1.249332  1.106493  0.604336 
0.690729 -0.688246  0.644608  0.708112 
0.552255 -0.968535  1.906554  0.659578 
0.198070 -1.088964  2.517189  0.508226 
0.339347 -0.513902  0.735191  0.624170 
1.584751 -1.037712  0.626097  0.546544 
0.660911 -0.963731  1.402537  0.706536 
0.468111 -1.186718  2.212401  0.583021 
0.665644 -0.793202  1.196081  0.710543 
1.021238 -1.063031  1.025701  0.686685 
1.457346 -1.379394  1.124846  0.479315 
1.418881 -1.308406  1.122094  0.522202 
2.307935 -1.105344  0.869689  0.151074 
1.654305 -1.033459  0.051434  0.513116 
1.951546 -0.732923 -0.131424  0.351966 
3.320523 -1.101497  0.241691 -0.724018 
0.678317 -0.875226  0.954765  0.729419 
0.666622 -1.284305  1.870809  0.600255 
0.782783 -0.816255  0.586064  0.727482 
0.567547 -1.078710  1.710108  0.669862 
0.084421 -0.882976  2.518220  0.483762 
0.912223 -0.842779  0.420256  0.718298 
0.638357 -1.365599  1.664245  0.588477 
1.054467 -0.897744  0.621477  0.700250 
1.474633 -0.977079 -0.064272  0.580876 
1.075725 -1.128204  0.715621  0.675461 
1.363165 -1.367468  1.598684  0.481955 
1.018872 -0.862036  0.448333  0.705010 
0.390742 -0.677530  0.788853  0.687791 
0.794588 -0.371311 -0.172007  0.557385 
1.285721 -0.687899  0.124878  0.615495 
0.539297 -1.211425  1.826286  0.627759 
1.041774 -1.400044  1.641011  0.538008 
1.162441 -1.197762  0.654783  0.642347 
0.416675 -1.127907  1.609957  0.658243 
0.289086 -0.479026  1.031663  0.589367 
0.874381 -1.067092  0.646007  0.715991 
0.362954 -1.014357  1.825066  0.645924 
0.907629 -0.839449  0.941584  0.710694 
1.953248 -1.178714  0.782327  0.349845 
1.848145 -1.342670  1.343773  0.322248 
1.112969 -1.290543  1.429091  0.589061 
0.855316 -1.257001  1.582969  0.626592 
0.249312 -1.180260  2.161692  0.554161 
0.645749 -0.645122  0.778091  0.695148 
0.840172 -1.201502  1.245176  0.669630 
0.340656 -0.944826  1.708171  0.657297 
0.713735 -0.707761  1.099068  0.698284 
1.080089 -0.995373  1.017142  0.683726 
0.275385 -1.250022  2.609024  0.473188 
2.023726 -0.987352  0.410453  0.344808 
1.403300 -1.336692  1.253466  0.508496 
1.548205 -1.023267  1.122126  0.546822 
0.693420 -0.888861  1.258785  0.714894 
0.866803 -1.119150  0.838625  0.704218 
0.270152 -0.587534  1.799474  0.573484 
1.020019 -1.347748  1.388203  0.585847 
1.618537 -0.797241 -0.285352  0.509231 
1.313235 -1.419517  1.524313  0.477747 
0.869370 -1.115111  1.380236  0.678350 
0.900919 -0.977029  0.965783  0.713667 
0.656567 -1.213670  1.633566  0.647168 
0.213247 -0.927643  1.770829  0.622456 
0.452034 -1.118089  0.767786  0.710691 
0.522613 -0.673855  0.633019  0.703258 
1.519067 -0.816791  0.362340  0.570430 
0.846539 -1.093428  1.401816  0.682935 
1.805533 -1.797719  1.196708  0.052246 
1.016072 -1.531534  1.538128  0.478728 
0.746691 -0.630021 -0.157767  0.675264 
0.228460 -1.469190  2.733116  0.343718 
0.541464 -0.886385  1.558013  0.692951 
1.369473 -0.881422  0.259529  0.623634 
0.356330 -1.182659  1.897139  0.607876 
1.790458 -1.246046  0.973880  0.405372 
0.241601 -1.004455  2.133454  0.585274 
1.352832 -1.136964  0.730103  0.607410 
0.085361 -0.691815  2.105504  0.515206 
0.737099 -1.116593  1.073470  0.705912 
1.332270 -0.970617  1.260862  0.613412 
2.262433 -0.687791  0.076239  0.166226 
0.716928 -1.318427  1.936008  0.578362 
1.331166 -1.003209  0.960521  0.626479 
1.082499 -0.906298  0.870165  0.690430 
0.822435 -1.186512  1.140452  0.681032 
2.184307 -1.677151  0.515725 -0.034712 
0.187713 -0.825789  1.490621  0.634918 
1.731398 -1.056674  0.839984  0.479628 
0.038768 -1.369259  3.666908  0.133642 
0.388721 -0.689866  1.355075  0.664698 
3.427327 -1.503200  0.288428 -0.993290 
0.230540 -1.146462  2.141531  0.560189 
1.413871 -1.059656  1.440629  0.568924 
1.543461 -0.965658  0.427527  0.567959 
0.787850 -0.854206  1.015931  0.720315 
0.963337 -1.202659  1.307528  0.651295 
1.432472 -0.945644  0.960530  0.598308 
0.294599 -1.239049  2.675802  0.469671 
0.611719 -1.118665  1.651782  0.669007 
0.285791 -1.010410  1.306178  0.675194 
0.810443 -1.193348  1.541983  0.653302 
1.983417 -1.160083  0.554175  0.341485 
2.025536 -1.197617  0.573679  0.308634 
1.153180 -1.164245  1.412905  0.620570 
0.415262 -0.961935  1.644479  0.674576 
0.757264 -1.219142  1.060418  0.680340 
2.690865 -1.305178  0.377799 -0.185258 
0.955968 -1.020293  1.493702  0.672997 
0.429594 -0.747337  1.146308  0.695246 
1.648081 -1.142793  0.005007  0.496347 
0.461205 -0.974914  1.348110  0.702871 
0.513955 -1.222788  1.912347  0.613637 
0.730948 -0.937942  0.793955  0.733827 
0.593090 -1.094578  1.082356  0.712559 
1.246054 -0.936560  0.906564  0.653846 
0.636316 -1.160527  1.241653  0.690709 
1.381302 -1.353745  0.679763  0.529500 
0.259787 -0.989302  2.763221  0.493763 
0.078437 -0.684230  1.952606  0.529344 
1.136259 -1.094173  1.505013  0.631464 
1.030623 -0.930861  0.594047  0.705101 
1.150833 -1.172903  0.929018  0.644860 
0.477300 -0.880496  1.061391  0.720302 
2.533937 -0.901240  0.003172  0.002325 
1.480256 -0.408365 -1.102149  0.359654 
0.434636 -0.741654  1.362843  0.681751 
0.639802 -1.039720  1.106146  0.719084 
0.260287 -1.004148  2.219902  0.578384 
0.898432 -1.345180  1.431543  0.600537 
1.526079 -0.919999  0.947211  0.566815 
3.957421 -1.125910 -0.927568 -1.559018 
1.671699 -1.339804  1.322667  0.404785 
0.642413 -1.055232  1.388967  0.700330 
1.125772 -1.317596  0.537147  0.610679 
2.131808 -1.081784  0.014029  0.264200 
1.611983 -1.048110  0.609483  0.534902 
1.629613 -1.770336  0.860653  0.167272 
0.756827 -1.459986  1.719805  0.532295 
1.286597 -0.943847  0.768281  0.647066 
0.818125 -1.373939  1.803627  0.562699 
0.836248 -0.747521  0.816936  0.708975 
1.671226 -1.378316  0.989867  0.405435 
0.152883 -0.878935  2.144887  0.560452 
1.141526 -1.236307  1.591323  0.588815 
0.342213 -1.394127  2.646167  0.422527 
1.199729 -0.921062 -0.229358  0.653114 
1.739318 -0.896065 -0.128265  0.474760 
0.032884 -0.922288  3.534836  0.262797 
0.307995 -0.914495  1.917663  0.629161 
0.553411 -1.195379  1.063332  0.690166 
0.414275 -1.292408  2.464590  0.506562 
1.107929 -0.719222  0.798917  0.664955 
0.776449 -1.051491  1.763164  0.663595 
0.941294 -1.103731  1.639317  0.651304 
3.126504 -1.130641  0.711742 -0.529550 
2.033000 -1.103205  0.721578  0.324019 
0.163776 -1.115881  2.487725  0.498133 
1.460752 -1.183361  0.619043  0.564172 
0.923557 -0.809413  0.441488  0.713451 
0.758013 -1.179985  1.387215  0.672288 
0.466678 -0.920650  0.616802  0.732727 
0.995365 -1.103692  1.425028  0.661242 
1.396108 -1.096688  0.734348  0.602032 
2.575567 -1.541724  0.313993 -0.214015 
1.040021 -1.489298  1.431557  0.508320 
0.727372 -1.158355  1.416970  0.677073 
0.937885 -0.638004  0.227543  0.672886 
0.926733 -1.390080  1.350509  0.582708 
0.082194 -0.621035  2.358134  0.459566 
1.704331 -1.708608  1.045404  0.180797 
0.466137 -1.040927  1.867738  0.652391 
1.269634 -1.016882  1.109081  0.635724 
0.312537 -0.564079  1.081332  0.627785 
0.577432 -0.869716  1.258997  0.714894 
0.397813 -0.761016  1.431181  0.675591 
0.521680 -0.647580  1.146856  0.679768 
0.360385 -1.063613  1.260912  0.686690 
0.597784 -1.398645  1.545325  0.583652 
0.730398 -1.305852  1.675873  0.609618 
0.917868 -1.180925  0.431020  0.689219 
1.927877 -1.048383  1.400086  0.358525 
1.221493 -1.241381  1.140388  0.600261 
1.776565 -0.747230 -0.121731  0.441631 
2.373434 -0.989172 -0.165083  0.110567 
0.773392 -0.840383  0.911424  0.724005 
2.092139 -0.777885 -0.133687  0.281743 
1.135620 -0.946888  0.784613  0.682399 
2.028807 -1.267562  0.954271  0.276853 
1.287341 -1.345702  0.937114  0.553334 
0.358308 -0.944007  2.088969  0.618249 
0.160893 -1.263511  2.846602  0.396403 
0.545708 -1.415161  2.162140  0.508053 
0.378693 -1.111136  2.213486  0.588560 
0.207255 -0.679282  2.148032  0.544938 
0.545473 -0.899031  1.717364  0.679235 
0.151616 -0.797850  2.275480  0.534756 
0.267535 -1.302925  2.317642  0.497762 
0.898620 -0.436990  0.426698  0.598900 
0.697836 -0.840747  1.757783  0.671561 
0.378604 -1.028765  1.756367  0.654136 
1.338254 -0.827160  0.406689  0.630229 
0.871794 -1.461921  1.587238  0.534117 
3.109338 -1.168695  0.011893 -0.527520 
0.519228 -0.950720  1.070109  0.724125 
0.102929 -0.895074  3.082934  0.388144 
0.945537 -1.214944  1.358013  0.646844 
1.710333 -1.024880  0.442640  0.497201 
2.427497 -1.146029  0.761452  0.062877 
1.361762 -1.110832  0.706978  0.610406 
0.613192 -0.944034  0.698847  0.738556 
1.746264 -1.054981  1.071281  0.464767 
1.606142 -1.253796  1.067366  0.477939 
1.609387 -1.239223  0.699188  0.492792 
2.691338 -0.999308 -0.126335 -0.129057 
0.932075 -0.944273  1.144768  0.702981 
0.998314 -0.773053  0.211641  0.695212 
1.184016 -0.956836  0.428013  0.674968 
0.942535 -0.841647  0.600847  0.714099 
0.449483 -1.043079  2.011703  0.634010 
0.590717 -1.158754  1.985294  0.625436 
2.303039 -1.220565  0.967884  0.123442 
1.086277 -0.983765  1.104023  0.679385 
1.928483 -0.905825  0.292720  0.396273 
1.413567 -0.968812  0.665021  0.611215 
0.918526 -1.240939  1.052181  0.659507 
0.395140 -1.476365  2.144496  0.463652 
1.457241 -0.980306  0.800172  0.593910 
0.675822 -0.764154  0.557268  0.725206 
1.228763 -1.027167  0.278456  0.658493 
0.390533 -0.872941  1.388168  0.690638 
1.558183 -1.125798  1.107592  0.528597 
1.583102 -0.624574  0.330753  0.505006 
0.341854 -1.039075  1.356926  0.680312 
1.445027 -1.118401  0.802583  0.580955 
0.377769 -0.761079  1.019997  0.696365 
0.835464 -1.568982  1.808404  0.452167 
1.116795 -0.959208  0.858389  0.684012 
1.016036 -0.790182  0.796105  0.694170 
0.862438 -0.962784  0.441030  0.727184 
1.034301 -1.293341  1.622586  0.586626 
0.535077 -1.262310  1.645991  0.629168 
0.668587 -0.955513  0.728954  0.737118 
2.533593 -0.771630 -0.067478 -0.012549 
0.893100 -1.371292  0.962597  0.615719 
2.159395 -0.930557  0.411449  0.267326 
0.663665 -1.094199  1.402946  0.693177 
1.230766 -0.865367  0.459065  0.662294 
0.090914 -0.813383  2.450569  0.490821 
1.311494 -1.169859  1.044719  0.601783 
1.705144 -0.858760 -0.053175  0.490871 
1.643354 -1.422987  1.227359  0.383768 
1.447026 -1.494928  1.208110  0.418079 
0.608161 -0.901448  0.541160  0.739851 
0.255062 -1.393925  2.311178  0.456598 
1.487703 -1.615462  1.464818  0.309792 
1.230471 -1.376702  0.992824  0.552050 
0.122099 -0.945532  2.343723  0.524366 
0.687826 -1.246284  1.622148  0.637367 
1.436036 -0.936965  0.383334  0.605545 
0.505399 -0.659892  1.430101  0.664413 
0.149990 -0.976899  2.224819  0.549107 
0.595893 -1.358398  0.960070  0.637294 
1.073278 -0.892927  0.912210  0.690386 
0.082404 -1.365026  3.373793  0.221665 
0.143817 -1.060831  2.171273  0.546693 
0.134809 -0.684752  2.334529  0.499067 
0.391061 -0.948264  1.178864  0.705280 
1.103522 -1.050938  0.551977  0.684734 
1.823663 -1.075929  0.530028  0.439250 
0.398643 -0.834881  1.127361  0.704594 
1.677278 -0.837495 -0.442467  0.480169 
1.740497 -1.026627  0.457492  0.483819 
0.633891 -0.816539  1.116257  0.718224 
0.896371 -0.852037  0.798057  0.717366 
0.429068 -0.949762  1.802788  0.661301 
2.112115 -0.913826  0.562568  0.295624 
0.885268 -0.577764  0.322765  0.660671 
1.276096 -1.207885  1.534315  0.570416 
1.999982 -1.232728  0.718760  0.310681 
1.440083 -1.048781  0.758672  0.594572 
1.780285 -0.490936 -0.609003  0.327852 
0.455359 -1.011938  1.263748  0.705269 
0.557363 -1.193703  1.394529  0.671523 
2.403838 -1.035188  0.954249  0.092427 
0.760808 -0.626341  0.500075  0.688499 
1.089275 -1.017535  0.606582  0.690659 
2.661303 -1.507055  0.417938 -0.259731 
1.107063 -1.263506  0.992664  0.624610 
0.093141 -1.179675  3.047793  0.360449 
0.226739 -1.458549  2.260539  0.423692 
1.440301 -1.021351  0.707389  0.598443 
1.032434 -1.264372  0.647050  0.646794 
0.417214 -0.584432  0.988336  0.656623 
0.267908 -1.117662  2.186803  0.569358 
1.345631 -1.084795  0.702087  0.619705 
0.751323 -0.610216  1.379056  0.652802 
0.845613 -1.039578  1.501981  0.683000 
2.454883 -1.267973  0.543210  0.011187 
2.269224 -0.749836  0.087152  0.175588 
0.939285 -1.052767  1.650474  0.658319 
0.866159 -1.221616  1.320740  0.656607 
0.204467 -1.027374  2.012752  0.588526 
0.537970 -0.971880  1.486565  0.698661 
1.095699 -0.972295  1.273648  0.668844 
0.974320 -1.358681  1.387039  0.588143 
0.145848 -1.593307  2.765852  0.237488 
1.205792 -1.029814  0.872911  0.659574 
1.001178 -0.993521  1.508549  0.667369 
0.714637 -0.681888  0.723126  0.704441 
1.961205 -0.896756  0.850688  0.375091 
1.589926 -1.264598  0.403635  0.493432 
0.220023 -1.351796  2.642092  0.415222 
0.434604 -1.085260  2.072685  0.619053 
1.030418 -0.784877  0.674048  0.693405 
0.507808 -1.031888  1.446389  0.695529 
1.261065 -0.913762  1.106982  0.641782 
2.748759 -1.058910  0.200631 -0.172143 
2.616116 -1.163026  0.909387 -0.087112 
1.111634 -0.866205  1.069211  0.675529 
0.203178 -1.299164  2.607525  0.437867 
1.182681 -0.718194  0.034145  0.645204 
0.672483 -1.023210  1.488268  0.695955 
0.931121 -1.094475  0.887156  0.699958 
0.472620 -1.017858  2.074809  0.631245 
1.995789 -1.081769  0.526704  0.350240 
0.645251 -1.199017  1.895222  0.625290 
1.457293 -1.141975  0.818751  0.571633 
0.473988 -0.967160  1.403318  0.700588 
0.473407 -1.144811  1.712558  0.651557 
0.420535 -0.867104  1.840176  0.654481 
0.785268 -1.018863  1.523871  0.688236 
0.377044 -0.766082  1.221160  0.687131 
1.025628 -1.317842  1.467580  0.591462 
1.054821 -1.315098  1.457025  0.588412 
0.584030 -0.733306  1.245108  0.697841 
1.234062 -1.054604  1.284269  0.630882 
1.146570 -1.298043  1.579743  0.567355 
0.208243 -1.205818  2.544108  0.480602 
0.261444 -0.868062  2.205800  0.581423 
2.034806 -0.900781  0.397897  0.339788 
0.336914 -1.778844  2.387508  0.203171 
0.547271 -0.683310  0.778389  0.704491 
2.111451 -0.970908  0.369816  0.294976 
0.565726 -0.581225  0.794181  0.673551 
1.159978 -0.732750  1.038812  0.648959 
0.433568 -0.935830  1.703026  0.671937 
0.503914 -1.151357  2.020765  0.619235 
0.560933 -0.761110  0.667485  0.723658 
1.263229 -1.053761  1.059856  0.635689 
1.309904 -1.539727  0.792923  0.449209 
0.578855 -1.114776  1.813065  0.653667 
2.161338 -1.035696  0.471050  0.260608 
2.347288 -1.214304  0.997415  0.094252 
0.288039 -0.864663  2.191665  0.589150 
1.731008 -1.413211  1.182263  0.354015 
0.319907 -1.005181  0.732597  0.706602 
1.280139 -1.334809  0.945277  0.559550 
1.469701 -1.204149  0.649355  0.555178 
1.352477 -1.339931  1.371841  0.514852 
0.897054 -0.782643  0.774222  0.709808 
1.370520 -0.847351  0.468509  0.622927 
0.343694 -0.972947  1.870733  0.640402 
0.560049 -1.079717  1.783948  0.662173 
0.290357 -0.697998  1.879996  0.602073 
0.928662 -1.042199  0.660105  0.712766 
0.510576 -1.294639  1.671949  0.613753 
1.386009 -0.881280  0.877379  0.614647 
1.192446 -1.726229  1.192149  0.328332 
1.689450 -1.578911  1.273862  0.270294 
0.950735 -1.045254  1.217679  0.689859 
0.550434 -1.011749  1.117008  0.720277 
0.439356 -0.837086  0.969207  0.717027 
0.629812 -0.864174  1.215081  0.717397 
1.244499 -1.651560  1.145110  0.376614 
1.102543 -1.256215  1.145317  0.621013 
0.858356 -0.806599  1.250174  0.697677 
1.840248 -1.179725  0.789777  0.406689 
1.523155 -0.702219 -0.019636  0.540077 
0.276645 -0.864059  1.913946  0.620708 
0.662320 -1.136037  1.853031  0.644965 
1.148426 -1.065385  0.631019  0.673073 
2.024996 -1.250837  0.146001  0.288834 
1.169153 -1.134222  0.383736  0.656950 
1.148845 -1.347584  1.011583  0.582867 
0.717304 -0.957316  1.347805  0.708789 
1.450524 -0.917422  0.737769  0.598731 
2.129457 -0.581483 -0.647144  0.176438 
0.370723 -1.197530  1.543429  0.640529 
2.105456 -1.300271  0.118931  0.224452 
1.746935 -1.107845  0.737275  0.467121 
0.681245 -1.009750  1.493159  0.696536 
0.171900 -1.163402  2.885182  0.421677 
1.577969 -0.975783  0.423507  0.554593 
1.941249 -1.060680  1.171241  0.364293 
0.364296 -1.033457  2.277264  0.588788 
1.061930 -0.954725  0.959035  0.691182 
1.482889 -1.101142  0.684164  0.573768 
0.298343 -0.985592  2.071024  0.607543 
1.060311 -1.355679  0.773618  0.604141 
0.924421 -1.098798  1.550429  0.662042 
0.306488 -0.875133  1.844049  0.635479 
2.051698 -1.103274  0.344109  0.314795 
0.790163 -0.897712  1.440358  0.697932 
1.587860 -1.168361  1.001134  0.512566 
1.086435 -0.792253  1.032268  0.674352 
1.165418 -0.771758  0.329785  0.665816 
3.651901 -1.291541  0.451538 -1.149353 
1.098379 -0.969695  0.933353  0.684858 
0.368730 -0.621249  0.860089  0.666243 
1.415348 -1.001050  0.784993  0.606613 
0.168532 -0.773032  2.192933  0.547556 
0.562153 -0.767644  1.433611  0.691038 
0.462208 -1.374809  1.814597  0.562284 
1.273515 -0.912886  1.138911  0.636954 
1.015138 -1.127635  1.248810  0.665330 
1.195868 -1.020879  1.173820  0.650138 
0.909691 -1.422693  1.714484  0.538967 
0.492400 -1.129354  1.295766  0.689727 
0.998676 -1.345355  1.183396  0.603046 
0.884966 -1.023605  1.083381  0.707135 
0.687547 -1.259382  1.092109  0.669174 
2.158996 -1.153702  0.475651  0.242065 
0.563223 -1.149514  1.641903  0.662692 
1.398505 -1.109733  0.472585  0.601303 
1.094221 -1.302035  0.569148  0.622810 
0.285112 -1.201402  2.510651  0.506156 
0.459060 -0.920875  0.987954  0.722851 
1.251276 -1.409547  1.355275  0.511746 
1.657163 -0.972772  0.250200  0.521378 
0.367864 -1.402067  1.605579  0.557012 
0.444827 -1.049900  1.541366  0.680265 
0.368204 -0.973018  2.092089  0.618663 
1.000039 -1.159819  0.178796  0.679761 
0.570204 -0.928330  1.037758  0.728037 
0.528324 -0.926540  1.311610  0.711561 
0.099724 -0.782638  2.411824  0.495641 
0.473616 -0.926923  1.482425  0.695331 
1.587208 -1.122328  0.728144  0.531050 
1.559273 -1.200942  1.049281  0.512862 
1.626167 -1.633498  0.982756  0.273085 
0.209408 -1.291292  2.482986  0.462658 
0.703606 -0.652500  0.682859  0.697608 
0.487451 -0.583269  0.612235  0.672901 
1.513142 -0.736678  0.414784  0.560308 
0.607339 -0.575551  0.511589  0.675782 
1.441472 -1.029371  1.150414  0.581983 
1.302383 -0.830553  0.694823  0.639220 
1.246207 -1.145635  1.440288  0.601246 
0.145022 -0.851170  2.308057  0.533856 
1.297079 -0.919015  0.654156  0.646272 
0.752548 -1.072044  1.763884  0.662193 
0.064723 -0.937083  3.133654  0.364660 
0.148917 -0.936170  2.460143  0.515601 
0.359066 -1.079269  2.412923  0.562165 
0.701951 -1.278000  2.112498  0.572955 
1.565273 -1.330794  1.072498  0.464738 
0.579508 -1.029546  1.585936  0.687738 
0.413251 -0.920414  1.272702  0.703104 
1.697977 -0.971175  0.131866  0.501723 
3.082086 -1.056787  0.033142 -0.479096 
1.425193 -0.660276 -0.180711  0.555822 
1.127847 -1.036246  0.879623  0.675785 
0.974117 -1.187910  1.364562  0.649999 
1.180759 -1.181312  0.654732  0.642684 
0.973030 -1.283678  1.134706  0.633783 
1.412506 -0.680328 -0.237197  0.562361 
0.646091 -0.706042  0.649403  0.713340 
1.373055 -0.960659  1.032642  0.613632 
0.937374 -1.071746  1.413781  0.675384 
0.902982 -1.033210  0.313892  0.716870 
0.338835 -1.028406  1.279746  0.685925 
0.108772 -1.164427  3.155611  0.347498 
0.579528 -0.771999  1.678132  0.671721 
0.804078 -1.616004  1.926511  0.409946 
1.683915 -0.622717 -1.501842  0.321166 
0.240191 -0.534011  1.149426  0.596282 
1.904411 -0.662531 -0.106953  0.360709 
2.392817 -1.402717  0.516969 -0.000526 
0.234694 -0.988677  2.019371  0.598844 
1.680376 -1.053185  0.793192  0.503303 
0.477555 -1.504190  1.721568  0.505334 
0.074700 -0.802762  2.955726  0.395769 
0.206632 -0.521083  1.171487  0.580967 
1.498483 -1.357426  0.801383  0.487185 
1.513067 -1.365124  0.799816  0.478665 
1.057821 -1.254873  0.785032  0.643208 
1.884472 -1.115675  0.924653  0.395310 
0.330701 -1.009840  2.100581  0.608634 
0.896618 -1.414805  1.027618  0.592030 
0.908787 -1.270167  1.370413  0.632840 
1.551922 -1.003116  1.021026  0.551793 
0.405055 -0.698443  1.110072  0.683447 
0.621978 -1.069022  1.543057  0.686809 
1.175575 -0.692882  0.508230  0.648461 
0.596894 -1.167253  1.284399  0.686571 
1.683596 -1.181767  0.733412  0.478449 
1.418364 -1.168655  0.918786  0.575168 
0.559335 -0.912294  1.295612  0.713822 
0.981348 -0.912012  0.643956  0.712115 
1.238022 -1.022104  0.688217  0.656786 
0.062075 -0.964096  3.173017  0.354862 
1.063621 -1.253896  1.059178  0.633188 
0.670317 -0.952041  1.491684  0.699955 
1.378805 -0.811358  0.557727  0.616544 
0.311144 -1.209356  2.061355  0.572872 
1.080424 -0.888565  0.844029  0.690976 
3.021626 -1.145521  0.156710 -0.433019 
0.400733 -1.071610  1.707534  0.656920 
1.275638 -0.759901  0.714325  0.636257 
0.595110 -1.150631  1.662216  0.661250 
1.491898 -1.208654  0.254681  0.545279 
0.812663 -1.194768  1.976506  0.609368 
0.654067 -0.912687  1.321714  0.712638 
2.155048 -1.016818  0.402707  0.266049 
1.576664 -0.976245  0.816733  0.551031 
0.591128 -0.721901  1.105584  0.703096 
1.938312 -1.190323  0.646081  0.357069 
0.102015 -0.578141  2.108996  0.486125 
2.143061 -1.040619  0.815542  0.267010 
1.089869 -1.029715  1.061210  0.677080 
0.089412 -1.259905  3.324105  0.276656 
0.795336 -0.879657  0.978428  0.722925 
1.004201 -0.965032  1.208969  0.688811 
1.324582 -0.687306 -0.133546  0.595463 
0.874568 -0.878105  1.467850  0.687606 
0.376052 -0.858126  1.359260  0.689438 
0.751925 -1.545080  0.830456  0.537406 
1.433196 -1.085226  1.192117  0.575137 
0.149842 -0.919616  2.184952  0.555512 
2.363448 -1.096044  0.733066  0.118315 
0.581832 -1.184675  1.005234  0.696331 
1.214745 -1.234986  1.222882  0.599416 
1.225941 -1.324680  0.846601  0.580590 
2.375615 -1.318390  1.315372  0.022059 
0.408770 -0.515299  1.159930  0.620599 
0.320232 -1.133222  2.014559  0.599267 
1.098552 -0.906776  0.960715  0.684373 
0.252198 -1.095916  2.735494  0.484525 
0.771381 -0.917893  1.279534  0.710658 
1.479646 -1.047694  0.519086  0.584264 
1.555339 -1.212305  1.731633  0.462779 
1.046327 -1.075850  1.420979  0.657864 
0.967562 -0.702213  0.764620  0.685559 
0.590201 -0.881393  1.477119  0.700713 
0.460130 -1.130847  2.179399  0.599797 
1.320044 -1.342787  1.451298  0.517164 
0.348102 -1.222214  2.097805  0.571570 
0.464662 -1.303237  1.985235  0.573700 
0.976293 -1.156869  0.940826  0.679503 
0.583557 -0.902034  1.464508  0.702393 
0.879171 -1.207314  1.918208  0.606374 
1.267567 -1.049517  1.354784  0.618463 
1.554896 -1.066529  0.773116  0.551791 
0.949711 -1.275410  0.967427  0.647362 
0.616791 -0.965047  1.298177  0.714051 
0.682609 -0.874063  1.460908  0.700661 
0.905237 -0.552866  0.292121  0.648689 
0.177440 -0.910986  2.562351  0.507836 
2.080769 -1.581923  0.819872  0.091607 
1.124597 -0.732480  0.098482  0.662620 
0.985298 -1.351517  1.213783  0.600716 
1.280027 -0.972796  0.632259  0.650215 
0.286841 -1.115830  2.483817  0.530882 
2.620790 -1.486127  0.230025 -0.217386 
1.525271 -0.638360 -0.182529  0.515301 
0.811373 -1.438614  1.091086  0.585226 
1.231312 -1.436672  1.412428  0.498944 
1.058251 -1.101082  1.140337  0.669126 
0.672155 -0.856694  1.373916  0.706130 
0.144653 -1.171718  2.541240  0.471428 
1.171304 -0.748184 -0.523954  0.624137 
0.938823 -0.946724  0.179768  0.715452 
1.005556 -0.741213  0.776394  0.688014 
1.282035 -1.441825  1.073966  0.503374 
0.785023 -1.137475  1.051156  0.699835 
0.301682 -0.549565  1.210439  0.613327 
0.744459 -0.692985  0.492482  0.707941 
2.060798 -1.158461  0.680464  0.297560 
0.800262 -1.096950  0.983773  0.709332 
0.673950 -1.088409  1.486519  0.687624 
2.885799 -0.910597  0.291082 -0.281353 
1.362813 -1.111352  0.901257  0.605198 
1.473466 -1.445795  1.179212  0.438113 
0.574817 -0.564332  0.671796  0.669931 
1.177519 -1.270700  1.354278  0.587908 
0.148312 -0.942885  2.654069  0.483821 
0.968890 -1.110478  0.607981  0.697717 
2.370782 -0.950160  0.161829  0.125627 
0.893678 -1.180768  1.615235  0.642418 
2.350035 -1.230792  0.904677  0.090775 
0.934915 -1.653829  1.337986  0.422029 
2.164760 -1.202281  0.215890  0.223448 
0.594610 -1.443314  2.208929  0.488689 
1.042952 -1.120686  0.591655  0.684360 
0.916442 -0.705691  0.326137  0.695047 
0.168113 -0.966888  2.099645  0.571545 
1.938416 -1.147684  0.419765  0.368269 
1.174844 -1.214921  1.272247  0.611751 
0.186220 -1.011332  1.912510  0.596475 
0.460971 -1.053545  1.731561  0.664382 
0.859525 -1.130344  1.251418  0.684685 
0.311045 -1.646314  2.085301  0.346265 
0.690079 -1.140503  1.306603  0.690116 
2.243708 -1.143493  0.080061  0.185185 
2.508432 -0.953541  0.092500  0.024524 
2.552019 -1.022569  0.437448 -0.006949 
1.722246 -1.040161  0.648416  0.489494 
1.295382 -0.975639  0.695891  0.645115 
1.650828 -1.124725  0.383228  0.507103 
1.907919 -1.440888  0.703606  0.272637 
1.443056 -1.266527  1.111033  0.530317 
1.901700 -1.205830  0.660751  0.371501 
1.151538 -1.024903  0.725978  0.675794 
1.369475 -0.856094  0.316784  0.622875 
1.993781 -1.295099  0.512640  0.294697 
0.492736 -1.083638  2.196810  0.609028 
1.845966 -1.006086 -0.465202  0.403514 
0.745367 -0.910480  1.511407  0.695547 
1.663887 -0.979470  0.937621  0.512480 
1.404541 -1.114413  0.842995  0.593656 
0.539311 -1.203188  1.275197  0.676079 
1.281441 -1.112302  0.897921  0.627954 
0.542468 -0.972355  1.396562  0.705589 
0.489128 -0.763948  1.435905  0.686064 
0.566995 -1.140711  1.243653  0.694593 
0.504091 -0.909097  1.097928  0.721812 
0.947624 -1.237741  1.257717  0.646073 
0.612487 -1.389904  1.625243  0.580989 
0.367766 -1.344713  2.299302  0.503353 
1.734718 -1.281940  0.663429  0.426380 
0.681281 -0.867848  0.932690  0.729682 
1.281652 -1.625473  1.414386  0.369331 
0.776189 -0.635975  0.589750  0.690111 
1.272994 -1.112566  0.407590  0.636422 
0.845701 -0.912269  1.034148  0.717628 
1.113220 -0.963493  0.847824  0.684887 
0.858299 -1.048434  0.863417  0.715539 
2.100007 -0.903831 -0.161927  0.287374 
1.651675 -0.735522  0.314766  0.506107 
0.819336 -1.341006  0.514181  0.644899 
0.816037 -0.771729  0.512108  0.719119 
2.213852 -1.212585  0.139628  0.188246 
0.805080 -0.773433  0.936833  0.712429 
1.608599 -0.914010  0.237069  0.541521 
1.206407 -1.132645  0.796724  0.645510 
1.164561 -0.872543  0.843807  0.673183 
1.276487 -0.734593  0.668298  0.632009 
0.974622 -1.157072  1.486432  0.648647 
1.063334 -1.019289  1.275443  0.671541 
1.288581 -1.015612  0.697392  0.644222 
2.461589 -1.242618  0.238785  0.012611 
0.351192 -0.925696  1.386438  0.686040 
1.051400 -1.056455  0.918915  0.686547 
1.200844 -1.207063  1.218035  0.611321 
0.425074 -0.822112  1.050236  0.710447 
1.466127 -1.228015  1.249044  0.527712 
1.588505 -1.162700  0.298989  0.522641 
0.115718 -0.650656  2.088240  0.516935 
0.861996 -1.057090  0.753827  0.716828 
1.124943 -0.626614  0.394046  0.640508 
1.357215 -1.709405  1.209009  0.297862 
1.117130 -1.037868  1.368366  0.653403 
1.931678 -1.078314  1.183470  0.366104 
0.513628 -1.390394  1.291214  0.603041 
0.758995 -0.922554  0.602580  0.735475 
0.881250 -1.235299  1.532408  0.635251 
0.516956 -0.907031  1.124862  0.721317 
0.192951 -0.842665  1.683647  0.621417 
2.120377 -1.143406 -0.064764  0.256523 
1.060829 -0.958847  0.772583  0.696775 
0.063534 -0.662920  2.896183  0.374737 
0.506267 -0.278772 -0.548732  0.479722 
0.423605 -0.847738  1.468719  0.687443 
0.209067 -0.893054  1.246718  0.662616 
0.505805 -1.203940  1.664034  0.643924 
0.356728 -0.787922  1.660846  0.654331 
0.406580 -0.748644  1.175871  0.690933 
0.483175 -0.994289  1.873564  0.657523 
0.273607 -1.321252  2.358427  0.486035 
0.766632 -0.751866  0.532549  0.719162 
2.541902 -1.177298  0.630903 -0.026937 
0.159496 -1.096835  2.982926  0.412844 
0.373643 -1.196414  2.197877  0.570249 
1.840269 -1.361890  1.254114  0.323439 
1.449934 -1.371681  0.284026  0.499623 
0.461004 -0.861196  0.899316  0.723821 
0.177845 -0.686700  1.901862  0.568205 
0.763528 -0.731786  1.264394  0.691959 
0.559775 -1.771341  2.166296  0.265221 
0.577463 -1.625303  2.438974  0.342185 
0.211767 -0.970399  1.851201  0.612871 
0.978875 -1.395895  1.454692  0.565423 
0.379943 -1.232608  2.558521  0.507109 
0.381218 -0.928860  1.635386  0.671029 
0.786297 -0.984279  0.691880  0.731135 
2.855747 -0.580350 -0.671757 -0.364625 
0.940628 -1.039780  1.327830  0.685048 
1.194046 -1.464596  1.802008  0.458619 
1.110354 -0.851315  1.046871  0.675689 
0.590008 -1.121135  2.041328  0.626833 
0.191045 -1.150798  2.627057  0.476187 
0.568295 -1.141953  1.218634  0.695819 
0.444301 -0.908515  1.816743  0.661607 
0.933700 -0.915349  1.003017  0.709277 
1.358417 -1.054523  0.641835  0.621176 
1.244007 -1.349584  1.465475  0.533305 
1.583927 -0.796482 -0.275354  0.523199 
1.289852 -1.104733 -0.273501  0.612559 
0.340141 -0.670362  1.353787  0.651680 
1.114774 -0.872815  0.808988  0.684508 
0.947212 -1.216939  0.343028  0.674880 
1.789280 -0.612725 -0.138429  0.400439 
0.338425 -0.700056  1.644355  0.635779 
1.784108 -1.196582  0.748170  0.429715 
0.833934 -1.241903  2.175295  0.568819 
1.960389 -1.102359  1.020307  0.354883 
1.350002 -1.159751  1.063308  0.592465 
0.457932 -0.791064  1.223509  0.701451 
1.410864 -0.877183  0.807692  0.608645 
1.451218 -0.875509  0.376409  0.599003 
0.329975 -0.784863  1.611601  0.653477 
1.686751 -1.595675  0.966067  0.275363 
0.337740 -1.179132  1.864065  0.609085 
1.107096 -0.846393  0.725160  0.685937 
0.385909 -1.716752  2.321499  0.273311 
0.420466 -0.670179  1.517153  0.652005 
1.230102 -1.036582  1.090939  0.644600 
0.728749 -0.912207  1.287245  0.712442 
0.283198 -0.932784  2.394133  0.561568 
1.077999 -0.894956  0.642696  0.695687 
0.317556 -0.860404  1.976625  0.621967 
0.975707 -0.959299  0.949821  0.705277 
0.172698 -0.800495  1.710410  0.608306 
0.688921 -1.224266  1.302159  0.668706 
0.766054 -0.937707  1.423882  0.701254 
1.309342 -1.007400  1.185170  0.621964 
1.814204 -1.637230  0.670845  0.196408 
0.117875 -0.801760  2.172327  0.538464 
0.359781 -1.017210  1.638983  0.663313 
1.104530 -0.897650  1.073254  0.678291 
0.110206 -1.111205  2.776760  0.433127 
0.041240 -1.261413  3.523191  0.212408 
0.193564 -0.864833  2.561931  0.510553 
0.474152 -0.836426  1.435575  0.694455 
0.091082 -0.925487  2.880643  0.424277 
0.843662 -0.908433  1.340763  0.700921 
1.219736 -0.859661  0.109529  0.659369 
1.818901 -0.886088  0.581224  0.451212 
1.006537 -1.112837  1.304612  0.666130 
0.558710 -1.077428  1.839786  0.656672 
1.849981 -0.851990  0.638377  0.433546 
2.553851 -1.053338  0.187255 -0.014981 
0.981399 -1.272316  1.377179  0.622032 
0.473249 -1.046551  1.601673  0.678454 
0.290240 -0.652298  1.556050  0.621361 
0.210959 -1.329102  2.687380  0.414624 
2.441945 -1.059985 -0.113707  0.057506 
2.193221 -0.951484  0.590049  0.246048 
0.790319 -1.034963  1.006433  0.717820 
0.063824 -0.872360  2.942822  0.400887 
0.648500 -0.942208  1.474502  0.701894 
0.125848 -0.927794  2.166667  0.550302 
0.418601 -0.936105  1.695698  0.670765 
1.415578 -1.029880  1.274305  0.583242 
0.383545 -1.027315  1.916234  0.638124 
0.770006 -0.973069  1.283330  0.709631 
0.018089 -0.855216  3.597821  0.238847 
2.167022 -1.148279  0.571524  0.238133 
1.870772 -1.250685  0.386568  0.374057 
1.227079 -0.920879  0.651844  0.664302 
1.680237 -1.028412  0.355199  0.509141 
0.271039 -1.011100  1.942818  0.615018 
0.113559 -1.534877  2.741364  0.269408 
1.079289 -0.984480  0.916572  0.688317 
1.146739 -1.049088  0.815800  0.672170 
1.939530 -1.168509  1.003823  0.352601 
0.418045 -0.951153  1.584504  0.680539 
0.297739 -0.963804  2.035361  0.612800 
0.372506 -0.822625  2.082919  0.615540 
1.553959 -0.784449  0.730343  0.551712 
0.318641 -1.055433  1.958543  0.618686 
0.525721 -1.215606  1.903554  0.617472 
1.159482 -1.304929  1.653178  0.555458 
0.665755 -1.088865  0.771973  0.723664 
1.780028 -1.026725  0.628279  0.465183 
0.487999 -0.773566  1.409672  0.689489 
2.226067 -1.112370  0.615080  0.208273 
0.519714 -0.601931  0.677145  0.680914 
0.447309 -0.773662  0.449477  0.718772 
0.279620 -1.145914  2.166381  0.568879 
0.478066 -0.870725  1.543346  0.689035 
0.744945 -1.027770  1.292919  0.706525 
0.536089 -1.032452  1.683865  0.677082 
0.164450 -1.128670  2.609077  0.476165 
2.899405 -1.123236  0.171712 -0.314818 
1.545143 -0.964947  0.434264  0.567395 
0.727114 -0.810960  1.230485  0.708829 
0.789874 -0.843796  0.396867  0.729868 
0.262972 -1.267684  2.668806  0.454245 
0.802087 -0.983248  1.520785  0.689871 
0.828208 -0.948423  0.878736  0.724879 
0.648262 -1.293339  1.938741  0.589708 
0.917802 -0.541661  0.744841  0.641651 
0.634301 -0.853982  1.377982  0.706283 
0.554162 -1.631496  2.596514  0.311918 
0.837431 -0.944953  0.691672  0.728472 
0.537434 -1.807928  2.289409  0.215136 
0.716754 -1.501857  1.818287  0.500680 
1.431611 -0.936066  1.066559  0.594328 
2.998992 -1.016540 -0.439659 -0.418841 
0.691754 -1.454978  1.651569  0.544357 
1.001924 -1.357485  0.990173  0.606361 
0.863630 -1.191421  0.660982  0.691430 
0.839816 -1.142690  0.663566  0.705537 
0.860124 -1.018510  1.191625  0.704669 
0.233378 -1.064436  1.470392  0.645165 
1.177347 -0.906574  0.485284  0.676693 
1.483934 -0.671277  0.038613  0.548170 
0.378000 -0.866665  1.272478  0.695975 
1.433625 -0.810526  0.285501  0.597916 
0.785322 -0.988383  1.030568  0.721078 
1.273798 -0.884457  0.534904  0.652443 
0.518825 -1.427941  1.752738  0.547423 
1.439682 -1.627838  1.247698  0.331932 
1.866320 -1.158088  0.331561  0.401859 
1.319283 -1.147993  0.585677  0.616503 
1.230501 -0.735665  0.250440  0.643054 
0.184439 -1.025510  2.290262  0.546804 
0.177754 -1.020167  2.258361  0.549844 
0.871411 -0.651743 -0.220768  0.668845 
0.473629 -1.133927  1.406411  0.679669 
0.401748 -0.839005  0.731007  0.719120 
1.043635 -1.054098  1.379624  0.664303 
1.251308 -0.954385  1.049361  0.646761 
1.952031 -1.212980  0.424254  0.344328 
1.309672 -0.908495  1.107621  0.628718 
2.199485 -1.224660  0.524461  0.198094 
0.467171 -1.620619  2.027348  0.395386 
0.972170 -1.515979  1.373771  0.507350 
0.567077 -0.932335  1.682464  0.683833 
0.026978 -0.034144  1.794318  0.145669 
1.070084 -1.084923  1.061596  0.673500 
0.926047 -1.185887  1.342395  0.658478 
0.715766 -1.340470  1.362646  0.621633 
0.399542 -1.160530  1.809333  0.629589 
0.813282 -1.087160  0.835641  0.714843 
0.919853 -1.258704  1.261647  0.642520 
1.503802 -0.831630  0.809858  0.574031 
1.800569 -1.081196  0.265142  0.447615 
0.529770 -1.159077  1.500694  0.671053 
2.318536 -1.094979  0.103427  0.146037 
0.423595 -0.900947  1.734533  0.667249 
0.430658 -1.099781  1.591329  0.666953 
0.687561 -0.862419  1.359619  0.707106 
0.812488 -1.318096  1.749933  0.592468 
1.363636 -1.230784  0.114559  0.576910 
2.281140 -1.047216  0.385803  0.182871 
0.650334 -1.098780  1.612611  0.675859 
0.437355 -0.970947  1.691154  0.672669 
1.798570 -0.948415  1.124720  0.446115 
0.876419 -1.113032  0.408138  0.708933 
0.597895 -1.085446  2.140614  0.620775 
1.312334 -1.245887  1.123548  0.576151 
0.566334 -1.059165  0.946815  0.722947 
0.254128 -0.858604  2.140180  0.587711 
0.114332 -1.301347  3.015944  0.335260 
0.371888 -1.042765  1.551140  0.670326 
0.308301 -1.219609  2.181289  0.553909 
2.309253 -1.009556  0.093388  0.162719 
0.172260 -0.968372  2.313304  0.543885 
0.405178 -0.994627  1.112394  0.708762 
0.280859 -0.984148  1.246935  0.679581 
0.373165 -1.263703  2.437824  0.514927 
0.974575 -0.759845  1.156230  0.681862 
1.457577 -1.023024  0.799401  0.590669 
0.913772 -0.773658  0.661482  0.708480 
0.923633 -1.190278  1.782787  0.620466 
0.090505 -1.324619  3.091946  0.302567 
0.746945 -0.943230  1.273435  0.712456 
0.862536 -1.058874  1.191276  0.699939 
1.668463 -1.207309  0.896446  0.473693 
0.748646 -0.947168  1.295866  0.710901 
1.169447 -0.894109  0.835407  0.673376 
0.814186 -1.383911  1.402202  0.593550 
0.825808 -0.755574  1.278172  0.691137 
1.477242 -0.824808  0.304741  0.585311 
0.157171 -0.754321  2.020533  0.562829 
0.161289 -1.068952  1.509413  0.621275 
0.449171 -1.096436  0.916004  0.710225 
0.701704 -1.489951  1.816806  0.508348 
1.804218 -1.045889  0.824370  0.448181 
1.164375 -1.146814  1.386435  0.624084 
2.609383 -1.138366  0.358746 -0.069914 
1.027168 -0.794214  0.588879  0.696237 
0.664221 -1.022607  1.076946  0.721841 
2.079628 -1.172021  0.538012  0.284785 
0.148960 -1.129247  2.215759  0.530745 
0.681656 -0.952072  0.907160  0.732270 
0.350588 -1.274295  1.890935  0.579446 
0.423892 -1.269583  1.173647  0.650977 
1.371822 -1.212170  1.339746  0.556751 
0.549116 -0.932098  1.571621  0.693113 
0.161308 -1.066864  2.512256  0.501637 
1.719425 -0.977990  0.896198  0.490281 
0.384629 -0.840865  1.499501  0.678986 
1.169277 -1.397294  0.611497  0.565957 
0.362411 -1.261571  2.049098  0.567491 
1.711317 -0.980282  0.242372  0.497965 
1.911687 -0.847258  0.516809  0.403102 
1.193042 -1.181357  1.219847  0.620003 
0.489771 -1.147993  2.308521  0.581012 
0.743496 -1.077086  1.453929  0.689210 
1.058506 -0.891491  0.985019  0.690357 
1.146537 -0.733255  0.131640  0.659134 
1.500611 -1.089088  0.796821  0.567439 
1.213914 -1.542336  1.360587  0.446028 
1.100559 -0.896028  1.396062  0.660103 
1.251117 -1.225299  0.494475  0.614599 
0.341814 -1.004980  2.009417  0.622305 
0.719841 -1.078874  1.095996  0.712167 
0.341464 -1.142277  1.835036  0.621612 
0.682576 -1.237549  1.353720  0.661389 
1.066377 -1.117752  1.687793  0.624820 
2.113198 -0.913158  0.383652  0.294770 
1.761596 -0.931213  0.526052  0.479120 
0.552298 -1.552759  1.363120  0.509941 
1.114679 -1.215341  1.482300  0.609645 
0.801997 -0.874910  1.326996  0.704007 
0.524691 -0.804813  0.819310  0.725586 
0.580200 -1.161981  1.476912  0.674116 
1.124006 -1.073794  0.901816  0.671042 
1.284639 -1.368462  1.639750  0.499944 
0.656609 -0.768749  0.721288  0.724479 
0.758884 -1.046270  1.250298  0.706331 
0.521833 -1.378691  1.834351  0.563202 
0.641343 -1.275587  1.627051  0.627961 
0.900811 -1.043424  1.483837  0.678268 
0.620992 -0.965781  1.035142  0.728007 
0.501368 -0.857686  1.521664  0.691832 
0.389645 -1.178081  2.032196  0.598750 
0.501856 -0.747828  1.666896  0.664887 
0.104504 -1.070992  2.542640  0.477789 
0.375297 -0.881430  1.429157  0.685790 
1.595565 -0.770310  0.166254  0.532162 
2.092022 -1.501819  0.659524  0.138593 
1.048651 -1.013233  0.805866  0.694992 
1.706598 -1.531003  1.027075  0.306540 
0.985934 -1.381120  1.230732  0.586369 
0.796746 -1.060224  1.395059  0.692581 
1.494078 -1.463197  0.916528  0.433161 
0.387883 -1.500183  1.955923  0.472046 
0.725513 -1.072325  0.462615  0.727308 
1.232127 -0.861898  0.579205  0.661446 
0.295412 -1.054691  1.689994  0.642184 
1.459254 -0.948097  0.738277  0.595728 
1.528362 -0.999496  1.067218  0.558678 
0.807401 -1.355205  1.504031  0.599344 
0.634335 -1.069784  1.420183  0.696193 
2.307738 -0.984417  0.399045  0.170855 
0.398749 -1.256826  2.177034  0.558424 
0.961606 -0.630544  0.603840  0.669426 
1.063755 -1.223086  0.736650  0.653280 
0.293112 -1.002545  1.726956  0.643435 
1.431870 -1.119801  0.715068  0.586827 
0.988826 -1.342147  1.586025  0.577570 
0.051756 -1.827373  4.019697 -0.269125 
0.758138 -1.254692  1.240434  0.659724 
0.582423 -0.935244  1.220477  0.719120 
1.917110 -0.815547 -0.018222  0.387786 
0.792727 -1.113056  1.538871  0.673317 
1.899230 -1.157421  0.700415  0.384683 
0.868215 -1.124536  1.047946  0.695551 
1.310347 -1.302244  0.626393  0.571820 
1.165788 -1.107073  1.242453  0.641155 
0.274083 -0.975655  1.816827  0.631794 
0.462756 -1.320862  1.237450  0.632531 
3.107710 -0.703502 -0.530924 -0.552438 
1.435407 -0.838938  0.741012  0.599447 
0.250037 -0.993609  2.354224  0.557679 
0.307020 -0.646291  1.030582  0.656368 
1.765740 -1.105152  0.927751  0.453987 
1.365083 -1.118604  0.951928  0.601405 
0.303111 -1.057063  1.984506  0.612297 
0.688412 -0.982842  1.512112  0.696649 
0.739909 -0.920159  0.641305  0.736100 
1.926904 -1.173606  0.692421  0.366689 
0.732705 -1.075261  1.480629  0.687976 
0.236259 -0.939868  2.258151  0.570001 
0.683134 -0.927521  0.904179  0.732572 
0.636501 -1.224232  1.511813  0.654686 
0.950545 -0.913367  0.846135  0.712403 
0.233675 -0.761841  1.499890  0.637688 
0.482102 -0.812907  1.364243  0.697724 
0.671947 -0.776485  0.498117  0.727503 
0.088199 -0.883522  2.453863  0.495233 
0.226703 -0.788156  2.196931  0.565621 
2.054151 -1.533826  0.600543  0.141729 
0.238682 -1.190109  2.464404  0.505539 
2.519390 -0.929512 -0.100826  0.009678 
1.813374 -0.804583 -0.771429  0.389508 
0.815621 -1.149307  1.550831  0.663078 
0.567617 -1.556779  1.830327  0.467217 
0.653434 -1.070229  1.295202  0.704402 
0.176549 -0.912694  1.830127  0.605856 
0.578403 -1.128062  0.943544  0.711785 
0.578838 -1.163636  1.977703  0.624963 
0.595420 -0.713215 -0.233638  0.697204 
0.805648 -1.138925  0.812953  0.706299 
1.483351 -1.113570  0.650236  0.571816 
1.883078 -0.965026 -0.636051  0.374655 
0.170717 -1.022798  2.145214  0.562747 
0.243795 -1.054545  2.154756  0.577927 
0.482713 -1.516759  2.066724  0.460175 
1.937664 -1.135296  0.850948  0.366412 
1.360387 -0.801237  1.032020  0.609397 
0.544512 -1.200428  2.253237  0.579085 
1.482282 -1.157438  1.645299  0.511445 
0.226153 -1.029201  2.073903  0.586680 
0.227088 -1.092004  2.008519  0.586468 
2.589729 -1.239739  0.683950 -0.082360 
1.361923 -0.968411  0.932282  0.620566 
1.531939 -0.825042  0.350698  0.566600 
0.581952 -1.290070  1.052001  0.661053 
0.681848 -1.017355  1.486631  0.696379 
1.180680 -0.868266  0.523109  0.674227 
0.552681 -1.227043  1.455141  0.657283 
0.319886 -0.683849  1.608423  0.631491 
1.593198 -0.679322 -0.177630  0.501556 
0.208421 -0.768920  2.004528  0.582129 
0.809355 -1.140252  1.235547  0.687970 
2.189857 -1.389678  1.308017  0.113862 
0.682542 -1.240358  2.122576  0.585031 
0.908805 -1.028325  0.607143  0.717280 
0.667540 -0.487662  0.024229  0.631311 
0.402308 -1.278185  2.313168  0.532730 
0.177123 -0.896663  2.677190  0.488124 
0.196108 -0.758273  2.273735  0.541988 
1.939316 -1.064766  0.316952  0.381914 
1.830438 -0.899170  0.519425  0.446487 
1.390477 -0.952577  0.197454  0.617039 
1.362635 -0.729760  0.627495  0.607454 
0.890671 -1.181872  0.643851  0.691322 
0.269631 -0.821592  1.490558  0.655662 
1.864974 -1.174088  0.996027  0.389482 
0.442946 -1.372133  2.223441  0.512285 
1.066795 -1.023529  0.720267  0.692695 
0.368296 -1.229530  1.813470  0.605568 
0.409495 -1.249587  1.372259  0.643634 
1.499818 -1.643946  1.337425  0.294215 
0.845577 -1.291826  1.511323  0.621142 
1.519192 -0.923948  0.554775  0.577378 
0.159054 -1.350018  2.769700  0.376358 
0.346052 -0.944665  1.822470  0.646813 
1.423703 -0.569523  0.022017  0.535256 
0.818472 -1.247822  1.514202  0.638652 
1.344137 -1.247067  1.008090  0.571998 
0.276517 -0.785915  1.366086  0.661791 
0.657798 -1.374828  1.872164  0.563109 
2.234779 -0.951141  0.417578  0.220001 
1.286344 -0.885899  0.865871  0.643722 
0.562575 -1.045374  0.978198  0.723398 
0.768833 -1.290549  1.130086  0.652483 
0.346281 -1.127903  1.730581  0.636132 
0.580779 -0.901578  1.145541  0.722772 
0.545102 -1.392401  1.771535  0.564476 
0.977588 -1.180731  1.402376  0.648719 
1.579017 -1.639064  1.502471  0.256720 
0.671835 -0.776536  1.132524  0.711283 
0.610069 -1.509510  1.878068  0.492010 
0.356006 -0.878421  1.038702  0.705279 
0.837727 -1.325929  1.788510  0.583293 
0.846957 -1.246355  1.189626  0.658631 
0.362396 -0.693903  1.045105  0.678808 
2.501777 -1.144122 -0.733547 -0.042229 
0.924775 -1.056365  1.214681  0.692002 
0.931971 -1.531583  0.969016  0.524931 
0.247232 -0.686031  2.268607  0.540743 
1.522859 -1.594778  1.209677  0.328747 
0.392120 -0.977908  1.509892  0.682187 
0.623120 -0.784138  1.085834  0.715446 
0.940716 -1.118211  1.377092  0.669683 
2.633364 -1.017196  0.233013 -0.072273 
0.330934 -1.137827  2.150945  0.583277 
2.184014 -1.262385  1.086688  0.181622 
1.670831 -1.141881  1.203213  0.475649 
0.675692 -1.259132  1.399647  0.651312 
0.946808 -1.149708  1.401460  0.660555 
2.051782 -0.936015  0.679558  0.329517 
0.599484 -0.991206  1.764178  0.674573 
0.710974 -0.968305  1.102385  0.722866 
1.123827 -0.923134  1.012391  0.677619 
0.239485 -1.037302  1.855541  0.614557 
1.006047 -0.970390  0.984747  0.699017 
2.403249 -0.452463 -0.633178 -0.055836 
0.129539 -0.691199  2.290596  0.505259 
1.119649 -0.816740 -0.296603  0.660239 
0.128146 -1.215048  3.008877  0.370358 
1.769355 -1.100797  0.747286  0.458044 
1.437990 -0.747204  0.448942  0.588111 
0.332032 -1.101754  2.266810  0.574860 
1.375032 -1.116257  0.947695  0.599032 
0.794628 -1.184955  1.598909  0.651900 
0.884202 -1.411740  1.221234  0.585264 
0.745680 -0.612407  0.620328  0.684240 
0.632963 -1.141677  0.188650  0.713956 
0.809191 -0.728292  1.076042  0.698144 
0.628965 -1.111506  1.338337  0.695073 
1.076250 -0.692135 -0.242668  0.649058 
0.341454 -1.260945  1.899407  0.581507 
0.302911 -0.690495  1.305353  0.652755 
0.309722 -1.052582  1.448954  0.665899 
1.552298 -1.238552  0.731966  0.514256 
0.360927 -1.467849  1.477806  0.532279 
0.703383 -0.792640  0.477475  0.728953 
0.278702 -1.043355  1.589876  0.648963 
0.317776 -0.569426  0.703817  0.642781 
1.817399 -0.865232  0.300968  0.449796 
0.686945 -1.358579  1.417069  0.611010 
0.609640 -0.433391  0.349802  0.612910 
1.212538 -1.319492  1.596133  0.542788 
1.718503 -0.834726 -0.127756  0.479884 
1.154818 -1.346103  1.580486  0.546165 
1.567105 -0.807867  0.445935  0.552213 
1.021450 -1.506864  1.217334  0.515198 
0.416394 -1.146039  1.691068  0.646946 
0.379428 -1.266632  2.011023  0.573125 
1.240976 -0.634810  0.407533  0.616928 
0.671184 -0.972343  1.309531  0.712306 
1.262911 -1.173896  1.070977  0.612567 
0.469815 -1.220526  1.435830  0.655149 
0.579135 -1.098249  1.663347  0.671368 
0.333618 -1.629208  2.167051  0.352598 
0.362521 -1.069888  2.498085  0.550980 
0.724334 -1.187913  0.833237  0.698979 
0.754408 -1.054705  1.370674  0.697777 
0.323950 -1.128850  2.005641  0.601963 
1.148399 -1.547081  1.543051  0.443968 
0.847529 -1.106683  1.469116  0.675522 
0.683212 -0.947128  1.563524  0.693852 
1.347373 -1.146556  0.517658  0.609151 
1.518077 -0.988903  0.468394  0.576161 
0.194528 -0.776209  2.523256  0.507094 
1.681284 -0.661341  0.519841  0.477203 
0.643653 -1.090199  1.880601  0.650924 
0.269656 -1.010030  1.963147  0.612449 
2.974672 -1.300297  0.805184 -0.435336 
2.294016 -1.211340  0.664342  0.139940 
1.048747 -1.004178  1.212436  0.679110 
1.305245 -0.625832 -0.229614  0.578887 
0.828238 -0.924723  1.209244  0.710638 
0.910415 -1.075515  1.314944  0.684957 
0.584676 -0.828890  0.815366  0.730739 
1.447451 -1.135215  0.900404  0.573974 
1.173146 -1.120467  0.723842  0.657116 
0.836330 -0.953404  1.265055  0.706383 
0.584887 -1.083514  1.941578  0.645196 
2.271578 -1.206875  0.276436  0.155551 
0.790162 -1.298442  2.086818  0.563951 
0.989984 -0.958377  1.463027  0.674294 
0.253275 -0.796139  1.983820  0.600245 
0.390079 -1.706029  2.757304  0.212314 
0.164654 -0.978245  1.925695  0.590837 
0.553742 -0.786368  1.216659  0.707934 
0.922069 -0.937557  0.529180  0.721103 
1.886874 -0.923562 -0.093952  0.406893 
0.701997 -1.115701  1.310544  0.694509 
0.823999 -1.077636  1.352100  0.690928 
2.041398 -1.016037  0.354416  0.332355 
1.100061 -1.203530  1.408697  0.621432 
1.184962 -1.331458  1.526843  0.550158 
1.877413 -0.976380  0.278774  0.421272 
0.362761 -0.976083  1.555325  0.673917 
1.594459 -1.465034  1.414265  0.368773 
0.713799 -1.353984  1.721578  0.586221 
1.252382 -0.828558  0.574782  0.653526 
0.877998 -1.386546  1.775989  0.554074 
0.157284 -1.392363  2.883210  0.335756 
0.149006 -1.074870  2.387802  0.515864 
0.239142 -0.814293  2.110350  0.583591 
1.009165 -0.818570  0.492679  0.702610 
0.321412 -1.501421  2.076468  0.445333 
0.323777 -0.934558  1.195651  0.692988 
0.705485 -1.412411  1.402706  0.586215 
1.163028 -0.767015  0.683016  0.665018 
1.324666 -1.089530  1.194918  0.607159 
0.208573 -0.855886  1.499532  0.642802 
0.542956 -1.272896  1.651276  0.625393 
0.795279 -0.795823  0.410196  0.724129 
0.189040 -0.997734  1.436293  0.642680 
0.242847 -0.936087  2.243987  0.573649 
1.631261 -0.939342  0.632921  0.534103 
0.808580 -1.352692  1.225378  0.619515 
1.346801 -0.937729  0.276444  0.631769 
0.225881 -1.278082  2.495409  0.469907 
1.869775 -1.119795  0.041241  0.401994 
0.729218 -1.106695  1.238491  0.699499 
1.060338 -0.798502 -0.027565  0.681852 
0.989534 -1.114422  1.481554  0.655863 
0.939569 -1.291288  1.242462  0.629631 
0.235217 -0.985475  2.404429  0.547023 


==> anc/post_ext.dat <==
0.683456 -0.858600  0.860238  0.731301 
0.254530 -1.232986  1.108521  0.635277 
0.851915 -1.427415  1.487887  0.562528 
0.294333 -0.828362  1.928896  0.619846 
0.635292 -0.919677  1.148921  0.723121 
0.528517 -1.440705  2.061911  0.506914 
0.389459 -0.797735  1.357002  0.685323 
0.293118 -1.231208  1.762844  0.595970 
0.467746 -0.782769  1.013401  0.711595 
1.337147 -1.095191  0.886881  0.616015 
1.011724 -1.104977  0.880137  0.686868 
1.793756 -0.952250  0.573195  0.463853 
0.101899 -0.813824  2.120689  0.541284 
0.129443 -0.859155  2.557200  0.491411 
1.401668 -0.783729  0.485073  0.605935 
0.690575 -1.107848  1.114046  0.707526 
0.381847 -0.873625  1.197156  0.701416 
0.335074 -0.879444  1.727246  0.653224 
0.189009 -0.851830  1.967892  0.591217 
0.052650 -0.919700  3.596050  0.255576 
0.913303 -0.940639  0.860332  0.716804 
0.724129 -0.645195  0.749253  0.693476 
1.768750 -1.172040  0.883095  0.439731 
1.673851 -0.603063 -0.638008  0.416493 
0.564047 -1.004970  1.024464  0.725537 
1.322335 -0.968400  0.401370  0.639391 
1.608994 -0.780170  0.130960  0.527610 
1.034181 -0.842990  1.313995  0.674347 
2.229521 -1.191182  0.143941  0.184388 
1.130274 -1.089430  0.876698  0.668116 
1.265695 -0.792537  0.521411  0.645944 
0.421341 -0.684721  1.543585  0.653730 
2.923929 -0.950016 -0.296097 -0.336758 
1.537789 -0.964881  0.702569  0.568431 
2.135015 -0.817142  0.372607  0.275267 
0.575858 -0.659180  0.504707  0.702274 
0.047850 -0.593715  1.904035  0.496410 
0.136610 -0.910141  2.248571  0.542535 
0.230723 -0.958011  1.666859  0.636704 
0.643501 -0.955866  0.996305  0.729729 
0.342122 -0.638426  1.733125  0.611568 
0.989169 -1.544270  1.426580  0.483635 
0.206367 -0.771538  1.398916  0.639707 
1.071937 -0.797987  1.005402  0.678944 
0.264922 -0.552224  1.528039  0.584253 
0.489743 -0.791541  1.668560  0.670998 
0.365194 -0.737187  1.337018  0.672723 
0.305698 -0.779372  1.424487  0.662957 
0.452109 -1.397097  1.860541  0.545921 
0.353088 -1.235577  1.896653  0.592185 
0.683358 -1.053204  1.223918  0.710333 
0.501482 -1.069795  1.674983  0.671121 
1.599049 -1.087546  0.632860  0.534146 
0.284963 -0.734280  1.736027  0.623792 
0.161910 -0.627756  2.125264  0.520152 
0.260178 -0.695249  1.791346  0.603940 
0.361511 -0.702983  1.536005  0.649914 
0.415816 -0.898441  1.293635  0.701674 
0.688541 -1.218900  1.250422  0.673526 
0.551955 -1.103258  1.828779  0.653327 
0.667275 -0.901351  1.290193  0.714129 
0.468358 -1.144034  1.253276  0.687114 
1.338161 -1.112387  0.966056  0.609935 
1.093123 -0.969999  0.927499  0.686054 
1.927263 -0.873967 -1.123822  0.302783 
1.704227 -0.976288  0.618522  0.502798 
0.762410 -0.742364  0.755837  0.714925 
0.165837 -0.658534  1.917202  0.555470 
0.948890 -0.682892  0.240161  0.684112 
0.140917 -0.876569  2.565137  0.494927 
1.118001 -0.963279  1.127873  0.672978 
0.478797 -0.885086  1.308329  0.707165 
2.170575 -0.954316  0.618526  0.259748 
2.470987 -0.899938  0.105295  0.052433 
1.788398 -1.290740  0.731810  0.397690 
1.600425 -1.127524  0.469115  0.527100 
0.446867 -1.046307  1.533579  0.681570 
1.011270 -0.713294  0.463815  0.684499 
1.134603 -0.896257  1.222016  0.664514 
1.062128 -1.072513  1.011522  0.678978 
1.120226 -0.996032  1.073677  0.673463 
0.769781 -0.965166  0.813487  0.730595 
0.238886 -0.911684  2.093250  0.592402 
0.429444 -1.000460  1.391802  0.694784 
0.045635 -0.610522  2.446875  0.429277 
0.034841 -0.560107  2.826116  0.343224 
1.217739 -0.988133  0.198510  0.662817 
0.861454 -0.804294  1.089489  0.705668 
2.417875 -0.967944  0.507724  0.095879 
1.251087 -0.977192  0.410404  0.658051 
0.532229 -1.152184  1.997347  0.623610 
0.785670 -1.045823  0.972460  0.718248 
0.397523 -0.783658  1.736961  0.652909 
0.109417 -0.242032  1.360417  0.382306 
1.921702 -0.707421  0.549447  0.375893 
0.757151 -1.074832  1.260285  0.701998 
0.572891 -0.974620  1.390834  0.706975 
0.484514 -0.474393  0.920523  0.621057 
1.729028 -1.023384  0.800241  0.485471 
0.821712 -0.927615  1.080550  0.717830 
0.364896 -0.889931  1.171496  0.700904 
0.638185 -1.060990  2.139462  0.624418 
2.575524 -0.970706 -1.004564 -0.102193 
1.120202 -0.714743  0.506850  0.665279 
0.254725 -0.831965  1.735448  0.631617 
0.876283 -0.521746  0.355446  0.640091 
0.142182 -1.255602  2.887524  0.385612 
0.400510 -0.534398  0.835376  0.640359 
0.525191 -0.783877  1.390737  0.695058 
0.458757 -0.895984  1.768555  0.667741 
0.048643 -0.533051  2.451448  0.401195 
0.043704 -0.837220  2.968202  0.385656 
0.989606 -0.691644  1.023087  0.671618 
0.022380 -0.446588  2.433397  0.354607 
0.632139 -0.696557  1.184473  0.693305 
0.616673 -0.888896  1.359110  0.709796 
0.335720 -1.099320  2.248309  0.578549 
0.301976 -0.989594  1.180639  0.687602 
0.484334 -0.780292  1.329702  0.695772 
1.135698 -1.218889  1.160175  0.625389 
1.081921 -1.400942  1.317384  0.555603 
0.822995 -0.562852 -0.069430  0.650837 
0.462286 -1.148924  1.309859  0.681908 
1.949358 -1.568828  1.223382  0.156158 
0.117593 -0.665770  2.360416  0.484663 
0.493259 -0.893511  1.389893  0.703223 
0.466885 -0.589919  0.765979  0.670988 
2.535348 -0.880099  0.173085  0.005341 
0.185674 -0.648801  1.985418  0.550712 
0.022986 -1.018545  3.872120  0.169653 
0.356147 -0.939632  1.872975  0.643257 
0.253135 -0.854009  1.024050  0.682982 
1.039107 -0.717446  0.499580  0.680884 
1.042591 -0.998728  0.968867  0.692071 
0.520459 -0.686916  0.734529  0.704933 
1.064341 -1.102950  0.659558  0.683213 
1.001481 -0.773513  1.448742  0.661460 
1.183393 -0.725156  0.164898  0.650228 
0.973696 -0.720985  0.059952  0.685177 
0.468010 -1.180086  0.826030  0.696949 
1.016588 -1.350825  1.673846  0.561688 
0.573630 -0.899425  0.785831  0.736003 
0.541413 -0.867914  1.145384  0.719907 
0.550622 -0.924144  1.312579  0.712554 
0.599470 -1.260789  0.896210  0.677610 
1.708412 -1.381937  0.582806  0.397428 
0.466955 -0.697814  1.387201  0.674072 
0.531196 -0.869891  1.119616  0.720823 
1.985855 -0.778024 -0.551586  0.316417 
0.911610 -0.645710  0.621363  0.680240 
0.729502 -0.912810  0.388492  0.737037 
0.029401 -0.816909  3.230581  0.324099 
0.236957 -1.397452  1.872695  0.505677 
0.568807 -0.958810  1.477760  0.701008 
0.264329 -0.598812  1.316286  0.616613 
0.436081 -0.868372  1.721771  0.668500 
1.494625 -0.989080  0.604183  0.583935 
0.451270 -0.757943  1.726602  0.656482 
0.893986 -1.002473  1.325634  0.694333 
0.229428 -0.903102  1.741384  0.629286 
0.431978 -1.031118  1.547721  0.680375 
1.198812 -0.808603  0.878113  0.658591 
0.563043 -0.857379  1.600719  0.688406 
0.539877 -1.128885  1.232141  0.696719 
1.302983 -0.496083  0.120249  0.544073 
1.351085 -1.071885  0.741992  0.619359 
1.463385 -0.986217  0.312404  0.594170 
0.258835 -0.825972  1.778998  0.627640 
2.317648 -0.972189 -0.013023  0.155961 
1.541773 -1.003552  0.429178  0.566459 
0.738265 -1.311766  1.607304  0.613140 
0.705761 -0.779885  0.874890  0.721161 
0.604467 -0.889054  1.571722  0.693492 
0.429007 -0.753436  1.601158  0.664689 
0.835349 -0.931633  0.348887  0.729650 
0.786365 -1.270112  1.829520  0.604242 
1.502153 -0.893058  0.359989  0.582294 
0.090297 -1.210200  3.120461  0.336311 
2.093250 -0.849272 -0.001153  0.294982 
1.562064 -0.903526  0.134250  0.556907 
0.682920 -0.724018  1.026455  0.706204 
0.366263 -1.325380  1.687945  0.583445 
1.184408 -1.197815  0.923249  0.631144 
0.357370 -0.982416  1.983457  0.629607 
0.730266 -1.009628  1.494785  0.694569 
0.116826 -0.708606  1.945082  0.549407 
1.743458 -1.016790  0.319161  0.482408 
0.489859 -0.848990  1.019200  0.721092 
0.120470 -0.889708  2.195931  0.543801 
1.739304 -1.057277  0.611368  0.480282 
1.672755 -0.937907  0.804951  0.513986 
0.372655 -0.786460  1.654152  0.657382 
0.733440 -0.950464  1.408337  0.703997 
1.389148 -0.882055 -0.237559  0.600475 
0.120258 -1.005548  2.322446  0.524029 
0.880656 -1.065857  1.239037  0.694398 
0.695829 -1.045965  1.430366  0.697241 
0.883238 -0.843218  0.698474  0.720090 
1.031341 -0.953373  0.824936  0.700716 
0.326488 -0.797955  1.225361  0.682878 
0.078198 -0.855408  2.684019  0.452280 
0.578140 -0.974729  1.809777  0.670512 
1.055217 -1.344768  1.129105  0.596855 
0.298356 -0.921764  2.237351  0.587332 
0.710544 -1.407687  1.265846  0.597437 
0.883592 -0.761614  0.870193  0.705375 
2.106951 -0.847259  0.635926  0.294660 
0.299675 -1.044630  2.275391  0.575607 
0.438736 -0.516323  0.355213  0.641812 
0.439098 -1.088680  1.567878  0.671840 
0.367834 -0.965520  0.359399  0.719211 
1.178519 -1.156837  0.875541  0.644424 
0.350368 -0.948820  1.857835  0.643753 
0.851155 -0.969034  1.051275  0.715749 
0.884456 -0.534835  0.159764  0.641335 
1.680345 -0.978359  0.127294  0.508769 
0.735440 -0.921817  0.736366  0.734854 
1.240418 -0.861790  0.297420  0.658364 
0.199573 -0.933059  2.288694  0.556002 
1.970654 -0.947052  0.833810  0.370931 
2.347002 -0.905627 -0.779991  0.087461 
1.171364 -1.068463  1.472366  0.630507 
0.215173 -1.075058  2.464574  0.523359 
1.075098 -1.206185  1.565178  0.613110 
0.333590 -0.984304  1.846104  0.640624 
0.230379 -0.587543  1.549901  0.587030 
0.307634 -0.827442  1.726039  0.643875 
0.280283 -0.573835  1.452974  0.601828 
1.567127 -1.356676  1.104574  0.451523 
0.489962 -0.821240  1.255338  0.706374 
0.840530 -0.942012  0.194929  0.726683 
0.383463 -0.792199  1.763528  0.649429 
0.722976 -1.083569  1.723604  0.665902 
1.158311 -1.350087  0.843471  0.585546 
0.354967 -1.047643  1.822526  0.641374 
2.262054 -1.155061  0.408979  0.176547 
0.182885 -0.580210  1.355949  0.586108 
0.318492 -0.797520  2.063883  0.605120 
0.012061 -0.746455  3.326921  0.285296 
0.709520 -0.894799  1.176693  0.719245 
0.488241 -1.123725  1.428678  0.681409 
0.401417 -1.030010  1.784306  0.654601 
0.236110 -1.125131  2.514571  0.512203 
1.330113 -1.042485  0.808251  0.627753 
0.416563 -0.830116  0.552466  0.722397 
0.872204 -1.007675  0.713499  0.721768 
1.355958 -0.849829  0.471046  0.627459 
0.047351 -0.369792  2.341258  0.336908 
0.119313 -0.928896  2.646973  0.475741 
0.513596 -0.956294  1.494145  0.697218 
0.240118 -0.997460  2.458274  0.539284 
0.091099 -0.636081  2.422974  0.457700 
0.032749 -0.708768  3.050912  0.344286 
0.038055 -1.011020  3.402629  0.292439 
0.267109 -0.747591  1.591357  0.635686 
1.600059 -1.135991  0.665639  0.524290 
0.983163 -0.899849  1.087804  0.698428 
1.263026 -1.009075  0.843546  0.648253 
0.931745 -1.303971  1.572758  0.602008 
0.436255 -0.858332  1.190943  0.708173 
0.421620 -0.653635  1.057192  0.676429 
0.090246 -1.287659  3.167576  0.301066 
0.881402 -1.037750  0.940165  0.711931 
0.348973 -1.212406  2.271585  0.551461 
0.155929 -0.731537  1.810256  0.581636 
0.140140 -0.750877  2.382173  0.508198 
1.123888 -1.032646  0.322012  0.681925 
1.655139 -0.693919 -0.208783  0.478923 
0.359032 -1.035405  1.693897  0.656303 
0.707709 -1.099945  1.055398  0.711080 
0.122786 -1.340400  2.689784  0.382995 
1.818995 -0.824627  0.540830  0.446677 
0.118924 -0.805151  1.528049  0.608171 
1.049023 -1.260274  1.412133  0.612913 
0.281635 -0.900182  1.236277  0.681434 
1.413436 -1.129110  1.413566  0.559320 
0.525204 -0.794961  1.376995  0.697626 
0.614248 -1.212366  1.654023  0.646115 
2.716619 -0.837163  0.076307 -0.144320 
1.074750 -1.172234  1.230759  0.646099 
1.164210 -0.827709  0.541976  0.674394 
0.678493 -1.006506  1.582116  0.689543 
0.156406 -0.897246  2.471345  0.515652 
0.374582 -1.214670  2.062675  0.582669 
0.820697 -0.658250  0.743936  0.691140 
0.851684 -0.767317  0.649121  0.714271 
1.379563 -0.982914  0.336421  0.621437 
1.570332 -0.858666  0.210709  0.553294 
0.444844 -0.634682  0.780397  0.682980 
1.273075 -1.051384  0.979913  0.636767 
0.269853 -0.871910  1.865954  0.624940 
0.852744 -0.938465  1.252140  0.705892 
0.395849 -0.928075  1.279997  0.700272 
0.460293 -1.051345  1.562647  0.679961 
0.386829 -0.818465  2.213414  0.600294 
0.147433 -0.620224  1.514893  0.577154 
1.284551 -0.937525  0.814078  0.646595 
1.156022 -1.418720  0.978190  0.549524 
1.231053 -0.782813  0.225719  0.650744 
0.523502 -0.877119  1.000475  0.726152 
0.279939 -0.781827  2.113063  0.588544 
1.975057 -1.017328  0.678107  0.368054 
1.224508 -0.831678  0.379799  0.660590 
1.541082 -1.001943  0.840295  0.562142 
1.052362 -1.099192  0.885878  0.680957 
0.345310 -1.019383  0.894900  0.706050 
1.150236 -1.237750  1.180763  0.615451 
0.709805 -0.793489  0.911828  0.721838 
0.642713 -0.653532  0.922461  0.693525 
0.231479 -1.084424  2.343878  0.544365 
0.564294 -0.606273  0.897783  0.679264 
1.208837 -1.045598  1.100604  0.648215 
0.773999 -0.793325  1.003640  0.715102 
1.301642 -1.169457  1.256457  0.593586 
0.634680 -0.534008 -0.119989  0.646200 
1.443898 -1.124489  0.807530  0.580006 
0.694702 -1.137775  0.930022  0.709160 
0.133709 -1.046946  2.602418  0.480915 
0.425919 -1.441538  1.733754  0.533563 
0.407046 -0.921624  1.315372  0.699576 
1.128884 -1.093493  0.972881  0.664438 
1.567431 -0.982126  0.486658  0.558430 
1.320748 -0.855510  0.462244  0.637998 
0.448914 -1.036612  1.719255  0.666312 
0.561638 -1.041599  1.857448  0.659653 
0.183578 -1.149875  2.654471  0.469617 
1.221464 -0.673650  0.519013  0.632925 
0.237136 -0.715605  1.418107  0.635709 
0.276418 -0.975446  2.012190  0.610449 
0.157132 -0.314950  0.926654  0.468868 
0.309827 -0.595467  0.545182  0.652164 
0.453480 -1.122188  1.919642  0.632712 
0.192420 -0.928849  2.253644  0.558906 
0.659165 -0.469795  0.419705  0.630869 
1.433550 -1.003923  0.702749  0.602201 
0.989776 -0.889304  0.156491  0.707092 
0.145294 -0.572706  1.960029  0.516521 
0.161571 -0.733424  1.983865  0.564537 
0.307124 -0.541134  1.001914  0.621226 
1.830662 -0.657803 -0.336630  0.384103 
0.604029 -0.783931  0.998984  0.719209 
0.169476 -0.657726  1.949328  0.552691 
0.176524 -0.912040  1.807045  0.608249 
1.554915 -1.427191  1.524685  0.395371 
1.080897 -1.222581  1.502504  0.612393 
0.515708 -0.768126  1.472694  0.685919 
1.125789 -0.986437  1.021556  0.675228 
0.099277 -1.162755  3.157906  0.344158 
1.413245 -0.824793  0.486750  0.607606 
0.467928 -0.630539  0.713687  0.685468 
1.741921 -1.146809  0.654736  0.462795 
0.800200 -0.545744  0.676008  0.656001 
0.194026 -0.903805  2.576910  0.510064 
0.460607 -0.790115  1.037630  0.710952 
1.047357 -0.872628  0.657379  0.699906 
1.381280 -0.928200  0.974734  0.613968 
0.365631 -1.274626  1.576662  0.612641 
0.121460 -1.384625  3.169276  0.270905 
0.685962 -1.014825  1.274217  0.711357 
0.379299 -1.143798  1.527963  0.656460 
0.174624 -0.654242  1.769460  0.572609 
0.092196 -0.644181  2.422273  0.460606 
0.469710 -0.974386  0.976479  0.723378 
1.471853 -1.173527  1.436961  0.528334 
1.091110 -0.502723 -0.006169  0.592048 
1.187345 -0.959819  0.661356  0.673111 
1.216777 -0.829916  0.762059  0.659799 
0.072672 -0.802929  3.172954  0.351076 
1.083726 -0.963949  1.209309  0.675236 
1.416702 -0.796248  0.298863  0.601683 
0.150434 -1.114028  2.585398  0.478665 
2.851912 -1.025647  0.187479 -0.257588 
2.561594 -1.081827  0.645963 -0.022591 
0.731815 -1.144976  0.950131  0.705374 
0.021404 -0.722458  3.372386  0.274009 
0.057594 -0.705155  2.659995  0.425699 
0.048545 -0.780701  2.252663  0.499794 
0.666236 -1.035412  0.985929  0.724369 
0.027942 -0.637794  3.238731  0.284454 
0.433267 -0.806901  1.231983  0.700341 
0.289989 -0.607019  1.623074  0.601532 
1.762181 -0.788948  0.189476  0.465414 
1.163129 -0.805378  0.846569  0.667133 
2.143527 -0.872847  0.087534  0.269646 
0.087022 -0.712216  2.523945  0.460532 
0.449107 -0.508228  0.857353  0.634856 
1.083496 -0.915940  1.304180  0.670049 
0.119019 -0.742025  2.270545  0.515763 
1.244363 -1.060866  1.155507  0.634897 
1.334554 -0.891802  0.675370  0.634874 
0.492141 -1.002801  1.325173  0.705510 
0.433228 -0.699976  1.247051  0.680042 
0.960588 -1.047519  1.522646  0.667137 
0.125714 -0.907382  2.376398  0.520614 
0.434940 -0.798964  0.900167  0.714536 
1.001511 -0.993131  0.460816  0.708105 
1.200282 -0.817784  0.765387  0.662293 
1.493811 -1.116743  0.880885  0.562594 
0.578538 -0.687465  0.685580  0.708301 
0.629317 -1.014148  0.265631  0.734840 
0.522905 -0.666568  0.987359  0.692407 
1.382111 -1.129342  0.702672  0.600754 
0.530146 -1.093333  1.512039  0.683426 
0.401647 -1.119542  1.521915  0.665310 
0.727866 -0.943501  1.552838  0.693127 
0.223295 -0.990892  2.020948  0.595571 
0.420676 -1.431229  2.198051  0.484375 
0.235937 -1.042027  2.367532  0.547839 
0.094611 -0.437378  1.572965  0.479408 
0.965609 -0.682341  0.605683  0.683417 
0.020510 -0.930789  4.009110  0.135520 
0.141185 -1.147563  3.009883  0.391797 
0.391512 -0.853857  0.910062  0.714259 
0.572951 -0.759513  1.503297  0.684596 
0.027618 -1.312000  3.743940  0.133968 
1.001741 -0.615116  0.198470  0.656114 
1.699128 -0.831211  0.521018  0.501688 
1.651443 -1.097842  0.857507  0.506962 
1.405234 -1.007395  0.900418  0.606116 
0.799657 -0.673186  0.833393  0.694755 
0.902070 -0.711485  0.552089  0.698880 
0.032251 -0.881421  3.538374  0.260519 
0.005139 -0.673093  4.137594  0.059163 
0.004184 -0.663793  4.165428  0.048256 
0.205575 -1.038435  1.958120  0.594086 
0.367738 -0.802943  1.591882  0.664423 
0.026432 -0.753564  3.071099  0.346872 
0.111657 -1.127338  3.089487  0.370396 
0.129916 -0.797330  2.227011  0.534489 
2.105778 -0.775615 -0.081129  0.275657 
0.566745 -0.913192  1.885331  0.663039 
0.765239 -0.961657  1.451866  0.698734 
1.095938 -0.775799  0.392195  0.681298 
0.048245 -1.254477  3.092823  0.312807 
0.275587 -1.011708  1.852294  0.626026 
0.919954 -1.200064  0.866978  0.678379 
1.294423 -0.921394  0.139618  0.643632 
1.204810 -1.180919  0.666589  0.637105 
0.895344 -0.794489  0.479533  0.714895 
0.668364 -0.858528  0.743364  0.734553 
0.110830 -0.590414  2.577815  0.425166 
0.127542 -0.763121  2.267796  0.522811 
0.974983 -0.971987  0.212480  0.710444 
0.700729 -0.904828  0.813885  0.734302 
0.451197 -1.107115  1.933113  0.633807 
1.178303 -0.615689  0.322671  0.624975 
1.302674 -0.616717 -0.091077  0.583216 
0.289005 -0.932973  1.741596  0.643814 
0.658647 -0.977691  1.114855  0.723386 
0.040081 -0.423101  2.446490  0.347597 
0.045605 -0.574379  2.083669  0.467431 
1.773259 -1.381090  1.247420  0.346716 
1.911933 -1.049953  0.663724  0.397941 
0.263487 -0.523615  0.546174  0.614631 
0.680368 -0.995841  0.676989  0.735796 
0.260566 -0.818718  2.034995  0.598722 
1.150203 -0.844935  1.011004  0.668505 
0.847528 -0.813104  0.895130  0.715785 
0.428669 -1.016283  1.541989  0.681876 
0.490822 -1.193601  1.816586  0.630645 
0.283416 -0.952931  1.344229  0.675223 
0.223037 -0.813681  1.847043  0.610203 
0.832960 -1.484538  1.769027  0.508210 
0.701119 -1.108626  0.499394  0.722336 
2.015404 -0.745506  0.209455  0.331007 
2.012943 -0.935660  0.187844  0.349390 
0.363510 -0.953078  1.712208  0.660749 
0.433652 -0.670958  0.853747  0.690132 
0.117638 -0.929112  2.335316  0.524228 
0.163630 -0.790287  2.190907  0.548981 
0.297096 -0.953758  1.487104  0.667771 
0.505680 -1.018274  1.206385  0.712497 
0.184836 -0.854324  1.834829  0.604985 
1.442342 -0.662567  0.250665  0.565091 
1.212025 -0.998638  0.616619  0.665937 
0.177354 -0.818911  2.015634  0.579001 
1.078591 -0.781036  0.546364  0.685596 
0.174060 -1.239731  2.409015  0.481786 
0.318458 -1.247750  2.624799  0.480445 
0.924354 -1.006545  0.930806  0.710259 
1.507117 -0.824295  0.191370  0.572889 
1.147270 -0.633473  0.440539  0.638240 
0.659986 -0.838897  0.910572  0.728661 
0.185372 -0.721976  1.435398  0.621812 
0.581402 -1.075461  1.326789  0.701689 
1.121491 -1.154663  1.353705  0.633571 
0.672903 -1.084633  1.862181  0.653269 
0.562344 -0.531532  0.979039  0.648595 
0.440481 -1.260987  1.767129  0.610184 
0.124837 -0.891740  2.349791  0.523755 
0.546575 -1.253257  1.743122  0.623557 
0.554329 -0.746179  1.206630  0.701762 
0.559696 -0.894589  1.220671  0.717878 
0.512076 -0.990796  0.893225  0.728828 
0.355518 -0.934121  1.719613  0.658942 
1.120438 -0.963865  0.119635  0.683505 
0.813193 -0.964303  1.239417  0.709554 
0.134516 -1.097477  2.273287  0.524206 
0.484079 -0.676670  0.458853  0.701975 
1.511730 -1.075069  0.831510  0.564821 
0.305536 -0.834783  2.021488  0.612038 
0.602601 -0.738219  0.561144  0.721253 
0.082815 -1.007366  2.508461  0.482801 
0.492323 -1.029295  1.831923  0.659801 
1.351618 -1.075094  0.599028  0.620759 
0.287307 -0.705797  2.000048  0.589548 
0.017645 -0.662238  3.265778  0.281510 
1.058703 -0.661956  0.201049  0.660772 
1.445386 -0.901678  0.426193  0.602363 
0.925588 -0.889869  0.215599  0.717206 
0.480254 -1.034968  1.843863  0.656927 
0.179826 -0.738428  1.703120  0.600859 
0.611128 -0.969155  1.654185  0.686294 
1.311381 -0.807847  0.184816  0.632445 
1.086336 -0.806095  0.929389  0.680203 
1.133832 -1.182076  1.179722  0.634965 
0.101664 -0.432927  1.614132  0.476021 
0.138143 -0.874927  2.569709  0.493204 
0.317286 -1.022175  2.258635  0.583939 
0.427616 -1.618407  2.243169  0.364666 
0.820010 -0.654616  0.520597  0.692674 
2.248980 -0.865691  0.198423  0.206091 
0.953043 -0.900163  0.872472  0.710987 
1.399409 -0.765236  0.245613  0.601523 
0.739790 -0.956709  1.407237  0.703608 
1.942095 -0.944970  0.581669  0.390429 
0.321346 -1.119614  2.032973  0.600012 
0.758569 -1.035602  1.485395  0.691336 
1.084725 -1.061783  0.742950  0.684545 
1.535737 -1.129496  1.000268  0.540889 
0.118256 -0.956061  2.878812  0.433601 
0.249440 -0.782143  1.641655  0.632877 
0.263580 -1.017396  2.229136  0.576802 
0.110841 -0.462154  1.062404  0.530457 
0.951125 -0.870561  0.424375  0.715483 
0.465507 -0.868699  1.336493  0.703184 
0.451941 -0.582650  0.841111  0.665040 
0.332262 -0.914489  1.353106  0.684786 
0.836001 -1.024291  1.226791  0.704399 
0.248677 -0.444947  0.816658  0.570960 
0.305239 -1.022322  1.356003  0.674991 
0.533704 -0.982311  0.928474  0.729433 
0.605357 -0.519418  0.393182  0.653386 
0.281534 -0.745261  1.387072  0.654584 
1.359418 -0.435368 -0.732318  0.449962 
0.704819 -1.082085  0.660587  0.725571 
0.245323 -1.039144  2.503955  0.529645 
1.101449 -1.137834  0.972995  0.661431 
1.022204 -0.536595 -0.478275  0.593447 
0.288014 -0.597526  1.344166  0.619697 
0.120914 -0.715735  2.306967  0.505806 
1.221956 -1.252287  0.824101  0.608841 
0.144827 -0.983539  2.550587  0.498527 
0.076180 -0.594543  2.708689  0.392293 
0.065264 -0.963318  3.007916  0.389835 
0.763121 -0.842150  1.027964  0.720410 
0.319078 -0.693276  1.300078  0.657053 
0.837842 -0.894622  0.929799  0.721901 
0.561503 -0.820522  1.135109  0.717052 
0.465236 -0.999850  1.931619  0.649037 
0.232245 -0.927024  1.932958  0.610082 
0.669826 -0.877697  1.292388  0.712947 
0.446730 -1.070843  1.657968  0.667495 
1.199737 -0.622485  0.324278  0.622277 
0.410091 -1.019746  1.613127  0.673076 
0.444313 -0.819271  1.625616  0.674049 
0.959115 -1.012638  1.292587  0.687530 
1.115934 -1.112309  1.271319  0.648873 
0.706965 -1.032002  1.744587  0.671285 
0.444999 -0.912579  1.769563  0.666602 
0.555050 -0.590249  0.383068  0.679609 
0.419334 -0.804025  1.310239  0.693429 
0.790611 -1.125762  0.781889  0.710903 
0.073311 -0.680373  2.620449  0.432151 
1.064633 -1.159678  1.133737  0.656258 
1.344933 -0.805460  0.279941  0.624423 
0.473079 -1.201883  1.568624  0.650274 
0.626216 -1.099458  1.144433  0.708723 
0.254542 -1.036815  2.049576  0.596002 
0.300813 -0.542470  1.394275  0.598600 
0.155861 -0.764308  2.078685  0.557046 
0.015728 -0.538118  3.755065  0.122439 
0.005042 -0.528165  3.912351  0.072672 
0.006464 -0.529371  3.907595  0.075031 
0.105715 -0.558342  2.252454  0.460959 
0.827059 -1.102998  1.391890  0.683729 
0.753106 -0.903248  1.036440  0.724232 
0.812366 -0.623595  0.584343  0.683706 
0.077411 -1.007969  3.258961  0.339533 
0.707217 -0.901259  1.041731  0.726118 
0.229582 -0.979245  1.988140  0.601774 
0.354492 -1.253811  2.260068  0.541137 
0.806165 -0.793274  0.929403  0.715595 
0.241521 -0.859901  1.920591  0.611307 
0.363480 -1.291458  2.433396  0.504100 
0.143669 -0.551231  2.133134  0.486693 
2.041340 -0.987076 -0.156519  0.320062 
0.097579 -0.761903  2.388826  0.494990 
0.289920 -0.755364  0.998668  0.679765 
0.543352 -1.395967  1.862690  0.553183 
0.722980 -0.653943  0.346488  0.697947 
1.909089 -1.494845  1.277914  0.219591 
1.271569 -0.920374 -0.120576  0.640636 
0.117731 -0.735040  1.922887  0.557887 
0.414873 -0.942409  1.790837  0.660839 
0.142665 -1.471556  2.953056  0.276993 
1.158607 -0.784352  1.116573  0.654755 
0.667080 -0.606090  0.997232  0.675692 
0.541028 -1.015853  1.083976  0.721099 
0.669367 -1.467182  1.846231  0.519045 
1.273843 -0.790075  0.352616  0.642831 
0.733080 -1.289123  1.495010  0.631390 
0.519172 -0.839251  1.835778  0.662128 
0.428774 -1.250615  1.776000  0.611371 
1.233870 -1.061055  0.789027  0.651371 
1.553750 -0.862580  0.579552  0.562298 
0.114286 -0.617201  1.768097  0.542480 
0.285587 -1.213272  2.560538  0.494852 
1.499748 -1.101489  0.648953  0.568343 
1.662711 -0.936013  0.756963  0.519283 
3.431586 -0.701603 -0.514647 -0.891009 
1.557995 -1.144520  0.861741  0.534283 
0.839768 -1.143235  1.362124  0.676699 
1.453710 -1.196614  1.228772  0.542175 
0.078835 -0.669490  1.813362  0.540905 
1.052933 -0.965516  0.343319  0.700306 
1.303914 -1.371187  1.041708  0.533526 
0.428245 -0.791537  1.546765  0.675401 
0.299271 -0.653876  1.682301  0.612531 
2.352130 -1.247380  0.669359  0.089564 
0.568902 -1.154413  1.882579  0.637664 
0.399563 -0.857519  1.960397  0.637635 
0.704920 -0.882999  1.038990  0.725613 
1.559597 -1.051184  0.682860  0.553759 
1.484136 -0.997578  0.744268  0.584986 
0.778058 -1.342048  1.399194  0.615046 
0.611678 -0.815357  1.188074  0.714457 
1.131231 -1.143173  0.900735  0.656875 
1.084102 -0.867093  0.295098  0.692695 
0.219211 -0.583922  1.593715  0.579102 
0.132483 -0.972315  2.071854  0.563697 
0.895529 -0.879197  0.653146  0.721943 
1.981488 -1.064485  0.687451  0.359070 
0.314912 -1.052742  2.319875  0.571424 
0.230043 -0.707505  2.015473  0.574447 
1.377695 -1.000138  0.476392  0.621760 
0.707588 -1.332094  0.973812  0.646198 
0.752973 -1.002961  0.783300  0.730229 
0.511269 -0.871336  1.154907  0.717914 
0.640647 -0.939517  1.483772  0.701310 
0.050227 -0.754143  2.868302  0.395754 
0.224203 -0.692871  1.932476  0.579158 
0.164654 -0.563777  1.669937  0.549406 
1.313068 -1.172286 -0.000917  0.604127 
1.694058 -1.082107  0.653632  0.495967 
0.274489 -0.639815  0.780887  0.655574 
0.464181 -0.771840  1.370381  0.689827 
0.295760 -0.903384  1.768016  0.642283 
0.889181 -0.817906  1.241489  0.696359 
0.685469 -1.253077  1.583976  0.638548 
0.446960 -0.763121  0.702606  0.715264 
0.744488 -0.840469  0.687295  0.731161 
0.670615 -0.824497  1.111779  0.718728 
1.595072 -0.634590 -0.053619  0.493709 
1.043246 -0.611370  0.284085  0.649691 
0.421414 -0.929821  1.731172  0.667734 
0.402399 -0.688612  0.582099  0.695470 
1.032756 -0.657022  0.414845  0.666670 
0.249865 -0.718297  1.496746  0.633481 
0.437546 -0.785341  1.555179  0.674915 
1.829030 -0.874253  0.156066  0.442055 
1.476671 -0.632317 -0.432519  0.516102 
0.493599 -1.024015  1.761268  0.667687 
0.211392 -0.993331  2.280299  0.558374 
0.126316 -0.789596  2.156314  0.541687 
0.413006 -1.174513  2.013580  0.605205 
0.239178 -1.030359  1.881795  0.612374 
0.306985 -0.807857  1.293324  0.676178 
0.569600 -0.936291  1.748518  0.677521 
0.088330 -0.639314  1.963706  0.519214 
0.275613 -1.084360  1.403552  0.657374 
0.730830 -0.915869  1.123243  0.721628 
1.291633 -0.972868  0.836852  0.643187 
1.735574 -0.609880 -0.532301  0.400367 
1.347285 -0.831439  0.070418  0.621948 
0.398221 -0.815117  1.585057  0.671222 
0.101323 -1.012525  2.793197  0.440497 
0.240106 -0.542292  1.507280  0.576003 
0.244379 -0.555459  0.606734  0.622383 
0.199961 -0.918711  1.906670  0.604348 
0.294832 -0.570390  1.878106  0.564443 
0.797772 -1.148368  1.040650  0.696999 
1.263861 -0.675969  0.214005  0.620245 
0.768539 -0.924795  0.876975  0.729521 
0.239256 -1.170704  2.478654  0.508457 
0.901013 -1.085211  1.555742  0.666652 
0.366238 -0.999644  1.791276  0.651138 
2.215519 -1.195347  0.851190  0.191358 
0.609491 -0.686534  0.658478  0.708793 
1.596538 -0.972596  1.046862  0.535556 
1.815597 -0.965351  1.156683  0.435982 
0.156299 -0.799021  1.609819  0.612407 
0.403120 -0.813898  1.346778  0.690060 
1.850069 -1.021623  0.402887  0.432907 
0.396515 -1.160771  1.924043  0.616678 
0.492408 -1.076599  1.560512  0.679576 
0.638015 -0.695539  1.222740  0.690855 
0.295518 -0.715237  1.715413  0.624068 
1.515723 -0.591155 -0.703810  0.468234 
2.623210 -1.038183 -0.492069 -0.098809 
1.178727 -0.817765 -0.075799  0.658612 
0.397358 -0.798669  1.505198  0.675643 
3.469953 -0.997928  0.294282 -0.874375 
0.091743 -0.830267  2.163907  0.533956 
1.022157 -1.230010  1.560560  0.615591 
0.579354 -1.206116  1.241738  0.678651 
0.727988 -1.175395  1.199480  0.686890 
0.434053 -1.054611  1.403144  0.689103 
0.435921 -0.804298  0.673579  0.720646 
0.648258 -0.713462  0.642141  0.715077 
0.298417 -0.634682  1.563236  0.617319 
0.347241 -0.510088  1.334182  0.598303 
1.091564 -0.860519  0.840673  0.687382 
1.024969 -0.670377  0.584158  0.671466 
0.067981 -1.192479  2.839039  0.388316 
0.609769 -1.022776  1.218851  0.715062 
0.527913 -0.839567  1.393775  0.701767 
0.606957 -1.094795  2.006932  0.635933 
2.201777 -1.612462  1.025161 -0.009311 
0.192217 -1.084652  2.378009  0.528700 
0.343611 -1.084932  1.959362  0.619066 
1.133913 -0.804902  0.753390  0.675541 
0.298782 -0.745711  1.212837  0.669511 
0.461949 -0.942030  1.324789  0.705461 
0.734664 -1.118505  1.059667  0.706290 
0.683494 -1.327097  1.570226  0.612383 
0.693536 -0.778667  0.893981  0.720812 
0.105304 -0.778648  2.246987  0.520794 
1.640614 -0.966791  0.802866  0.526626 
0.854896 -1.534154  1.500292  0.500832 
0.487584 -0.913258  0.633326  0.734338 
0.724396 -0.979900  1.346851  0.707648 
1.133158 -0.860263  0.778259  0.680701 
0.869757 -0.920990  0.947907  0.718798 
0.817139 -1.120405  1.257839  0.690108 
1.216274 -0.962772  0.705152  0.665606 
0.559720 -0.726476  0.646932  0.717259 
0.639001 -1.038822  1.730295  0.673634 
1.205352 -0.954053  0.425136  0.670113 
0.084492 -0.568070  2.376850  0.439362 
0.254668 -0.616579  0.947810  0.638806 
0.519234 -1.010106  1.683277  0.678292 
0.452752 -0.985269  1.817864  0.661084 
0.719872 -1.247339  1.393454  0.654144 
0.884905 -0.763043  0.391402  0.710811 
0.370994 -0.875898  1.346764  0.690625 
0.670012 -0.749202  0.971726  0.713740 
0.036975 -0.725494  3.330815  0.290144 
0.355805 -1.389793  1.984724  0.521945 
0.820456 -1.080717  1.237506  0.698004 
0.839172 -0.988422  1.511810  0.687221 
0.787431 -0.919479  1.406817  0.701065 
0.609803 -1.242333  2.048003  0.594791 
0.361824 -0.906152  1.929018  0.637760 
0.325784 -1.177092  1.879062  0.605718 
0.270375 -1.004870  1.967514  0.612519 
0.453428 -0.753596  1.182048  0.697231 
1.146453 -0.859157  0.600866  0.680630 
0.897083 -0.397281  0.002376  0.569683 
0.134384 -0.761629  2.145377  0.541304 
0.149135 -0.508905  1.589790  0.529614 
0.627574 -0.923723  1.048377  0.728033 
1.023692 -0.776123  0.927377  0.686975 
0.405900 -0.676227  1.203647  0.673115 
0.364572 -0.727747  1.822002  0.629149 
0.705684 -0.995569  0.787301  0.732886 
0.615219 -0.814151  1.552576  0.689075 
0.696847 -1.145658  1.049429  0.702679 
0.159385 -1.110381  2.905971  0.425246 
0.217685 -1.087823  2.424328  0.528229 
0.725558 -0.937752  1.072634  0.724365 
0.828943 -1.153004  1.579670  0.658685 
0.677311 -1.088363  1.313483  0.699928 
0.361798 -1.121486  1.458557  0.663740 
0.644545 -1.042684  1.473690  0.695565 
0.736329 -1.274680  1.507674  0.635448 
0.745587 -1.057236  1.672668  0.673435 
0.291492 -0.961383  2.215474  0.588380 
0.446895 -1.190418  2.190404  0.582802 
0.988458 -1.067228  1.192356  0.683088 
2.145812 -0.737868  0.201905  0.253828 
0.751481 -1.139040  1.374866  0.683185 
0.727187 -0.829548  0.371461  0.731975 
0.138003 -0.721277  2.569760  0.472318 
1.043019 -1.010912  1.026425  0.688764 
0.579456 -1.171649  1.074407  0.696616 
0.932798 -0.753228 -0.203853  0.686374 
1.296180 -0.894092  0.781235  0.643639 
0.996662 -1.646804  1.549503  0.402712 
0.386158 -1.055174  1.887292  0.638550 
0.202576 -1.115004  2.156425  0.557270 
1.038441 -1.064661  1.230607  0.673333 
0.730321 -1.406267  1.604790  0.572076 
1.007585 -1.148218  1.372590  0.654136 
0.203002 -0.633398  1.673184  0.583911 
1.428677 -0.925991  0.599329  0.607887 
0.164815 -1.294714  2.720009  0.409226 
2.586357 -0.689258 -0.233457 -0.077667 
0.472279 -1.173875  1.476397  0.665113 
0.336753 -1.017368  1.363949  0.681085 
1.005751 -1.115434  1.089234  0.677734 
1.254160 -0.887628  0.402406  0.657447 
0.632551 -0.830892  1.103204  0.720440 
0.355351 -1.093260  2.297337  0.576234 
1.413462 -1.172380  1.136847  0.566581 
0.443017 -1.259387  2.461609  0.522303 
1.018479 -1.270844  1.229465  0.626301 
0.662452 -1.650412  2.150600  0.364661 
0.488474 -1.130888  1.386856  0.682994 
0.333086 -0.697796  1.369486  0.656230 
0.207233 -1.053705  2.492730  0.519757 
0.895757 -1.130810  0.898959  0.696989 
3.547347 -0.949407 -0.284551 -0.980886 
0.580899 -0.861289  1.415059  0.704012 
0.103904 -0.751380  2.300349  0.508205 
0.151876 -0.690186  1.668591  0.584987 
0.092025 -1.137022  2.955296  0.388338 
0.502144 -0.814776  1.510112  0.688685 
0.863932 -0.774851  1.215561  0.694602 
0.656474 -0.427737  0.276103  0.608638 
0.384174 -0.895410  1.734747  0.661533 
0.121355 -1.178496  2.965563  0.386651 
0.200939 -0.890850  2.146595  0.574905 
1.444567 -0.742991  0.530113  0.585154 
1.234244 -0.965079  1.019695  0.651958 
0.362651 -0.773969  1.869168  0.632311 
1.179819 -1.218232  1.314559  0.606990 
1.876206 -1.279134  0.611536  0.361364 
0.720206 -0.939140  1.027213  0.726591 
0.774597 -0.920012  1.210115  0.714596 
0.172680 -0.898780  2.295922  0.546746 
0.670557 -1.088365  1.596857  0.678589 
0.398481 -0.980809  1.655164  0.670485 
0.296743 -0.737005  1.972439  0.601524 
0.993419 -1.216439  1.433015  0.634283 
1.935533 -1.198464  1.035720  0.345557 
0.336118 -1.160500  2.141888  0.580321 
0.173949 -1.077731  2.246884  0.543276 
0.774044 -1.044742  1.628409  0.677349 
0.161985 -1.220090  2.320279  0.497301 
1.381386 -1.236376  0.785510  0.571499 
0.941770 -1.018796  1.163077  0.696828 
1.091088 -0.797868  0.760773  0.682932 
0.964867 -0.467191 -0.481442  0.571346 
1.065837 -1.192740  1.348785  0.634969 
0.747852 -1.291290  1.807894  0.601250 
0.634782 -1.116013  1.505119  0.681951 
0.195255 -0.901637  2.038389  0.587326 
0.533440 -0.686171  1.189368  0.688597 
0.663527 -0.980235  1.059058  0.725780 
1.181927 -0.940444  0.698534  0.674182 
0.771551 -0.935225  0.636213  0.734379 
1.099915 -1.109229  0.487056  0.676590 
0.444006 -0.914967  1.731033  0.670349 
0.328444 -0.872310  1.788514  0.645467 
0.811646 -0.953592  0.613107  0.731483 
0.976729 -0.877828  1.185103  0.693487 
0.277558 -0.722482  0.968482  0.671741 
0.954655 -1.056867  1.602688  0.660024 
2.806625 -1.125514  0.505237 -0.229640 
0.110354 -1.155670  2.264563  0.505673 
0.036534 -0.855349  3.093590  0.359388 
0.676094 -1.004907  1.919618  0.656266 
0.405207 -0.918560  1.529631  0.683578 
0.101009 -0.707815  2.308240  0.497107 
0.586469 -0.796454  0.552653  0.730865 
0.845175 -1.039223  1.536326  0.680301 
1.076803 -0.735487  0.517491  0.677980 
1.512637 -0.887744  0.686762  0.577461 
0.414187 -1.009495  1.509828  0.683221 
0.201100 -0.915411  1.606408  0.634527 
0.249118 -0.876039  2.509958  0.534253 
0.975621 -1.329067  0.680596  0.630766 
0.680279 -0.849931  1.259556  0.712820 
0.643905 -0.909779  1.116989  0.724480 
0.263327 -0.501235  0.587897  0.604734 
0.676275 -1.099271  0.506032  0.724772 
0.586962 -0.553456  0.300029  0.666017 
0.382052 -0.744216  0.918667  0.697779 
1.042326 -0.997283  1.003749  0.690856 
0.802703 -0.664072  0.587486  0.696340 
0.434714 -0.849349  1.093950  0.712264 
0.204591 -0.791730  1.998532  0.585302 
0.220725 -0.889186  1.936372  0.605845 
0.721293 -1.259274  0.960349  0.673512 
0.970793 -1.065349  0.898124  0.698771 
0.273866 -1.043704  1.545297  0.651605 
1.754476 -0.970087  0.312883  0.480431 
0.118662 -0.989605  2.174336  0.545087 
1.981788 -1.035609  0.005681  0.355518 
0.156110 -0.687194  1.262914  0.616684 
0.863774 -0.876599  1.309104  0.699843 
0.166053 -0.883211  1.894123  0.594855 
0.627024 -0.898628  1.373063  0.709149 
0.564754 -1.119710  1.492998  0.681625 
0.943023 -1.098990  1.663319  0.649721 
0.287635 -1.138971  2.335842  0.548701 
1.139876 -1.230347  0.739976  0.636253 
0.390399 -1.212751  1.358693  0.653249 
2.670815 -1.026923 -0.091317 -0.113155 
1.097519 -0.886371  1.056809  0.679951 
0.996675 -0.687783  0.120315  0.675828 
1.001755 -1.155225  1.326022  0.656593 
3.088422 -1.009844  0.098618 -0.478279 
0.265370 -0.964700  1.901867  0.621077 
0.875590 -0.840785  1.139799  0.705787 
0.308454 -1.332361  1.674774  0.571121 
1.400155 -1.190047  0.318990  0.581589 
0.783663 -0.714712  1.071504  0.697316 
0.557063 -1.073212  1.772197  0.664238 
0.299588 -0.959655  1.700875  0.649577 
0.726638 -0.658572  0.588614  0.699447 
1.382634 -0.813115  0.123133  0.610906 
1.263480 -1.122830  0.752903  0.634437 
0.297516 -0.810154  2.331891  0.566464 
1.060024 -0.971304  0.919084  0.692369 
0.827931 -0.927456  1.244179  0.708651 
0.150247 -0.660223  1.800986  0.563672 
0.203698 -0.764529  1.853278  0.597212 
0.543886 -0.829163  1.259285  0.710395 
1.053507 -1.107169  0.922672  0.678139 
1.803070 -0.931448 -0.048905  0.449512 
0.267106 -0.881181  1.782251  0.633595 
0.291505 -0.777786  1.736442  0.632960 
0.476742 -1.111376  1.535349  0.674473 
0.523234 -1.247742  1.288372  0.660867 
0.265610 -0.778942  1.802903  0.620627 
0.401750 -1.006129  1.712771  0.663890 
0.461358 -0.834768  1.697687  0.670867 
0.234082 -0.704999  2.386125  0.525039 
0.296149 -0.988916  2.366371  0.566730 
0.063575 -1.149974  3.198274  0.325793 
0.593594 -1.213345  1.675459  0.643762 
2.446071 -0.778532 -0.666913  0.016183 
1.378714 -0.890785  0.149970  0.619014 
1.965667 -0.760422 -0.479813  0.329591 
1.642443 -0.942156  0.557344  0.530174 
1.075432 -1.069757  1.424322  0.653344 
2.130302 -1.024991 -0.241669  0.261135 
0.559558 -0.710744  1.002833  0.704462 
0.610063 -0.944071  1.654764  0.686927 
1.113492 -0.492964 -0.252935  0.572310 
0.797115 -0.730362  0.214288  0.710244 
1.105068 -0.988207  0.772424  0.687223 
1.164483 -1.140314  0.709137  0.655197 
1.052341 -0.832016  0.831429  0.692318 
0.246841 -0.540848  1.498511  0.577801 
0.662133 -0.398718 -0.065130  0.583620 
2.992837 -0.955086 -0.065226 -0.389417 
0.746109 -0.563150 -0.086550  0.655532 
0.387397 -1.325222  2.158056  0.533875 
1.306597 -0.703352  0.007785  0.609986 
0.067898 -0.872110  3.090318  0.373071 
1.508211 -1.221780  0.812384  0.533628 
2.016414 -0.842225  0.042923  0.339598 
1.777337 -0.867796  0.315661  0.468894 
0.085224 -1.069617  2.934289  0.401996 
0.101771 -1.124965  2.836679  0.416666 
0.097032 -0.957372  2.104624  0.548200 
0.269780 -0.949714  1.754019  0.638077 
0.510557 -0.832130  1.739156  0.670740 
0.538049 -1.122574  1.610553  0.670185 
1.178932 -0.795982  0.831451  0.662806 
0.349616 -1.144253  1.978444  0.606664 
0.149807 -0.986023  2.584424  0.494423 
0.305091 -1.067807  2.335753  0.565112 
1.281444 -0.960273  1.233286  0.629383 
1.442980 -0.985063  1.106574  0.587206 
0.221322 -0.927474  1.586632  0.641827 
0.446436 -0.870198  1.792910  0.662709 
0.504951 -0.605056  1.299311  0.656607 
0.157435 -0.748565  1.936620  0.571676 
1.233711 -0.876429  0.359313  0.661661 
0.281980 -0.674713  1.089623  0.656234 
1.155859 -1.492940  0.721522  0.516706 
2.445677 -0.806266  0.011273  0.060520 
2.171181 -1.307071  0.250466  0.185177 
0.676900 -0.901396  0.874332  0.733264 
0.414621 -1.104020  2.216658  0.594630 
0.270866 -0.917146  1.802487  0.633532 
1.130450 -0.917000  0.159364  0.682982 
1.711867 -0.530816 -1.174129  0.319162 
0.516287 -1.150314  2.154917  0.603453 
0.784511 -0.963020  0.622793  0.733122 
1.188390 -0.424992 -0.208157  0.525775 
1.234505 -0.748814  0.329424  0.645753 
0.809159 -0.858250  1.182519  0.711058 
0.311015 -1.249469  2.180720  0.545190 
1.299880 -1.135406  0.437838  0.624851 
0.475413 -0.906226  1.472835  0.695955 
0.521933 -0.766477  1.091712  0.709763 
0.593165 -0.935521  1.257825  0.717080 
1.054934 -0.960338  0.385182  0.700512 
0.772110 -0.884948  1.128081  0.718145 
0.731971 -0.740393  1.098775  0.704394 
1.541561 -1.179882  0.654268  0.536299 
0.899609 -0.942426  1.009447  0.713165 
0.121382 -0.514650  1.708117  0.512359 
0.957314 -0.890149  0.760968  0.712912 
2.138874 -0.975222 -0.006323  0.270029 
0.999656 -0.985689  1.354328  0.679500 
0.265124 -0.703136  2.029408  0.580386 
0.851925 -0.759477  0.902954  0.707196 
0.308289 -1.276933  1.872491  0.572474 
0.293030 -0.659385  1.137859  0.652143 
2.009520 -1.060345  0.653328  0.344818 
1.175152 -1.289732  0.784449  0.607547 
1.954580 -0.873066  0.138447  0.378156 
1.726375 -0.985543  0.870051  0.487640 
1.126815 -0.622289  0.233249  0.636717 
1.696353 -0.895588  0.914637  0.500231 
0.879104 -0.642300  0.363284  0.682989 
0.865276 -1.023406  1.280367  0.698492 
0.407953 -1.034794  0.420113  0.720702 
1.923311 -0.985932  0.470076  0.399040 
0.239182 -1.226569  2.509080  0.488218 
0.196785 -0.892207  2.382537  0.540873 
0.259523 -1.308858  2.056141  0.528482 
0.335017 -0.914645  2.097870  0.612944 
1.024449 -0.681353  0.661028  0.673617 
0.506760 -0.766501  0.865530  0.717473 
0.641930 -0.785242  0.772198  0.726272 
0.689246 -1.052304  0.992317  0.721528 
0.599779 -1.123091  1.082516  0.707372 
0.193825 -1.150152  1.995868  0.567533 
0.873799 -1.058277  1.352969  0.688928 
1.170727 -0.847300  0.756632  0.672137 
0.291116 -0.923748  1.700335  0.648251 
0.933614 -1.314080  1.363741  0.613911 
0.085746 -0.675020  2.623540  0.434721 
0.251985 -1.050865  1.515947  0.647990 
0.459367 -1.041170  2.043453  0.631435 
0.326619 -0.870374  1.563308  0.666003 
0.904749 -0.709905  0.455338  0.698322 
0.865977 -0.693904  0.769367  0.695751 
0.685994 -0.592893  0.889458  0.674556 
1.356625 -0.900000  0.332105  0.629215 
2.353052 -0.727277  0.386063  0.120455 
1.001182 -1.077485  0.980137  0.689609 
0.929797 -0.973875  1.069193  0.706051 
0.383213 -0.638913  1.386229  0.647792 
0.709024 -0.802775  1.224967  0.708883 
1.019785 -0.849305  0.390913  0.703598 
0.971597 -0.940559  0.992219  0.704646 
0.255635 -1.202170  1.981905  0.572176 
0.058327 -0.740967  2.490411  0.461401 
0.903736 -1.052376  1.053690  0.703189 
1.811761 -0.917565 -0.688584  0.405590 
2.046312 -1.187332  0.842540  0.295128 
0.484481 -0.710319  1.138108  0.693709 
1.006471 -0.804648  0.782811  0.697967 
1.093415 -0.628634  0.016709  0.639565 
0.487203 -0.675949  1.287009  0.677109 
0.496773 -1.286085  1.717885  0.611572 
0.525976 -0.854515  1.060024  0.722274 
0.147163 -0.462560  1.707168  0.497138 
0.404759 -1.244565  1.841231  0.603432 
0.723498 -1.127843  1.523784  0.675697 
0.407597 -0.690251  1.088939  0.682827 
2.819203 -1.063802  0.187684 -0.233407 
0.663739 -0.675473  0.465998  0.706488 
0.572692 -0.874725  1.000531  0.728083 
0.731529 -1.286437  0.937431  0.664296 
0.321993 -1.038057  1.493194  0.666657 
0.596122 -0.925160  1.318776  0.713288 
0.612973 -0.809969  1.112616  0.717725 
2.369893 -0.840825 -0.272166  0.105246 
1.134666 -1.128026  0.752772  0.663286 
0.554533 -1.273403  1.916735  0.598682 
2.091238 -0.789651 -0.424702  0.267841 
0.533527 -0.880712  0.898274  0.730587 
0.553242 -0.817247  1.349210  0.703719 
0.189457 -0.895416  2.116219  0.575767 
1.265539 -1.197117  0.649479  0.618063 
0.061733 -0.886189  2.543839  0.471533 
0.098070 -0.882790  2.928239  0.416549 
1.424990 -1.092472  0.389578  0.595620 
0.217498 -0.671232  1.848280  0.581145 
2.035443 -1.171769  0.790627  0.306580 
0.043843 -1.267704  3.716918  0.163561 
0.449183 -0.820089  0.638951  0.724518 
0.192422 -0.935985  2.562906  0.512235 
1.271669 -1.066765  0.547448  0.644401 
0.983311 -0.904861  0.514810  0.712576 
1.775725 -0.686359 -0.222921  0.423828 
0.516532 -0.961148  1.747526  0.674731 
1.216905 -1.125174  1.080624  0.634533 
0.495939 -0.783095  1.232268  0.703204 
0.466971 -0.606363  0.625943  0.678874 
0.450381 -0.903662  1.761376  0.667815 
0.199239 -0.593283  1.847618  0.552382 
0.729350 -1.056589  1.013831  0.718543 
0.264350 -1.075105  2.079452  0.589678 
0.111153 -0.654242  1.565574  0.571370 
0.905194 -0.610184  0.341463  0.669844 
0.051169 -0.679057  2.406091  0.457689 
1.079584 -0.675366  0.242343  0.661400 
0.153795 -0.965040  1.705071  0.611076 
0.218585 -0.824204  2.105680  0.579997 
0.614454 -0.725833  0.685261  0.717447 
1.956125 -1.054358  0.807073  0.371573 
0.565128 -0.593723  0.647878  0.680591 
0.443061 -1.147940  2.168848  0.595680 
0.192223 -0.870578  2.795405  0.470356 
0.241462 -1.130247  0.981961  0.664166 
0.533300 -1.186634  1.234170  0.682753 
0.178338 -1.339865  3.105145  0.321901 
0.487507 -0.970282  1.618792  0.684348 
0.512712 -1.098812  0.936227  0.714686 
1.329761 -0.935770  1.200480  0.618473 
1.036001 -0.933545  0.757838  0.701803 
0.200917 -0.300318  1.152291  0.462562 
0.338044 -0.643172  1.248739  0.650360 
0.950078 -0.754239  0.569310  0.701470 
0.580395 -1.061478  1.217509  0.710381 
0.986078 -1.036485  0.903107  0.699979 
1.286939 -1.098529  0.826207  0.631076 
1.005403 -1.072782  0.648961  0.698109 
1.615691 -1.043588  0.790677  0.530981 
2.849855 -0.717906 -0.377563 -0.298107 
0.490846 -0.685166  1.141029  0.688083 
0.050001 -0.960023  2.969784  0.391714 
1.570813 -1.126479  0.332061  0.537806 
0.182096 -0.730368  1.706235  0.599602 
1.015068 -0.957239  0.297266  0.706332 
0.186957 -0.914975  2.163744  0.569383 
0.268962 -0.764143  1.263736  0.663234 
0.171979 -0.713749  1.499108  0.611201 
0.115245 -0.709553  1.864458  0.558062 
0.342437 -0.836070  1.836505  0.640258 
0.290625 -0.971485  1.887010  0.628142 
0.306434 -0.985950  1.957859  0.622778 
0.168568 -0.897181  2.347790  0.537995 
0.263567 -0.780875  1.422705  0.654017 
0.327361 -0.654477  1.102267  0.659513 
0.247875 -0.483953  1.585608  0.546426 
1.738527 -1.048437  0.296966  0.480975 
0.203848 -1.006506  2.067564  0.583539 
0.283719 -0.778246  1.789667  0.625999 
0.912150 -0.817816  0.520383  0.715888 
1.666900 -0.988619 -0.057861  0.507739 
0.183136 -0.465013  1.114019  0.552115 
0.355986 -0.940881  1.279337  0.693922 
1.088172 -0.870388  0.779730  0.690212 
1.347250 -0.706647  0.464499  0.607656 
1.613510 -1.085108  0.549293  0.529527 
2.773756 -0.691082 -0.339898 -0.236009 
0.371814 -1.114978  2.394119  0.560976 
1.138869 -0.664627  0.277023  0.647449 
1.093652 -0.920000  0.850603  0.689137 
1.236044 -0.802565  0.550977  0.654687 
0.221232 -0.606188  1.848235  0.562664 
0.202681 -1.013663  1.998003  0.591067 
0.505913 -0.832354  1.005707  0.721340 
0.711426 -0.813773  0.912794  0.724376 
0.658430 -1.038066  0.616837  0.733277 
1.244532 -1.306454  0.528345  0.588177 
0.892983 -0.722951  0.278268  0.700947 
0.956721 -1.010409  1.261797  0.689951 
2.295021 -0.903167 -0.387807  0.152904 
0.798510 -1.356229  0.968719  0.630992 
0.095618 -1.044616  2.429550  0.495931 
1.224100 -0.932689  0.411128  0.665868 
1.735393 -0.893223  0.074404  0.483980 
2.023367 -0.917452  0.770544  0.343752 
1.021091 -1.050314  0.660382  0.698507 
0.589075 -0.924815  1.556982  0.695447 
0.233383 -0.843850  1.771760  0.623834 
0.847956 -0.998107  0.991325  0.716955 
0.984729 -0.744044  1.319380  0.667897 
0.682507 -0.843115  1.454628  0.698871 
0.710808 -0.943958  0.978879  0.728875 
0.107602 -1.227932  2.911446  0.378563 
0.733946 -1.026801  1.155156  0.715135 
0.754221 -1.048278  1.034960  0.717410 
1.380218 -1.003178  0.469388  0.620763 
0.172788 -1.156605  2.574858  0.478213 
0.320318 -1.116622  1.080594  0.680287 
0.534723 -1.223667  1.786733  0.628009 
1.191253 -0.859270  0.504089  0.671251 
0.881327 -0.967568  0.459263  0.725115 
1.752492 -0.853875  0.374597  0.479826 
2.175419 -0.777075  0.089624  0.239900 
1.563332 -1.207974  1.103348  0.506864 
0.586815 -0.943189  1.616702  0.690186 
0.667934 -1.072301  1.296480  0.703731 
0.856080 -1.027459  1.041172  0.711620 
0.228142 -1.071734  2.238438  0.560371 
0.147439 -0.915678  1.665408  0.613348 
1.153186 -0.939826  0.755200  0.679446 
0.787802 -1.070990  1.499417  0.683866 
0.611249 -0.996184  1.410606  0.704798 
0.187281 -0.887045  1.806643  0.610633 
0.143494 -0.916313  2.763698  0.463163 
0.766359 -1.328893  1.637970  0.601962 
0.372728 -0.686586  0.838782  0.686037 
0.790666 -0.914804  0.732859  0.731507 
1.097569 -1.072989  1.290950  0.657819 
0.897288 -0.688439  1.152560  0.676866 
0.390635 -0.835198  1.634670  0.667907 
1.007898 -0.854127  0.687519  0.704698 
0.981145 -0.825448  0.755194  0.704860 
0.643838 -0.724678  0.884314  0.712368 
0.210130 -0.647732  2.000436  0.555466 
0.360324 -0.919680  1.561098  0.674058 
0.434468 -1.030302  1.851767  0.651833 
1.114098 -0.828152  1.152584  0.667730 
0.922351 -1.243627  0.538912  0.670510 
0.864057 -1.221429  1.393672  0.651900 
0.423565 -0.808285  1.359699  0.691226 
0.075255 -0.957738  2.804520  0.432317 
0.233234 -0.830537  2.124843  0.582034 
0.494115 -1.098313  1.727609  0.661031 
0.992843 -0.893047  0.846771  0.705799 
0.809662 -1.255113  1.948691  0.594532 
0.144871 -1.030175  2.974251  0.419146 
1.158362 -1.168334  1.133959  0.635648 
0.613322 -0.871998  1.725036  0.678667 
0.129819 -0.637535  2.566596  0.448620 
0.048007 -0.550869  2.624151  0.380248 
0.226303 -0.721825  2.149539  0.559857 
0.058710 -1.063034  3.030076  0.374465 
0.446903 -1.258954  1.163468  0.657898 
0.516531 -0.779144  0.547995  0.725581 
0.383148 -0.973539  2.018542  0.630069 
2.098269 -1.608125  1.321628  0.040581 
0.199365 -1.108843  2.065104  0.569171 
0.150048 -0.443086  1.217933  0.525907 
0.364800 -1.170086  0.962333  0.681577 
0.579668 -0.882964  1.262927  0.715434 
0.410555 -1.144131  1.757073  0.640183 
1.247523 -1.015282  1.121478  0.640905 
0.480042 -0.766019  0.504862  0.720815 
0.442591 -0.689504  1.037210  0.689364 
0.442271 -1.010616  1.617207  0.677528 
1.216338 -0.663061  0.372612  0.630841 
0.142173 -1.156999  2.321120  0.507790 
0.510646 -1.283989  2.104027  0.570188 
0.308269 -1.319302  3.068956  0.370070 
0.406925 -1.058071  1.973419  0.631426 
0.373203 -1.178590  2.123982  0.584606 
0.084796 -0.459728  1.949630  0.449346 
0.481012 -1.164682  2.145962  0.598597 
1.282523 -1.203561  1.431784  0.577954 
1.718553 -0.737488 -0.026401  0.469638 
0.453241 -1.032768  1.383319  0.695230 
0.963862 -0.580810 -0.198071  0.635915 
0.780849 -1.086923  0.929298  0.714380 
1.274109 -1.340361  1.245059  0.544542 
0.490830 -0.619233  0.318331  0.684853 
1.095672 -0.853330  1.272797  0.666800 
0.346119 -0.893400  1.419805  0.682065 
1.475039 -1.002363  0.860521  0.584902 
0.764750 -0.571818  0.658644  0.668601 
0.473450 -0.997090  1.958071  0.646989 
1.418544 -1.077392  1.095471  0.586033 
1.206894 -0.843073 -0.164385  0.650826 
0.741391 -0.734789  0.650196  0.716379 
0.216443 -0.865667  2.059984  0.588776 
0.148343 -0.832691  1.702664  0.605372 
0.242136 -1.165987  2.168541  0.555052 
1.386937 -0.721172 -0.519009  0.562239 
0.356494 -1.025785  1.927080  0.632649 
0.125862 -0.871518  2.554370  0.491520 
0.518100 -0.869145  1.234058  0.713836 
0.155732 -0.989437  1.542735  0.624965 
1.272650 -1.046342  1.374216  0.616189 
0.397509 -1.082322  2.063252  0.615806 
0.110338 -0.450612  2.007871  0.446959 
0.119223 -0.545388  1.770351  0.518165 
0.275497 -1.111484  1.968288  0.599553 
0.837291 -1.024525  1.019350  0.714588 
0.504105 -0.637385  0.910001  0.685626 
0.412947 -0.814112  0.994278  0.710298 
1.525222 -0.857223  0.278087  0.571048 
0.992472 -0.944908  0.635050  0.710620 
0.840909 -1.055306  0.864926  0.716275 
0.669638 -0.957020  1.923056  0.658548 
0.526956 -0.575876  0.399357  0.673285 
0.361751 -0.953734  1.989053  0.630815 
0.566414 -0.909502  1.156539  0.722044 
0.436636 -1.035406  1.074803  0.711019 
0.479422 -1.082887  2.113254  0.618968 
0.744499 -0.568593  0.859226  0.664320 
0.339772 -0.874128  1.911573  0.634532 
0.174388 -0.582569  1.386721  0.582333 
0.173906 -0.775140  1.685977  0.607280 
0.153586 -0.796714  1.606899  0.611513 
0.418651 -0.717333  0.966514  0.695778 
0.330837 -0.989255  1.055153  0.699569 
1.419943 -0.799910 -0.042875  0.592197 
0.284667 -0.659556  1.467462  0.629304 
0.587099 -0.976441  1.914255  0.659326 
0.408783 -0.845158  0.989855  0.713113 
0.842744 -1.007429  1.141444  0.709937 
0.712195 -1.274381  1.803518  0.609522 
0.661625 -1.081213  1.919241  0.647776 
1.886294 -0.850548  0.208831  0.413438 
0.986018 -1.049803  0.952287  0.696746 
0.532359 -1.062185  1.279374  0.704847 
0.115218 -1.062609  2.507644  0.488205 
0.683341 -0.463116  0.401654  0.626999 
0.783621 -1.242753  1.318489  0.657175 
0.714946 -0.921934  1.164923  0.720260 
0.546008 -1.113019  1.143611  0.704971 
0.774015 -1.399222  0.552980  0.621762 
0.676921 -0.927986  1.221136  0.718471 
1.023266 -1.045906  0.797813  0.696105 
0.113933 -1.102649  2.510986  0.480960 
0.769801 -1.198283  1.098731  0.683781 
1.961594 -0.886241 -0.190448  0.362834 
0.474974 -0.946645  1.354406  0.704665 
1.663369 -1.338547  0.927011  0.428537 
1.597845 -1.013014  0.400904  0.544345 
0.552189 -1.077703  1.373899  0.697307 
0.666439 -0.905463  1.083478  0.725588 
0.219193 -1.020472  1.857705  0.610793 
0.723185 -0.712871  0.546100  0.713496 
0.596055 -0.850211  1.112765  0.721786 
0.376778 -0.640951  1.213615  0.658389 
1.467087 -0.871939  0.640600  0.593064 
0.999754 -0.899861  1.008753  0.699406 
0.485146 -1.065569  1.894607  0.648063 
0.332890 -0.876665  1.069121  0.699670 
0.422847 -0.855746  1.661657  0.671678 
1.151746 -0.604156  0.145198  0.623699 
2.384320 -1.142594  0.655170  0.096004 
0.750900 -1.377091  1.731516  0.573121 
0.219296 -0.952856  1.940183  0.605620 
0.343125 -0.490313  0.774362  0.613668 
0.724949 -0.795175  1.307955  0.702121 
0.615878 -0.789866  1.083335  0.716432 
0.186753 -1.039973  1.961761  0.588207 
1.351457 -1.065533  1.300194  0.596843 
0.613580 -0.609273  0.619734  0.686841 
0.231964 -0.959761  2.134431  0.585102 
0.321218 -1.036811  2.044862  0.611154 
1.935144 -0.998723  0.857122  0.386786 
0.473482 -0.932144  1.873861  0.658747 
0.659125 -1.288789  1.693873  0.616750 
0.747396 -1.020646  1.567099  0.686815 
0.541175 -1.076002  1.400381  0.695222 
1.767735 -1.042004  0.104831  0.464566 
1.400469 -1.324236  0.801629  0.533607 
0.575087 -0.769201  1.006349  0.716188 
1.762258 -0.937122 -0.043029  0.468568 
0.118316 -1.133209  2.901463  0.408471 
0.586378 -0.986872  1.843888  0.666447 
1.374819 -0.917008  0.571574  0.624815 
0.358261 -1.121503  1.673498  0.644949 
0.324637 -1.347337  1.668627  0.568606 
0.090522 -0.940016  2.095218  0.547444 
0.922634 -1.031151  1.665880  0.661496 
0.495091 -0.983848  1.714443  0.675452 
2.132896 -1.136601  0.391530  0.261296 
0.163055 -1.099380  2.667079  0.471485 
1.258537 -1.127907  0.964080  0.628565 
0.414813 -0.879676  0.972103  0.717007 
1.207854 -1.122397  0.621863  0.650266 
0.764976 -0.726729  0.494547  0.714406 
0.480996 -0.579417  1.078869  0.657923 
0.616999 -0.861333  1.256626  0.714832 
0.555468 -0.653851  0.938695  0.692255 
0.143778 -0.672184  2.231186  0.513253 
0.648883 -1.033243  1.265552  0.710947 
0.440771 -0.891013  1.835343  0.658708 
0.493834 -0.933762  1.501925  0.695524 
0.299620 -0.730400  1.409133  0.653994 
1.495704 -0.800613  0.127935  0.572519 
0.280965 -0.637752  1.225300  0.638485 
1.175173 -0.910352  0.009487  0.668910 
0.209501 -0.919290  1.941842  0.603011 
0.821086 -0.942828  0.810048  0.727486 
0.412265 -1.112219  2.028598  0.616960 
1.291522 -0.844330  0.873553  0.639335 
0.552523 -0.453352 -0.096499  0.610041 
2.629581 -0.995430  0.269949 -0.066916 
0.830955 -0.928145  1.020399  0.719695 
0.059644 -0.715624  2.451607  0.462684 
0.066803 -0.828798  2.744938  0.435063 
0.377024 -0.966827  2.365298  0.582981 
0.905641 -0.757444  1.006546  0.697364 
1.692605 -1.562748  1.124481  0.287929 
1.178579 -0.796973  0.626197  0.666876 
0.588746 -0.763783  1.328981  0.698344 
1.037293 -0.890747  0.601798  0.703130 
0.461373 -1.149422  1.676956  0.652737 
1.879023 -0.784650  0.326749  0.411365 
0.864872 -0.685418  0.595556  0.696396 
0.677787 -0.747351  0.729258  0.720072 
2.881013 -0.875336 -0.319926 -0.300709 
0.800248 -1.090810  1.697445  0.662628 
1.340582 -1.290007  1.107324  0.553651 
1.445699 -0.915380  0.546876  0.602582 
1.448351 -1.050450  1.167760  0.576426 
0.077074 -0.910317  2.376423  0.503887 
0.176438 -0.938697  2.081551  0.576956 
1.013990 -0.904470  0.989442  0.698085 
0.629886 -0.760459  1.173284  0.707165 
0.600808 -0.911884  0.737573  0.737766 
0.255511 -1.164304  2.009712  0.578711 
1.440641 -0.953237  0.893943  0.597786 
1.048886 -0.466537  0.005478  0.583545 
0.521762 -0.909904  1.382101  0.706232 
1.203511 -0.645546  0.233412  0.627026 
0.895442 -1.026089  1.512707  0.678454 
0.534127 -0.935374  1.281097  0.713798 
0.715713 -0.549037  0.288772  0.662116 
0.970906 -0.784652  0.715995  0.701853 
0.358794 -0.921760  1.509826  0.678033 
0.874352 -0.453712 -0.202421  0.592674 
1.576258 -1.358631  0.717213  0.460026 
2.594069 -1.057453 -0.248939 -0.063063 
0.832788 -1.175425  1.064752  0.686651 
0.489949 -0.989664  1.923436  0.652861 
1.669982 -0.781034  0.683377  0.506203 
1.670132 -1.156730  0.985507  0.482941 
0.341358 -0.955621  2.386280  0.574159 
1.045904 -1.000531  1.274588  0.676188 
0.977143 -0.884492  0.907166  0.705918 
0.863898 -1.019861  0.928775  0.715957 
0.838755 -0.910712  0.881847  0.723839 
1.307349 -1.011158  1.367405  0.610938 
0.403695 -0.778286  1.667960  0.659543 
0.425429 -1.032279  1.783081  0.657693 
0.403539 -1.015940  1.523323  0.680131 
0.465880 -1.000582  1.697627  0.673423 
0.449879 -0.768769  1.008566  0.707741 
0.699618 -1.048666  1.122353  0.715832 
1.259138 -0.429581 -0.665160  0.480401 
0.795538 -1.268798  1.182082  0.655766 
0.774099 -0.706068  0.456224  0.709256 
1.465439 -0.887003  0.261319  0.593402 
0.541405 -1.041059  1.402816  0.699675 
1.785550 -0.988928  0.904408  0.459655 
0.285990 -1.206564  1.964430  0.579962 
0.870654 -0.989895  1.256724  0.702033 
0.438116 -0.967949  1.445823  0.693687 
0.475385 -0.826798  1.255400  0.705716 
0.871970 -0.661353  0.733873  0.687425 
0.512240 -0.979595  1.436205  0.700663 
0.484664 -0.681020  1.207240  0.682955 
0.459948 -0.829688  1.693612  0.670600 
0.487814 -0.817876  1.327132  0.701292 
0.448898 -1.265235  1.804101  0.605907 
0.810215 -0.613541  0.836594  0.676284 
0.350515 -1.458365  2.065188  0.476485 
0.107545 -0.888232  2.771602  0.449128 
0.598032 -1.266900  1.778480  0.616711 
0.641228 -0.772286  0.977893  0.718038 
1.965985 -1.017426  0.870427  0.368608 
0.807632 -1.008287  1.342849  0.700931 
0.207320 -0.748924  1.869087  0.593723 
0.610195 -1.192883  1.850614  0.632063 
1.208630 -0.690105  0.586676  0.639846 
2.051176 -1.117196 -0.328010  0.289075 
1.249510 -0.894924  0.744845  0.656637 
1.551097 -0.904958  0.730089  0.563346 
1.279917 -0.487336 -0.836542  0.487610 
0.161351 -0.786233  1.772758  0.596755 
1.009120 -1.035267 -0.145053  0.688714 
1.058823 -0.872861  0.957720  0.690418 
1.750824 -0.822488  0.171569  0.474427 
1.155931 -1.230491  0.818150  0.631030 
0.442725 -1.033809  1.053086  0.712874 
0.886566 -0.645959  0.631514  0.683056 
1.639205 -0.918490  0.475164  0.531667 
0.106987 -0.831236  2.276966  0.523952 
1.470791 -0.826969  0.216041  0.586264 
2.152477 -1.031303  0.660276  0.265348 
0.787220 -0.798383  1.301248  0.699407 
0.201624 -0.609878  1.330287  0.603357 
0.367591 -1.159976  1.845574  0.620999 
0.526396 -1.047364  1.379034  0.699845 
0.178916 -1.088763  2.210932  0.547915 
0.163087 -1.077446  2.771835  0.456700 
1.162816 -1.492432  1.187790  0.498457 
1.185761 -0.745581  0.008297  0.649208 
1.092036 -0.765661  0.513025  0.680707 
1.082943 -0.673455 -0.116988  0.649164 
1.604512 -0.988140  0.532753  0.543762 
1.453047 -0.794131  0.204841  0.587960 
0.823172 -1.018829  1.074783  0.713922 
0.931212 -0.531403  0.014696  0.630222 
0.248329 -0.716666  1.442786  0.636906 
0.714400 -0.476910  0.132788  0.628101 
0.916124 -0.770188  0.914039  0.701720 
1.648600 -1.166335  0.966412  0.490285 
1.343170 -0.978324  0.091200  0.627547 
1.390698 -0.803610  0.465828  0.612098 
1.074667 -1.040508  1.191108  0.672243 
0.130239 -0.902821  2.211174  0.545415 
0.225981 -0.793916  2.317087  0.549559 
0.109137 -0.988577  3.170204  0.371036 
1.428593 -1.312006  0.535755  0.533309 
1.031135 -1.263703  1.756175  0.585171 
0.725260 -0.679355  0.772787  0.702325 
1.832193 -1.099932  1.035424  0.419626 
1.452563 -1.189043  0.822672  0.561710 
0.473350 -0.709529  1.134720  0.692712 
0.922280 -0.855731  0.704981  0.716514 
0.542970 -0.653068  0.496887  0.699431 
0.458679 -0.722237  1.081231  0.696675 
0.793479 -1.044795  0.995302  0.716931 
0.548693 -0.824743  1.062439  0.720520 
0.859764 -1.114586  1.358377  0.680925 
1.080690 -0.767531  0.621723  0.682489 
0.455397 -1.024308  1.869619  0.652852 
0.258120 -0.857187  1.733468  0.634840 
0.742311 -1.383059  1.663366  0.577294 
1.276606 -1.056074  0.853882  0.639477 
0.611169 -0.991790  1.123267  0.722643 
0.631759 -0.803586  1.161314  0.714347 
0.218089 -0.626126  1.499524  0.600729 
0.108715 -0.932462  2.120026  0.550637 
0.598932 -1.183846  1.887991  0.630367 
0.333153 -0.859748  1.143130  0.695059 
0.837619 -0.959125  0.756570  0.726939 
0.991422 -0.706422  0.643153  0.685106 
1.219037 -1.207404  1.125593  0.611881 
0.616803 -0.869263  1.210342  0.718066 
1.476516 -0.942981  1.083154  0.578566 
0.637028 -1.354045  1.870486  0.572878 
0.285321 -0.682943  1.487342  0.634125 
0.545408 -1.165471  1.895174  0.632822 
0.207480 -0.417997  1.000200  0.540433 
1.463343 -0.817262  0.216707  0.587715 
1.151882 -1.259985  0.938454  0.618667 
0.200054 -1.095134  2.039739  0.574903 
0.161251 -0.725216  2.108024  0.547554 
0.121652 -0.724130  2.739030  0.438787 
0.038119 -0.532696  2.833861  0.332266 
0.620221 -0.527148  0.561698  0.656741 
1.942198 -1.049520  0.746519  0.380892 
0.713977 -1.353127  1.903825  0.567629 
0.569872 -0.974892  1.661255  0.684850 
1.146675 -0.785399  0.408204  0.672657 
0.408672 -1.039571  1.630752  0.669283 
1.031725 -0.811465  0.709394  0.696230 
0.755611 -0.977789  1.328815  0.707358 
0.756483 -0.869140  0.747417  0.731639 
0.275818 -0.877510  1.470235  0.663285 
0.667444 -0.676009  0.930844  0.698926 
0.912310 -0.954572  0.341169  0.721262 
0.331668 -0.841947  1.436406  0.674886 
1.649835 -1.128582  0.758189  0.504315 
2.626130 -0.989376  0.408612 -0.062272 
0.582904 -0.876175  1.116696  0.723193 
2.025926 -0.992175  0.568143  0.343274 
0.931525 -0.896842  0.902487  0.712757 
0.946979 -0.825598  1.070566  0.699153 
1.050603 -0.745845  0.932203  0.677019 
0.500295 -0.904322  1.354352  0.706575 
0.642608 -1.050435  1.709689  0.674215 
0.235331 -0.866471  2.084492  0.590702 
0.894363 -0.728062  1.109253  0.688410 
1.529221 -1.307094  0.899753  0.494263 
0.692767 -0.912488  0.966754  0.729930 
0.113126 -0.639007  2.087099  0.512792 
0.858212 -0.873001  1.224363  0.705365 
2.069089 -0.917109 -0.141110  0.306566 
0.656803 -1.047772  1.277624  0.708421 
0.993040 -0.942526  0.191944  0.708182 
1.567487 -0.697521 -0.085762  0.520035 
0.603792 -1.024069  1.202390  0.715858 
1.362732 -1.237480  1.202118  0.560245 
0.178726 -0.933169  2.149964  0.568914 
0.568378 -0.939635  1.563447  0.694430 
1.492473 -0.660223 -0.006375  0.540671 
0.801974 -1.092047  1.380294  0.688453 
0.399170 -1.315497  2.234052  0.529312 
1.555323 -0.580992 -0.583947  0.460037 
0.860896 -0.673765  0.142656  0.689866 
0.233877 -0.657371  1.596421  0.606039 
0.610794 -0.775725  0.621922  0.727457 
0.207903 -1.131690  2.351309  0.528385 
0.390410 -0.988164  1.884157  0.645848 
0.057750 -0.730156  1.366752  0.586145 
0.290438 -1.012957  1.589937  0.654616 
0.665853 -0.863742  1.662375  0.683459 
0.214038 -0.903154  2.199143  0.571946 
0.036885 -0.745685  2.253968  0.489121 
0.887959 -1.116613  1.602097  0.658628 
0.763780 -0.708605  0.937834  0.702638 
0.130771 -0.470023  1.333267  0.525749 
0.853309 -1.011536  1.867200  0.650719 
0.585089 -1.125449  1.891551  0.643291 
0.486081 -0.875403  1.316872  0.706748 
0.420302 -0.898612  1.199345  0.707873 
0.746162 -1.062222  1.340337  0.699305 
0.331040 -0.958552  1.797845  0.646296 
0.652412 -0.749690  1.262322  0.699856 
1.078716 -0.960948  0.995618  0.686558 
1.164827 -0.691869  0.474669  0.650590 
1.221604 -0.418838 -0.731998  0.478388 
1.211206 -0.748949  0.507945  0.652323 
0.427976 -0.952854  2.103663  0.626477 
0.591996 -0.991389  1.324953  0.710915 
0.573990 -0.991367  1.715427  0.678952 
1.432323 -0.848194  0.363921  0.603173 
0.584675 -0.604397  0.864301  0.680159 
1.155738 -1.056214  1.583054  0.626548 
0.263973 -0.965525  2.258575  0.576111 
2.287959 -0.907452  0.078578  0.179442 
1.006657 -1.283314  1.174027  0.626829 
1.578993 -0.747670 -0.440533  0.507029 
1.000403 -0.912845  0.966883  0.701261 
0.966076 -1.081699  1.189232  0.684349 
0.204137 -0.569989  0.874484  0.612059 
1.052504 -0.810163  0.373521  0.693936 
0.264056 -0.822179  1.918364  0.613571 
0.309655 -1.101843  2.000862  0.604833 
0.742558 -0.578721  0.185524  0.670138 
0.163140 -0.641445  1.504274  0.589377 
1.452479 -0.991794  0.556361  0.598442 
0.967124 -1.088526  0.814148  0.698207 
1.829918 -1.150601  0.527167  0.422194 
0.854300 -0.739948  0.520051  0.710019 
0.524299 -1.105543  1.402147  0.689329 
0.081835 -0.904936  2.767173  0.441506 
0.397570 -0.873517  1.246971  0.700892 
0.566496 -1.087155  1.700066  0.669463 
0.389299 -1.142619  1.361847  0.670725 
0.213042 -0.861382  2.113201  0.580889 
0.879415 -0.805974  1.012680  0.707430 
1.286396 -0.823330  0.558842  0.644229 
0.360215 -0.956111  0.978821  0.709459 
1.471243 -0.641716  0.030903  0.543943 
0.456528 -0.621066  0.712234  0.681388 
0.889360 -0.742210  0.731096  0.704592 
0.792834 -0.662452  0.325962  0.696026 
1.077980 -0.857955  0.987008  0.684858 
0.381135 -1.111901  2.117803  0.601407 
1.250796 -1.096758  0.655179  0.644134 
0.152582 -1.066765  2.579626  0.488076 
1.020888 -0.943979  1.348184  0.678062 
0.587885 -1.252037  1.339191  0.658551 
0.437234 -1.026367  1.605079  0.676583 
1.218215 -1.076345  0.666122  0.655287 
0.693406 -0.964992  1.437359  0.703085 
0.301486 -0.611713  1.460555  0.618973 
0.713477 -0.775310  1.125265  0.710098 
0.786624 -0.758370  0.347279  0.718353 
0.710761 -0.823659  1.289814  0.707409 
0.340193 -0.862214  1.260131  0.689992 
0.793851 -1.059975  1.619496  0.674870 
1.507707 -1.280664  0.914474  0.511365 
0.219047 -1.050290  2.117150  0.576973 
0.309597 -0.655621  1.734910  0.610124 
0.085909 -0.547116  1.936064  0.489611 
0.812433 -0.969978  1.249534  0.708798 
0.993432 -0.979337  1.087904  0.696109 
0.332321 -0.830436  1.818198  0.639752 
0.891727 -1.398373  1.178272  0.593366 
0.790803 -0.658851  0.797192  0.692438 
0.572353 -0.928430  2.004957  0.649648 
1.048654 -0.988336  0.749804  0.698072 
1.287114 -1.014772  0.972478  0.637225 
1.078845 -0.807205 -0.034752  0.679368 
1.271225 -1.113842  1.026229  0.625583 
1.313437 -0.999231  0.633883  0.639636 
1.039028 -1.021561  1.185041  0.680817 
0.939640 -1.002257  1.186470  0.697215 
0.785497 -0.823543  0.852210  0.723324 
0.651462 -0.922041  1.000111  0.729771 
0.882548 -1.089052  1.432462  0.677816 
0.284242 -0.763387  0.765817  0.687110 
1.212113 -0.940068  0.701183  0.667163 
0.476926 -1.203115  1.752673  0.633338 
0.239825 -0.860354  1.459086  0.654461 
0.139769 -0.650434  2.055324  0.528837 
0.063467 -0.615002  2.592167  0.414270 
0.861858 -0.960632  0.808549  0.723408 
0.669837 -0.635626  0.688284  0.693585 
0.479039 -1.069986  1.713917  0.665582 
0.488313 -0.896186  1.473437  0.696733 
1.032039 -1.050760  0.976028  0.688509 
0.238271 -0.857281  1.640962  0.638684 
0.518273 -0.642507  0.189235  0.691767 
0.660350 -1.103547  1.627837  0.673488 
1.654595 -0.894186  0.763029  0.521866 
1.578738 -0.934686  0.881631  0.549495 
0.315486 -1.024248  1.335987  0.678237 
0.452736 -1.123053  1.584087  0.665760 
0.825944 -1.160776  1.340263  0.675391 
0.146882 -1.110978  3.020430  0.398998 
0.765820 -1.135903  0.874862  0.707978 
0.718578 -0.932197  1.011669  0.727349 
0.092012 -0.700403  2.444326  0.472064 
0.680639 -0.863243  1.382203  0.705801 
0.948104 -0.635583 -0.179024  0.657116 
0.706004 -0.865631  1.258913  0.713182 
1.047597 -1.041921  1.037308  0.684442 
0.610592 -1.230676  1.839192  0.622333 
0.120847 -0.877387  2.389110  0.515954 
0.866930 -0.710291  0.607457  0.702020 
1.122448 -1.153031  1.370503  0.632602 
1.067894 -1.127311  0.897805  0.672530 
1.353184 -0.984914  0.428813  0.629904 
0.428423 -0.784845  1.309799  0.691932 
0.363045 -0.800942  1.635017  0.659569 
1.407896 -1.260123  1.266362  0.535270 
0.070849 -0.963725  2.743718  0.441444 
0.378825 -0.980765  1.765194  0.656977 
0.655675 -0.761561  0.665249  0.724173 
2.702474 -1.073936  0.164029 -0.136492 
1.227956 -1.084408  1.084068  0.639031 
1.047160 -0.787022  0.577351  0.691926 
1.231515 -1.232537  1.367981  0.586940 
0.583577 -0.745654  1.110582  0.707528 
0.622807 -0.893330  1.143050  0.722881 
0.532991 -0.665482  0.804196  0.698518 
1.012691 -0.873957  1.079214  0.693170 
0.134685 -0.777323  1.538675  0.608497 
0.648858 -1.059991  1.473708  0.693342 
0.499989 -1.262203  2.125736  0.574341 
0.634631 -1.117032  1.129257  0.706207 
2.006223 -1.090764  0.754446  0.340381 
3.040483 -0.985484 -0.320669 -0.448468 
0.751711 -1.239448  1.571431  0.641218 
0.837594 -1.097229  1.278036  0.691380 
0.381929 -0.892634  1.422234  0.687836 
0.267996 -1.148301  2.583108  0.503928 
0.932172 -0.935116  0.857628  0.714603 
1.957468 -0.966175  0.676876  0.380716 
2.013110 -1.209933  0.726108  0.310150 
2.333250 -1.205216 -0.227024  0.097959 
0.637987 -1.481016  1.960773  0.499115 
0.230601 -0.839799  2.021629  0.595112 
0.517999 -1.180281  1.723001  0.645529 
0.759145 -0.886600  1.459348  0.698078 
0.806487 -1.201898  0.859443  0.689407 
0.685294 -0.482877  0.001632  0.627879 
0.147128 -0.917271  2.542837  0.501895 
1.952071 -1.062404  0.561110  0.376411 
0.952589 -0.966269  0.831317  0.712001 
0.610685 -1.190168  2.170760  0.594507 
0.311885 -0.933072  1.849049  0.637590 
0.448020 -0.865395  1.612592  0.679774 
0.782319 -1.059522  1.566570  0.680331 
0.158171 -0.963533  2.326777  0.537872 
0.116790 -0.966246  2.401376  0.513512 
1.064210 -1.041254  1.290114  0.668206 
0.651599 -1.104284  1.346228  0.695595 
0.371489 -1.075524  1.862986  0.636065 
1.727241 -0.889939  0.611329  0.493121 
1.714680 -1.100395  0.597338  0.484646 
0.903017 -0.752628  0.709758  0.705395 
0.363617 -0.805136  1.562976  0.666495 
0.180728 -0.528801  1.452082  0.558729 
0.024104 -0.785199  2.391090  0.471017 
1.633803 -0.847504  0.474210  0.530420 
0.261972 -0.867848  1.662212  0.643263 
0.141851 -0.724371  1.664831  0.590010 
0.482347 -1.008065  1.428282  0.697096 
0.947169 -1.273128  1.410383  0.624163 
0.735609 -1.310039  1.957390  0.578369 
0.972801 -1.167521  1.414441  0.651851 
1.184268 -0.918359  0.511539  0.675332 
0.064507 -0.864007  2.909423  0.407008 
0.564046 -1.225209  1.536921  0.651770 
0.570667 -1.016778  1.574702  0.689715 
0.512213 -0.575302  0.971960  0.663335 
0.265209 -0.822636  2.222906  0.576036 
0.157495 -0.709487  1.750307  0.583453 
0.186449 -1.137589  2.058331  0.560643 
0.019693 -0.864274  4.302624  0.048357 
0.015630 -0.865542  4.341736  0.035022 
0.192590 -0.928704  2.542821  0.515558 
0.009278 -0.853747  3.363158  0.290354 
0.105916 -0.635139  2.346046  0.474019 
0.446940 -0.757778  1.196618  0.696475 
0.123944 -0.927316  2.556262  0.492336 
0.980453 -0.954765  1.196642  0.693395 
1.464259 -1.207415  1.145704  0.540182 
0.306862 -0.845147  1.500044  0.665381 
1.018624 -1.180337  0.817548  0.671059 
0.566714 -1.114440  1.427168  0.687720 
0.629789 -0.494217  0.479219  0.642688 
1.532007 -0.837251  0.414559  0.568313 
0.271874 -0.788869  1.605984  0.642375 
1.277053 -1.165665  1.041015  0.612253 
0.541526 -0.808491  1.138207  0.714673 
1.239176 -1.328896  0.933968  0.572875 
0.606102 -0.734435  1.188978  0.701501 
0.055301 -0.966740  3.077160  0.372096 
0.226487 -1.238007  2.236286  0.521803 
1.419077 -0.760282  0.272265  0.594924 
1.143468 -0.744551  0.461799  0.666617 
0.810463 -0.749445  0.754565  0.712952 
0.231231 -0.868637  1.543704  0.646104 
0.850424 -0.964350  0.804136  0.724502 
1.188179 -1.163244  1.108306  0.631539 
0.974613 -1.133942  1.227861  0.671405 
1.164346 -0.716763  0.259277  0.654553 
0.249324 -0.658355  0.770719  0.655212 
0.259662 -0.964450  2.122697  0.593304 
0.860319 -1.020004  1.666492  0.669444 
1.025581 -1.056497  1.738151  0.636877 
1.365064 -1.354124  0.640007  0.534747 
0.939096 -0.919659  0.898838  0.712415 
0.760269 -0.973260  1.134792  0.718617 
1.143308 -0.778897  0.870590  0.666925 
1.202300 -1.432657  0.574052  0.541140 
0.387671 -0.532885  0.440440  0.642462 
0.286561 -0.612968  0.590369  0.652826 
0.100421 -1.159910  2.053428  0.528991 
0.741074 -1.072241  0.661804  0.725431 
0.966395 -0.932794  0.770957  0.712249 
0.539170 -0.843296  1.075827  0.721313 
0.212717 -0.894153  1.850596  0.613371 
0.449556 -0.924869  1.937941  0.649190 
0.386415 -1.089152  2.270707  0.585712 
0.426820 -0.721130  1.353392  0.677255 
0.257725 -0.835268  1.517560  0.652138 
0.918453 -1.234528  1.533066  0.631191 
1.051455 -0.938917  1.158301  0.684388 
2.343706 -1.048918  0.083473  0.135120 
0.382316 -1.134585  1.794846  0.634325 
0.275681 -0.919759  2.081191  0.602842 
0.290679 -0.869168  1.669694  0.649154 
0.689706 -0.873728  1.292281  0.712186 
0.070768 -0.791507  2.934199  0.396955 
0.105273 -0.834963  2.600212  0.474203 
0.567135 -0.875112  0.921658  0.730876 
0.537757 -1.002312  1.448477  0.699793 
0.492527 -1.240704  1.685747  0.629855 
1.566935 -1.027060  0.538794  0.555078 
0.658596 -0.946949  1.271398  0.715753 
2.043128 -1.015419  0.415589  0.331898 
0.546630 -0.794368  0.817356  0.725343 
0.162203 -0.768412  1.610410  0.609559 
0.810809 -1.463457  1.763034  0.522448 
0.599709 -0.820215  1.485269  0.695194 
0.393302 -1.223576  2.124555  0.575090 
0.642303 -0.672752  0.790794  0.702599 
1.404214 -0.831754  0.866679  0.605597 
0.151050 -0.642697  1.231381  0.604871 
0.515126 -1.234077  1.832255  0.618956 
0.169728 -0.547474  2.048287  0.503920 
0.657926 -0.569582  0.757966  0.670334 
1.549007 -1.091724  0.846174  0.548278 
1.076393 -0.824979  0.699506  0.690136 
1.354486 -0.920442  0.865841  0.625606 
0.884367 -1.143667  1.202996  0.682094 
0.371167 -1.184254  1.910586  0.608444 
1.367670 -1.187113  1.414540  0.559721 
0.391422 -1.022298  1.356547  0.690259 
0.134721 -0.873568  1.763723  0.598302 
1.204039 -1.222157  0.842542  0.622114 
0.254744 -0.486353  1.394843  0.564201 
0.544340 -0.928382  1.695964  0.681724 
1.687092 -1.141958  1.076592  0.475257 
0.358672 -1.054963  2.004788  0.620692 
0.044242 -0.831230  3.199643  0.338061 
1.268077 -1.096925  1.415536  0.607074 
0.180354 -0.811441  2.159408  0.560935 
1.470584 -0.740394  0.798797  0.572279 
1.255947 -1.270252  1.006218  0.588214 
0.539242 -1.015747  1.578722  0.688289 
0.410611 -0.981394  1.548638  0.681460 
0.389199 -0.713700  1.100726  0.685120 
0.680347 -0.657102 -0.040429  0.690945 
1.438045 -0.907865  0.093224  0.599380 
0.275341 -0.606284  2.089841  0.547875 
1.494892 -0.888555  0.322150  0.584246 
0.543597 -0.957431  1.413217  0.704977 
1.668117 -1.444156  0.377523  0.383531 
0.528999 -0.800201  0.522222  0.729448 
0.870291 -1.000872  1.087382  0.710416 
0.217444 -0.999681  1.807822  0.617307 
0.714861 -1.009147  0.909630  0.728065 
0.509373 -1.139871  2.103742  0.611904 
1.347478 -1.195200  1.388304  0.565376 
0.278124 -0.877262  1.626668  0.650772 
1.432660 -0.935569  0.180519  0.603597 
1.002779 -1.321893  0.866336  0.625485 
1.268170 -1.208547  0.673831  0.613848 
1.252153 -1.012595  0.543946  0.655535 
0.439055 -1.418300  1.985701  0.519948 
0.096936 -1.320434  2.812492  0.360620 
1.937195 -0.773142 -0.388591  0.352870 
1.741169 -0.548508 -0.806457  0.352752 
1.092981 -1.223611  0.829167  0.645599 
0.447491 -0.984649  1.977883  0.642831 
0.479644 -0.903580  2.154839  0.625266 
0.187154 -0.711743  2.057649  0.558595 
0.596232 -0.709617  1.467615  0.677768 
0.602483 -1.025884  1.282163  0.710955 
0.160977 -0.589694  1.112404  0.597212 
0.046418 -0.537964  1.871055  0.478618 
0.200283 -0.700846  1.927698  0.575155 
0.618058 -1.003309  1.193071  0.718162 
1.941680 -1.235683  0.571232  0.342808 
1.171181 -0.960840  0.987504  0.668126 
0.759496 -1.313929  1.410025  0.626931 
1.213854 -0.730032  0.648774  0.647012 
0.937242 -0.737148  0.597406  0.699713 
0.576880 -0.695023  1.213819  0.691023 
1.513387 -1.232485  1.004751  0.522190 
1.064042 -1.495142  1.787287  0.469445 
0.473626 -0.758099  1.407665  0.685764 
0.191874 -0.984564  2.545749  0.513353 
0.208466 -1.085199  2.077905  0.574146 
1.119516 -1.374269  1.769899  0.523387 
0.487979 -0.948458  1.802818  0.667379 
0.680134 -1.139820  1.760789  0.653280 
0.727822 -0.918204  1.413577  0.704028 
1.427002 -1.160870  0.727508  0.579293 
0.284687 -0.640396  1.192337  0.641965 
0.562631 -0.881072  1.383698  0.706977 
1.330201 -0.940205  1.002043  0.627850 
0.119079 -0.808074  1.635202  0.599394 
0.809658 -0.948974  1.404176  0.699477 
0.679261 -1.149530  0.756609  0.711865 
1.212604 -1.076472  1.256986  0.634694 
0.413657 -0.762019  1.292094  0.687494 
2.116223 -1.126773  0.049237  0.266603 
0.238779 -0.905447  1.972963  0.606835 
0.825142 -1.009142  0.917509  0.720852 
1.049347 -1.396796  1.310498  0.563894 
0.741869 -0.755761  0.923416  0.713959 
1.347841 -0.922348  0.760015  0.630251 
0.921748 -0.919774  0.627163  0.720439 
1.061141 -0.989260  1.079038  0.684839 
0.224121 -0.771814  1.882209  0.600779 
1.061092 -0.780901  0.313320  0.687741 
2.904160 -0.793756 -0.154780 -0.320835 
0.216035 -0.889164  2.078044  0.587694 
1.262134 -0.964628  0.915714  0.648869 
1.161130 -1.124361  0.584220  0.660784 
1.013846 -0.841392  0.189895  0.700958 
2.396236 -0.680035 -1.300696 -0.036166 
0.083901 -0.965728  2.863005  0.424389 
0.650257 -0.890471  0.851252  0.734120 
0.143031 -0.624541  2.078253  0.519245 
1.052762 -0.942155  0.749937  0.699030 
1.256547 -1.035500  0.951385  0.643950 
0.287671 -1.233777  2.337934  0.523421 
0.538011 -0.922894  1.345876  0.709786 
1.749111 -0.942258  1.016344  0.473835 
0.151115 -1.073957  2.402770  0.514415 
0.617315 -0.576345  0.635388  0.675251 
0.841992 -1.197627  1.272957  0.668857 
0.334990 -1.265304  1.870130  0.582033 
1.211274 -0.965383  0.467181  0.668505 
1.191020 -1.000192  1.119037  0.655793 
0.208786 -1.064290  2.030273  0.583203 
0.958150 -0.725637  0.353954  0.694366 
0.266435 -0.513872  1.339213  0.582970 
0.543674 -0.869593  1.750023  0.674578 
0.223491 -1.080618  2.572999  0.507421 
0.045634 -0.616171  2.067366  0.483854 
1.327408 -1.239179  0.930751  0.582236 
0.394185 -1.451851  1.642704  0.532360 
0.484794 -0.887054  0.909755  0.727179 
0.612636 -0.943895  1.140948  0.723612 
0.019447 -1.095489  3.896146  0.151780 
1.147554 -1.146550  1.109978  0.644244 
1.077909 -0.857735  0.228846  0.692101 
0.308214 -0.888294  1.878459  0.632776 
1.712041 -0.869327 -1.007129  0.418191 
0.052619 -0.346170  1.871271  0.384758 
1.076238 -0.908550  0.880090  0.691340 
1.055657 -0.961393  0.075564  0.694536 
0.295839 -1.035716  2.460110  0.548527 
0.277916 -0.516142  0.928562  0.607364 
1.026232 -0.983172  1.213388  0.684222 
0.976222 -1.452429  1.392647  0.541645 
1.473261 -0.880290  0.322742  0.591314 
0.701020 -0.802519  0.728912  0.728145 
0.784588 -0.790465  0.766559  0.721356 
0.194673 -0.713269  2.120129  0.553218 
0.215558 -0.857638  1.864895  0.610565 
1.059355 -1.224716  1.251920  0.633136 
0.686667 -0.749222  1.095572  0.708000 
0.375014 -1.079907  1.414419  0.676488 
0.079656 -0.388832  1.234717  0.472616 
0.635819 -1.596178  1.848550  0.439580 
0.236435 -1.150309  1.648163  0.615337 
0.250433 -0.920582  2.190714  0.582730 
0.437872 -0.978974  1.847837  0.656593 
1.525117 -0.802767  0.083612  0.561138 
1.895941 -1.042933  0.396313  0.407801 
2.156498 -1.048972  0.063969  0.255475 
1.526840 -1.193968  1.059602  0.526242 
1.072002 -0.935142  0.683741  0.696844 
0.668934 -0.664850  1.283139  0.678821 
1.540390 -1.130209 -0.502014  0.513679 
0.528295 -0.673839  0.628833  0.703626 


==> anc/post_ext_add_ob170114.dat <==
0.056185 -0.786953  3.291052  0.317288 
0.361982 -0.957687  1.866286  0.644630 
0.283574 -0.942367  1.860427  0.630296 
0.163675 -0.739935  2.069260  0.556150 
0.769490 -0.852306  0.961820  0.723508 
1.086449 -1.063674  1.526575  0.644230 
1.040857 -1.143679  1.231894  0.658702 
2.421915 -1.298107  0.695288  0.022450 
2.123864 -0.504841 -0.577709  0.154842 
1.015605 -0.919505  0.599941  0.707439 
0.859145 -0.708272  0.877357  0.696980 
1.092336 -1.123246  1.217662  0.654539 
0.987420 -1.007509  0.890131  0.702935 
2.247506 -0.940625  0.045008  0.205021 
2.481131 -1.191754  0.368538  0.015047 
0.669255 -1.158101  1.630753  0.661773 
2.391191 -0.621912  0.129017  0.061996 
0.892284 -1.184578  1.646398  0.638788 
0.130989 -0.641486  1.862268  0.545695 
0.569306 -0.851973  1.610057  0.687354 
0.299424 -0.817683  1.645341  0.648678 
1.255894 -0.575159  0.085480  0.587573 
0.840973 -0.764809  0.675989  0.714481 
1.935258 -0.870408  0.426452  0.392482 
1.015002 -0.937047  0.633508  0.707232 
1.063002 -1.060395  1.266400  0.667515 
1.826932 -1.008848  0.950625  0.437155 
0.709992 -0.917583  1.639099  0.686405 
0.127037 -0.965547  2.288490  0.533399 
0.504223 -0.592226  0.616626  0.677309 
0.572364 -1.232876  1.814481  0.623768 
0.223420 -0.583007  0.898105  0.621237 
0.430709 -1.074941  1.664160  0.664461 
0.314014 -0.996009  0.988791  0.698627 
0.395214 -1.145484  1.998001  0.611439 
0.147758 -1.108158  2.503367  0.492174 
1.209622 -1.077455  1.713605  0.599512 
1.108644 -0.780282  0.465482  0.679858 
0.416347 -1.039875  1.287628  0.696429 
1.294029 -0.765723  0.067123  0.627878 
0.375130 -1.180329  2.463914  0.536244 
0.495171 -1.095366  1.328556  0.694196 
0.426612 -1.084712  1.500360  0.676522 
0.239564 -0.665105  1.649146  0.604919 
0.445676 -0.844063  1.815615  0.658320 
0.244350 -0.676782  1.854222  0.588876 
0.814674 -1.058116  1.288710  0.698603 
1.773087 -0.682781 -0.145927  0.427892 
0.935479 -1.077493  1.350636  0.679204 
0.630729 -0.936004  1.148969  0.723196 
1.393436 -0.791527  0.239812  0.607367 
0.362516 -0.774844  0.644188  0.706285 
0.536589 -0.657279  1.539879  0.656978 
0.313321 -1.157739  1.635026  0.632301 
1.275314 -0.984549  0.894325  0.645234 
0.804146 -1.013284  1.716131  0.670271 
0.519231 -1.024152  2.006148  0.642636 
1.082217 -0.854682  1.267134  0.669791 
1.599264 -1.106563  0.881992  0.525557 
0.744871 -0.770337  1.055103  0.711133 
0.027804 -0.891725  3.328621  0.307782 
0.739411 -0.723279  0.804193  0.711231 
0.405218 -0.784150  1.693579  0.658253 
0.726357 -0.999460  1.446967  0.699218 
0.436013 -0.826847  1.587618  0.677262 
0.319461 -0.757725  1.841209  0.624690 
1.420601 -0.679874 -0.104625  0.566011 
0.099185 -1.043468  2.965477  0.404269 
2.394349 -0.848056  0.576426  0.109531 
1.238013 -0.850319  0.438763  0.659335 
1.416361 -0.957977  0.792587  0.608305 
2.003195 -0.962047  0.550890  0.357404 
1.148105 -1.009907  0.890410  0.673757 
0.505327 -1.025759  2.040244  0.637446 
0.779591 -0.602702  0.545473  0.679531 
0.179267 -0.903590  2.124497  0.572018 
1.089999 -0.963661  1.041706  0.682444 
1.187777 -1.142652  0.545151  0.651262 
1.153402 -0.993238  0.917677  0.672967 
0.266019 -0.858849  2.134223  0.591324 
1.185867 -0.911245  1.119661  0.659287 
0.626253 -0.869578  1.526272  0.696221 
1.439711 -0.830294  0.709822  0.597774 
0.344892 -1.335578  2.193860  0.517832 
1.118353 -1.304620  1.717833  0.558068 
0.367481 -0.958340  1.259709  0.696710 
0.740728 -0.828372  1.350311  0.702597 
0.279475 -0.974833  2.488076  0.545295 
1.125564 -0.787346  0.898466  0.671001 
0.413412 -0.794822  1.288176  0.692819 
0.211278 -0.659048  2.056473  0.552215 
0.796480 -0.854268  1.007762  0.720036 
0.310342 -1.025682  2.158434  0.595747 
0.379132 -0.656766  1.050349  0.671573 
1.697980 -0.531376 -0.166882  0.409955 
1.230877 -0.726461  0.725899  0.640968 
1.125465 -1.006639  1.425205  0.650632 
0.093886 -0.914115  1.848825  0.577264 
2.559802 -1.157192  0.181720 -0.038377 
1.097167 -0.780807  0.805432  0.678277 
0.399444 -0.754294  1.531395  0.666821 
1.350655 -0.848446  0.233692  0.626533 
0.157064 -1.061314  2.426230  0.514494 
0.784395 -0.854673  1.116868  0.716016 
0.557906 -0.823478  1.678215  0.678106 
0.096079 -0.415728  1.881655  0.438680 
1.386684 -1.006334  0.768480  0.615517 
0.327483 -0.918957  1.597642  0.664989 
0.752880 -0.792239  1.295250  0.701103 
1.889017 -1.045469  0.207385  0.408429 
0.314709 -0.953423  2.364685  0.572317 
0.210416 -0.811587  1.884553  0.602524 
0.488901 -0.902592  1.573547  0.688847 
0.876918 -0.695400  0.574682  0.697773 
1.150030 -0.670846  0.297667  0.647078 
0.453557 -0.675448  1.469707  0.661026 
0.071626 -0.831318  2.730416  0.439659 
0.105971 -0.878089  2.413207  0.507358 
1.274958 -1.316720  1.163173  0.558603 
1.120020 -0.756952  0.371413  0.673241 
0.436949 -0.689123  1.159847  0.682750 
0.092206 -0.844538  2.082291  0.545959 
1.662813 -0.996532  1.212661  0.499252 
0.624404 -0.938363  1.497200  0.700408 
2.170132 -0.796472 -0.311479  0.228571 
0.281829 -0.727407  1.622111  0.632343 
1.804065 -0.757273  0.261642  0.442331 
1.239145 -1.109704  1.255036  0.622802 
0.634464 -0.758473  1.257874  0.701950 
0.563369 -0.650896  1.014102  0.688799 
0.383596 -0.897613  1.810123  0.653918 
1.301869 -1.161500  0.887839  0.612325 
0.736962 -0.897217  1.305359  0.710506 
0.465079 -0.858264  1.420381  0.696567 
0.358104 -0.984749  1.510001  0.676395 
0.450484 -0.765370  1.121502  0.702130 
0.327659 -0.851077  1.952465  0.626027 
1.466712 -1.012079  1.011660  0.581652 
2.468386 -0.853281  0.101979  0.051685 
1.501809 -0.908432  0.768073  0.580448 
1.363880 -0.866457  0.960208  0.617666 
1.790881 -0.859077 -0.020849  0.453693 
1.111794 -0.813659  0.832895  0.679200 
1.213111 -0.994478  0.668061  0.665348 
0.969647 -0.838686  0.652593  0.709573 
1.911254 -0.985479  0.623276  0.404590 
0.802909 -1.301232  1.521210  0.620401 
0.168034 -0.925944  2.534124  0.509792 
0.558294 -0.694592  1.275148  0.686745 
0.886195 -0.888551  1.036303  0.712731 
0.183814 -0.840594  1.465492  0.637222 
0.444937 -1.082033  1.683193  0.663269 
0.878209 -0.868500  0.706233  0.722423 
0.573628 -0.514372  1.067999  0.638004 
0.106760 -1.067402  3.064627  0.384101 
0.530199 -0.985133  0.404750  0.736388 
1.521999 -0.880696  0.147509  0.571062 
1.115107 -0.769746  0.610947  0.676349 
0.198142 -0.621623  1.145173  0.617067 
0.545399 -0.616533  0.551553  0.688307 
0.855089 -0.978431  1.004756  0.716918 
0.705603 -1.034038  1.206143  0.712845 
0.384371 -0.946846  1.813146  0.654116 
0.122754 -0.527050  2.076411  0.477415 
0.061918 -0.711502  2.755233  0.412151 
0.042299 -0.412346  2.710197  0.299481 
0.091410 -0.854224  2.471212  0.491834 
0.225247 -0.914120  2.460799  0.537295 
0.369165 -1.150034  2.175766  0.584070 
0.679581 -1.005065  1.696041  0.679331 
0.723506 -0.893746  1.305552  0.711008 
1.685257 -1.019883  1.053657  0.496010 
0.408257 -0.433683  0.991554  0.590070 
0.803769 -0.507126  0.592826  0.640656 
0.271696 -0.678314  1.898306  0.591000 
0.739807 -0.445490  0.707934  0.614536 
1.387352 -0.686653  0.499110  0.590918 
1.495441 -1.016829  0.717345  0.580050 
0.193935 -0.945856  2.163003  0.571454 
1.389901 -0.808771  0.951951  0.604630 
1.154800 -0.936037  1.179090  0.663225 
0.652360 -0.739506  1.195400  0.701804 
0.665744 -1.220212  1.386617  0.664864 
1.991416 -0.684962  0.363424  0.333075 
0.347340 -0.757739  1.577547  0.655208 
0.824083 -1.156374  1.681225  0.649213 
1.904646 -1.117560  0.361135  0.391568 
0.127503 -0.651738  2.355610  0.484735 
0.741321 -0.757259  1.074580  0.708204 
0.753024 -0.693211  0.458434  0.707492 
1.210229 -0.742332  0.464082  0.651289 
0.662676 -0.881603  0.529187  0.738563 
0.730543 -1.317412  1.533242  0.617578 
0.501837 -0.489583  0.539928  0.636615 
1.239533 -1.110634  0.887924  0.639321 
1.073035 -0.900764  0.872640  0.691949 
0.164608 -1.188197  2.565901  0.469357 
1.455004 -0.978157  0.890959  0.592226 
1.007617 -0.710329  0.509029  0.684419 
0.875124 -1.039687  1.237470  0.698377 
0.377969 -0.879576  2.001124  0.631012 
0.266284 -1.245661  1.935372  0.566933 
0.071649 -0.442134  1.989694  0.431276 
0.508224 -0.763343  0.995430  0.712540 
0.320321 -0.754360  1.317266  0.669138 
1.939981 -0.842464 -0.330481  0.363692 
1.784966 -0.922151  0.853511  0.463236 
0.195915 -0.734348  1.671576  0.607626 
1.975093 -1.238113  0.122212  0.319659 
1.024184 -1.035712  1.503077  0.660487 
0.341368 -0.827534  2.047786  0.615074 
0.991698 -0.777428  0.949264  0.691421 
0.774670 -0.787530  1.465138  0.687211 
0.723393 -1.017618  1.173238  0.715540 
0.653493 -1.035529  1.588783  0.686805 
1.873063 -1.283504  0.639719  0.361052 
2.181113 -1.232778  0.836078  0.202375 
0.992870 -0.597854  0.199876  0.651756 
0.075415 -0.466620  2.341271  0.398293 
0.333587 -1.341874  2.287536  0.500213 
0.579580 -0.870126  1.297898  0.712553 
1.112844 -0.813453  1.130777  0.667446 
0.339604 -0.710468  1.425764  0.656366 
2.157376 -0.967659  0.171634  0.264385 
0.957309 -0.949973  1.327555  0.688828 
0.487328 -0.909421  1.506416  0.694428 
0.740704 -0.930265  0.832064  0.732408 
0.794144 -1.106559  1.320734  0.690538 
1.342093 -0.854459  0.612424  0.631290 
0.715929 -0.813166  0.995182  0.721113 
0.862795 -0.874367  0.787082  0.722726 
0.938944 -0.967833  0.909213  0.711416 
0.660539 -1.111409  1.619781  0.672768 
0.592906 -0.798364  0.910265  0.724424 
0.643080 -0.994178  1.438950  0.702633 
1.089801 -1.071841  1.315419  0.657902 
0.793595 -0.819727  1.228442  0.706044 
0.851366 -1.174769  1.739391  0.636729 
0.363576 -0.819128  1.511848  0.672395 
0.937506 -0.637360  0.519453  0.675200 
0.851631 -0.895792  1.233767  0.706521 
0.981380 -0.912471  0.812845  0.708952 
0.468636 -0.760344  1.024103  0.707583 
1.245284 -0.771836  0.701544  0.646267 
0.266495 -0.863674  1.219080  0.677177 
0.601622 -0.516543 -0.031687  0.642645 
1.107339 -1.137693  0.996090  0.659416 
0.078306 -0.658507  2.241803  0.485906 
0.082421 -0.354756  1.834478  0.404787 
1.176469 -1.045517  0.743069  0.667796 
0.528639 -1.299685  1.935668  0.585709 
1.233719 -0.832242  1.121727  0.643148 
0.064121 -0.502654  2.407057  0.400902 
1.214816 -0.842225  0.610247  0.663798 
1.806320 -0.803507  0.213595  0.447503 
0.726968 -0.572002  1.145746  0.654901 
1.093465 -0.745290  0.808915  0.672803 
0.222346 -0.585803  1.147356  0.611506 
0.487235 -0.849872  1.070936  0.718690 
0.409974 -1.144449  2.112582  0.599641 
0.474922 -0.988338  1.937375  0.650062 
0.885821 -0.608647 -0.331007  0.647930 
0.457881 -0.655221  0.919745  0.686455 
0.256603 -0.866209  2.204477  0.580329 
0.042532 -0.875865  3.344627  0.309191 
0.490590 -0.804851  1.578177  0.680926 
0.605513 -0.950182  0.510427  0.740141 
1.149764 -0.912735  1.438235  0.647483 
1.309007 -0.939098  0.665194  0.642888 
0.420149 -0.615497  1.284651  0.652478 
0.605100 -1.351785  1.811076  0.580307 
0.095434 -0.549980  2.031370  0.482895 
0.562689 -0.974552  2.155334  0.629545 
0.149193 -0.720549  2.210438  0.529395 
0.389510 -0.986173  1.771065  0.657727 
0.602252 -0.886544  1.068680  0.726216 
1.290641 -1.071542  0.959931  0.630148 
1.774428 -0.827940  0.377532  0.467508 
0.469108 -0.834245  1.532788  0.686169 
1.404159 -0.953728  1.110048  0.600748 
0.341574 -0.741018  1.402456  0.664834 
0.509112 -0.767624  1.714145  0.664446 
2.211627 -0.861294  0.095706  0.227082 
1.553614 -1.048337  0.237615  0.555498 
1.500348 -1.108144  0.653380  0.566880 
0.914708 -1.354537  1.479245  0.590976 
0.057209 -0.665814  2.653834  0.416717 
0.138209 -0.736669  2.083236  0.545830 
0.796709 -0.557118  0.863460  0.656562 
0.940868 -0.990936  0.928761  0.709334 
1.317550 -0.977197  1.071746  0.627319 
0.223068 -0.726178  1.853351  0.595139 
1.308580 -1.091993  1.065271  0.617755 
0.587647 -1.021182  1.778423  0.670658 
0.151990 -0.852357  1.615295  0.616310 
1.146980 -0.946454  0.835890  0.678738 
1.298267 -1.028144  0.934275  0.634361 
1.058797 -0.708222  0.059229  0.668710 
0.886606 -0.838229  0.930603  0.713342 
1.288897 -0.953674  1.040977  0.637371 
0.886563 -1.371734  1.402450  0.592284 
1.526630 -0.960916  0.602493  0.573898 
0.545208 -0.836419  1.209054  0.714118 
0.827836 -0.862162  0.915473  0.721544 
1.310000 -0.826887  0.223860  0.635837 
0.654738 -0.987851  1.061757  0.725405 
0.339201 -0.810890  1.117095  0.692739 
0.469629 -0.642553  1.176951  0.672667 
0.389441 -0.956417  1.011201  0.712828 
0.562141 -0.739826  1.399920  0.688453 
0.526229 -0.769143  1.413702  0.691145 
0.165383 -0.879398  2.251890  0.549924 
0.284453 -1.124104  1.897165  0.607192 
0.667271 -1.010888  1.200292  0.716527 
1.176907 -0.594250  0.649269  0.618140 
0.237809 -0.666830  1.596631  0.609624 
1.700735 -0.681505  0.464212  0.474290 
0.180656 -0.775455  2.221012  0.547735 
0.965849 -0.815218  1.232649  0.686976 
1.749370 -1.045238  0.823720  0.473485 
1.747332 -0.937447  1.311858  0.459015 
1.576521 -0.818219  0.092195  0.544236 
0.693744 -1.171252  1.876233  0.633519 
0.987493 -0.652451  0.524424  0.672668 
0.849050 -0.873841  0.651769  0.726469 
0.874535 -1.020992  0.484786  0.722335 
1.573346 -0.808207  0.462307  0.549938 
1.546167 -1.094274  0.856631  0.548602 
0.818451 -0.658685  0.451094  0.693927 
1.567422 -0.895668  0.506420  0.559214 
1.966063 -1.172305  0.532186  0.347940 
1.273311 -0.931865  0.947909  0.645469 
0.236814 -1.182330  2.462206  0.507457 
0.339407 -0.731175  1.049920  0.682886 
0.378463 -0.532486  1.584471  0.593870 
0.525111 -0.942616  1.402476  0.705108 
0.265357 -1.023967  1.416566  0.661777 
1.657318 -1.354708  1.327486  0.404050 
0.121684 -0.799443  2.358245  0.513466 
0.986688 -0.729034  0.618997  0.691015 
0.502510 -1.006490  1.575338  0.687129 
0.512247 -0.878984  1.854662  0.662567 
0.390274 -0.676642  1.207904  0.670737 
1.252238 -0.901385  0.758916  0.655870 
1.154984 -0.886577  0.523739  0.680862 
0.175150 -0.528879  1.509816  0.552626 
0.631893 -0.651309  0.968918  0.691342 
0.873755 -0.947974  1.293336  0.701131 
0.499088 -0.662152  1.016254  0.688438 
0.170613 -0.786769  2.477084  0.509069 
0.096301 -0.931093  2.618711  0.472661 
0.044687 -0.745877  3.074779  0.351816 
1.014427 -0.587735  0.459447  0.647917 
0.769907 -0.962633  1.425826  0.700355 
0.619441 -1.096407  2.208233  0.610037 
0.302100 -0.935780  2.317310  0.576898 
0.937467 -0.869403  1.114143  0.702048 
0.659820 -1.092874  1.747212  0.664102 
0.275961 -0.914979  2.311231  0.571978 
0.409240 -1.006747  1.529658  0.681171 
1.363284 -0.860025  0.441780  0.626012 
0.181998 -1.324122  2.744246  0.398574 
0.401908 -0.587394  1.180553  0.646603 
0.032629 -0.646355  3.101828  0.317688 
0.949451 -0.313974 -0.394706  0.494323 
0.471824 -0.762898  1.891075  0.642358 
1.833604 -0.911532  0.702573  0.443534 
1.223146 -0.882136  1.007871  0.654605 
0.227259 -0.711573  1.527995  0.623784 
0.603539 -1.104615  1.722992  0.664911 
0.047148 -0.679247  2.640130  0.418788 
0.375431 -0.599547  1.497995  0.625630 
1.519644 -1.036514  1.322833  0.544296 
0.732244 -0.904264  1.125256  0.721222 
0.497591 -0.966214  1.604397  0.686581 
1.238012 -0.946496  0.928814  0.654982 
0.311435 -0.901742  2.161847  0.599815 
0.378078 -0.935482  2.071626  0.623747 
0.564917 -0.689714  0.816095  0.705828 
2.680133 -1.301390  1.137645 -0.191067 
1.808845 -0.995750  0.752371  0.452370 
0.236480 -0.780425  2.013274  0.590300 
0.498414 -0.949749  1.716431  0.676806 
0.567208 -0.578285  0.731268  0.673885 
0.740909 -1.229440  1.756401  0.627854 
1.415006 -0.930581  0.437307  0.612637 
2.846514 -0.818332  0.336757 -0.252072 
2.036223 -0.829257 -0.080863  0.322732 
0.118858 -0.605221  2.452953  0.452808 
1.236280 -0.842777  0.429340  0.659078 
0.455845 -0.977115  1.980297  0.643840 
0.579848 -0.617793  1.057057  0.677325 
1.327217 -0.765005  0.299130  0.623749 
0.144882 -0.687588  2.252082  0.514684 
0.887463 -0.690970  0.624509  0.695134 
1.687277 -0.896468  0.606983  0.510682 
0.729393 -0.538237  0.775362  0.655483 
0.308002 -0.607140  0.979229  0.646444 
1.547116 -1.012996  0.555507  0.563698 
0.964123 -1.037867  1.131966  0.693490 
1.202401 -0.738539  0.151308  0.648263 
1.127364 -1.093691  0.519906  0.673848 
0.558415 -0.862094  1.479998  0.698563 
0.477981 -0.849268  1.765703  0.667120 
0.748009 -0.937981  0.902598  0.729896 
0.868454 -0.884831  1.005110  0.715735 
0.505485 -0.593059  1.081023  0.664583 
0.851366 -0.950272  1.047406  0.716471 
0.394443 -0.817339  1.275520  0.693823 
1.298309 -0.944174  0.604297  0.646444 
1.822075 -1.049443  0.382339  0.443265 
0.651780 -0.543620  0.499852  0.663298 
0.189548 -0.783591  2.104162  0.566926 
0.730440 -0.720910  1.002442  0.704722 
0.873992 -1.176396  1.559548  0.650465 
0.787322 -0.481295  0.362705  0.630116 
1.259243 -0.899000  0.632039  0.656065 
0.425793 -0.920294  1.888370  0.651924 
1.252570 -0.775171  0.347296  0.645993 
0.700890 -1.354796  1.591201  0.598321 
0.718174 -0.844792  1.276358  0.710023 
2.392148 -1.277174  0.365395  0.052313 
0.982844 -0.999691  1.070563  0.697245 
0.330252 -0.659929  1.180833  0.657568 
0.489790 -1.056942  2.035467  0.633273 
1.600326 -1.141650  1.124132  0.508372 
0.168137 -0.828846  2.469386  0.514814 
0.579563 -0.943439  1.563337  0.694667 
1.222961 -0.858374  0.608094  0.663187 
1.070661 -0.755614  0.398162  0.682643 
0.905020 -1.265805  1.597954  0.617006 
0.554203 -0.802749  1.098888  0.716417 
1.241479 -1.056483  0.962498  0.644833 
0.100804 -0.745063  2.421114  0.488190 
1.620369 -0.986507  0.674660  0.536327 
0.196004 -0.849296  2.063009  0.581581 
0.164398 -0.772839  2.464639  0.506991 
0.105907 -1.356537  2.841154  0.343289 
0.168763 -0.887331  2.610767  0.496531 
0.369177 -0.803560  1.545858  0.668644 
0.812298 -0.896230  1.399947  0.699170 
2.293356 -0.931722  0.027164  0.174503 
0.441924 -0.992953  1.638329  0.676902 
0.351630 -1.079692  1.811665  0.637523 
1.450058 -0.985752  0.779600  0.596485 
0.433866 -1.076042  1.637396  0.667120 
1.368813 -1.036059  0.808017  0.617207 
1.051583 -0.774839  0.674878  0.688250 
0.626795 -0.948532  1.373104  0.709477 
0.356156 -1.274039  2.001619  0.567831 
0.195072 -0.958552  2.585716  0.508844 
0.173267 -1.002025  2.380659  0.532438 
0.394725 -0.882106  1.576362  0.677066 
0.858117 -1.388907  1.444895  0.584158 
0.611411 -1.050551  1.822665  0.663071 
0.262632 -0.967939  2.206559  0.582833 
0.511622 -0.587059  0.558123  0.676462 
0.972276 -0.590191 -0.157027  0.640032 
1.370819 -0.798061  0.610978  0.616843 
0.343442 -0.747829  1.478776  0.660767 
0.210007 -0.674741  2.060073  0.555671 
0.299350 -0.582829  1.389403  0.613878 
0.753183 -1.217645  1.879745  0.617868 
0.333199 -0.737004  1.410614  0.661909 
0.581293 -0.901498  1.370892  0.709165 
1.527589 -1.069697  0.603136  0.564007 
0.550136 -1.208182  2.372940  0.559976 
0.755290 -0.856833  0.932174  0.725777 
0.607225 -0.994913  1.726951  0.678043 
0.304619 -1.056144  1.396871  0.668216 
0.165270 -0.638799  1.695511  0.572542 
0.694733 -1.028209  1.803394  0.666175 
0.565097 -0.861427  1.222717  0.716163 
0.205030 -0.911334  2.304625  0.555074 
0.571067 -0.756094  1.532370  0.681593 
1.146966 -0.920988  0.039590  0.676203 
0.290005 -1.222182  2.042411  0.566993 
0.332816 -0.981280  2.159393  0.603373 
0.710977 -0.857188  1.328745  0.707979 
2.811769 -0.979241  0.324106 -0.216683 
0.434521 -0.966903  1.272335  0.705160 
1.329467 -0.546837  0.237669  0.560662 
1.314176 -1.108368  0.736200  0.623974 
0.555543 -0.936617  1.453899  0.702812 
0.189774 -0.766137  1.363612  0.636649 
0.994914 -0.740286  0.974010  0.683483 
1.297623 -0.755492  0.788568  0.628090 
0.848522 -0.840615  0.903608  0.718335 
1.095665 -1.090642  1.409237  0.647428 
0.173552 -1.020851  2.234388  0.551853 
1.197132 -1.295751  1.045658  0.591583 
0.273975 -0.891894  1.688038  0.644881 
0.407692 -0.991763  1.741623  0.662929 
1.524702 -1.618965  1.428341  0.297000 
0.126415 -0.823996  2.489445  0.498059 
0.802560 -0.813119  1.040655  0.714127 
0.918126 -0.983752  1.407140  0.687115 
0.683662 -1.026350  1.070724  0.721274 
0.335643 -1.039927  2.411580  0.563434 
0.354886 -1.027691  1.546239  0.669519 
0.206974 -0.820066  1.985720  0.591084 
1.111455 -0.510977 -0.010906  0.591530 
0.246418 -0.729417  1.692233  0.618011 
0.987957 -0.741314  0.236602  0.691617 
1.174877 -1.078225  0.929059  0.658655 
0.324838 -1.110107  2.035072  0.602244 
0.150216 -0.784533  2.021974  0.565488 
0.195022 -0.873034  1.718187  0.620965 
1.870532 -0.859031  0.606513  0.424295 
0.946900 -0.954428  0.691297  0.716119 
0.543431 -0.719220  1.431592  0.681175 
0.714874 -1.007366  1.633386  0.683726 
0.326613 -1.024256  2.409403  0.563699 
0.646144 -0.930627  1.554943  0.695523 
0.304815 -0.821930  1.127476  0.686791 
0.078964 -0.582854  2.677098  0.394671 
0.504992 -0.862074  1.088228  0.720189 
0.572765 -1.065282  1.894105  0.652977 
0.606052 -1.037267  1.515647  0.693092 
0.679344 -0.659247  1.027456  0.690392 
0.869543 -0.959600  1.240816  0.704490 
0.493172 -0.702276  0.730669  0.706813 
0.541069 -0.795635  0.927211  0.721966 
0.760677 -0.899697  1.401558  0.702757 
0.790492 -1.088571  1.297531  0.695393 
0.328118 -0.836895  2.151536  0.600407 
0.677456 -0.835360  1.814265  0.665919 
1.657219 -1.232328  1.138876  0.460843 
0.516957 -0.707606  0.991728  0.702118 
0.186966 -1.009215  1.932124  0.594654 
0.290993 -0.962110  2.029848  0.612082 
0.025552 -1.155153  3.208274  0.307884 
0.854496 -1.053806  1.471506  0.682843 
1.196290 -1.141210  1.314005  0.623046 
1.089311 -0.994646  1.237830  0.670987 
1.341493 -0.983251  0.971810  0.624400 
0.245036 -0.764875  1.735756  0.620145 
0.339574 -0.735777  1.413855  0.662613 
0.060272 -1.041830  3.304896  0.319851 
0.450337 -0.611047  1.288879  0.654344 
3.644207 -1.144446  0.276177 -1.098201 
1.134359 -0.771183  1.053983  0.660749 
2.258638 -1.246661  0.308393  0.152308 
0.399468 -1.048405  1.921790  0.637522 
1.029150 -0.739835  0.242149  0.684962 
0.101923 -0.687687  2.040251  0.528113 
0.530827 -0.946166  1.659932  0.684293 
1.064765 -0.920181  1.177524  0.681005 
0.104320 -0.957993  2.655451  0.468829 
0.605715 -0.972136  1.878213  0.663679 
0.774143 -1.113622  1.205427  0.697612 
1.311356 -1.084150  0.676713  0.629906 
0.792190 -0.879564  0.759678  0.729669 
0.223302 -0.978434  1.844753  0.616265 
0.718245 -0.673573  0.792910  0.700663 
0.473860 -0.750040  1.314697  0.690698 
0.777397 -0.877073  1.269443  0.709527 
1.686500 -1.104030  1.215344  0.475874 
0.237098 -0.842731  1.034387  0.677626 
2.207072 -0.981457 -0.581006  0.195146 
0.586926 -0.965352  1.601910  0.690937 
0.238069 -0.671826  2.027670  0.566211 
0.512834 -1.106709  1.867243  0.646539 
0.508924 -0.769460  1.140454  0.707025 
1.035509 -1.035088  0.225254  0.696501 
0.901223 -0.796003  0.924235  0.707027 
0.578963 -1.314411  1.603171  0.615375 
1.993426 -1.028728  0.270806  0.356673 
1.230609 -0.971966  0.742460  0.661103 
0.580525 -0.890476  0.918534  0.732055 
0.220758 -0.748104  1.731679  0.611340 
1.283927 -0.908611  0.797703  0.646961 
0.237084 -1.175043  2.411942  0.517084 
0.612748 -0.603248  0.447655  0.685434 
1.229666 -0.879209  0.909094  0.656512 
1.511551 -0.831532  0.655243  0.574230 
0.062124 -0.897654  3.085439  0.373117 
0.791235 -0.988540  1.479879  0.693615 
1.711574 -1.086395  0.391913  0.488452 
2.915020 -1.263317  0.830708 -0.367758 
2.015388 -1.179513  0.818226  0.315124 
0.363521 -0.970271  1.716049  0.659821 
0.454409 -0.491406  0.461905  0.633264 
1.213772 -0.876063  0.122385  0.662190 
0.605175 -0.820784  1.641812  0.682070 
0.802001 -0.881280  1.287259  0.706900 
1.936822 -0.770335  0.137380  0.376036 
1.109324 -1.184149  1.508092  0.617314 
0.418908 -1.160097  2.013724  0.609481 
0.809143 -0.665751  0.758289  0.693844 
0.689805 -1.281228  1.913211  0.596072 
0.464868 -0.736139  1.487867  0.674759 
0.084243 -0.821339  2.560005  0.472033 
0.572663 -0.921666  1.463923  0.702569 
0.448970 -0.844587  1.362048  0.697924 
0.152559 -0.712835  2.192758  0.531133 
1.196741 -1.017456  0.609996  0.668071 
0.358074 -0.694114  1.550229  0.646043 
0.838212 -0.666019  0.025453  0.686494 
0.429166 -0.653968  1.030843  0.678617 
0.414720 -1.076770  1.490209  0.677027 
1.352982 -0.760373  0.714397  0.614880 
1.647615 -1.043165  0.627941  0.520989 
0.133652 -0.577222  1.445982  0.563487 
1.032898 -0.938877  1.368602  0.674756 
0.422288 -0.565935  1.159709  0.642661 
0.914359 -1.018754  1.210654  0.697659 
0.205203 -0.631923  1.864848  0.564788 
0.841568 -0.503255 -0.632399  0.590641 
0.412560 -0.575928  1.054763  0.650173 
1.047846 -1.080270  1.097355  0.676505 
0.578582 -0.687443  1.290261  0.684619 
0.693017 -0.781499  1.171974  0.709395 
0.298796 -0.817996  2.119399  0.596673 
0.553460 -0.710881  0.829712  0.710075 
0.349824 -0.707311  1.688491  0.635440 
0.138331 -0.731833  1.806878  0.576520 
1.439754 -1.028643  0.466992  0.599749 
0.551123 -0.686462  0.809217  0.704708 
0.552800 -0.801613  0.696288  0.729119 
0.908590 -0.584384  0.144969  0.657115 
0.447282 -0.790007  1.194990  0.701775 
1.978627 -1.002026  0.777889  0.365517 
3.354295 -1.178040  0.776994 -0.777814 
0.497473 -0.619300  1.441065  0.650897 
1.815182 -1.201397  0.551797  0.416292 
1.322317 -0.927568  1.017419  0.629497 
1.528937 -1.028582  1.107662  0.554057 
0.277509 -0.597991  1.371690  0.615645 
0.044449 -0.987026  3.664056  0.234041 
0.084157 -0.433957  2.495573  0.361932 
0.607656 -0.909393  1.814284  0.671196 
0.189739 -0.758982  1.915685  0.585495 
0.351982 -0.711084  1.720294  0.633639 
0.768179 -0.999404  1.401964  0.700268 
0.370374 -0.591736  1.490181  0.622749 
1.402109 -0.968931  1.237390  0.594052 
0.961941 -0.988015  1.209770  0.693878 
0.211859 -0.486823  1.132723  0.569403 
0.221293 -0.541279  1.441213  0.575870 
0.144381 -0.869829  2.129869  0.559215 
0.132225 -1.142193  3.032888  0.385525 
0.102350 -1.031015  2.682585  0.458661 
1.306583 -0.845746  0.623623  0.640453 
0.683343 -1.218020  1.097836  0.682151 
1.105203 -0.940566  1.074767  0.678571 
1.560212 -0.730992  0.335242  0.541318 
1.407528 -0.804760  0.399473  0.606740 
0.931753 -1.294813  1.252325  0.628731 
0.068084 -0.530216  2.307345  0.428723 
0.191419 -0.833616  2.390284  0.534163 
1.338887 -1.269001  1.471699  0.538775 
1.964679 -1.009325  0.180891  0.372233 
0.150262 -1.179282  2.832915  0.420883 
0.455782 -0.435680  1.005810  0.596256 
0.408265 -0.779614  1.836742  0.643626 
0.734211 -0.769497  0.893832  0.717683 
1.440974 -0.966858  0.681840  0.602225 
0.509287 -0.686225  1.107922  0.691376 
0.606809 -0.943719  1.642930  0.688007 
0.268884 -0.973274  1.462135  0.662772 
0.201340 -0.471505  1.423829  0.541379 
0.332800 -0.956871  1.918586  0.633684 
0.568038 -1.409068  1.900564  0.543585 
1.400807 -0.929577  0.807646  0.613233 
2.428467 -0.875994  0.376355  0.087099 
0.805469 -0.981811  0.842097  0.726594 
0.126271 -0.963488  3.079630  0.396715 
0.603146 -0.956187  1.419531  0.706032 
0.191998 -0.617028  1.956348  0.546202 
0.563108 -0.982601  1.310256  0.711750 
0.093818 -0.931363  2.591354  0.476343 
0.453340 -1.008904  1.837639  0.657436 
1.068971 -0.617297  0.587319  0.648255 
0.444637 -0.716886  0.295492  0.706384 
0.632786 -0.821855  1.132967  0.718005 
0.656455 -0.717935  0.815951  0.712658 
0.373320 -0.790139  1.224394  0.690107 
0.672656 -0.601083  0.916399  0.676848 
0.910643 -0.937133  1.094783  0.708163 
0.396606 -0.909202  1.702321  0.666911 
0.150517 -0.817462  2.637678  0.480865 
0.158942 -0.770998  2.348731  0.522503 
0.789737 -0.676416  0.584877  0.700607 
0.670850 -1.061974  1.496401  0.690867 
1.046889 -1.446073  1.865577  0.491494 
0.886625 -0.856439  0.781985  0.719169 
0.843489 -1.038376  0.877647  0.717691 
0.543142 -0.776439  1.277232  0.702369 
0.529986 -1.492021  2.189545  0.462284 
2.591326 -1.010122  0.609415 -0.036679 
0.455238 -0.665165  1.006034  0.685729 
0.708029 -0.871621  1.250636  0.713980 
1.187313 -1.063979  1.333707  0.637514 
0.392183 -0.698426  1.454552  0.660132 
0.362436 -1.040842  1.632406  0.661948 
0.505290 -0.828365  1.044415  0.719259 
0.709274 -1.288162  1.832449  0.601640 
1.636698 -0.903016  0.899959  0.525775 
0.055929 -0.935581  3.028382  0.382840 
0.374549 -0.525096  0.685208  0.635804 
0.194822 -0.913916  2.376102  0.541878 
0.420062 -1.028656  1.799708  0.655683 
0.325647 -0.561717  1.649786  0.590340 
0.200945 -0.855487  2.510805  0.520177 
0.096113 -0.685711  2.203038  0.504716 
0.633040 -0.955733  1.771536  0.675352 
0.155137 -0.801804  2.407760  0.517115 
1.334339 -0.994702  1.316356  0.608034 
2.208864 -0.620684  0.055544  0.180873 
2.169080 -0.866763  0.444221  0.259489 
1.478802 -1.165174  1.194869  0.543745 
1.680483 -1.217874  0.971762  0.462954 
1.615069 -0.917049  0.009809  0.532985 
0.299531 -0.532259  1.234917  0.604543 
0.760702 -0.948842  1.583349  0.688714 
0.238867 -0.807613  1.286991  0.660965 
0.364136 -1.181001  2.286734  0.560548 
1.251797 -1.048988  0.743926  0.649434 
1.458232 -0.952308  0.726548  0.596206 
0.027699 -0.728048  3.381916  0.275523 
0.083087 -1.088616  3.252118  0.333256 
0.164191 -0.721610  1.477913  0.612246 
0.143076 -0.820362  2.185851  0.547142 
1.599252 -0.998963  0.189998  0.541926 
0.766301 -1.015418  1.388640  0.700059 
0.381010 -0.769943  1.489391  0.670143 
0.102189 -0.869360  2.899131  0.422777 
1.390661 -0.772961 -0.164055  0.592190 
2.121218 -0.955073  0.612070  0.289654 
0.654586 -0.769960  0.368053  0.726280 
1.130418 -1.027304  1.632547  0.630835 
0.591210 -0.846959  1.129030  0.720653 
1.034899 -0.851671  0.484149  0.701661 
0.147471 -0.920601  2.792039  0.459369 
0.595410 -0.712625  0.754053  0.713275 
0.813202 -1.149828  1.392030  0.675411 
0.304043 -1.115378  2.030375  0.597653 
0.398957 -1.138496  1.994910  0.613869 
2.258424 -1.282808  0.791347  0.137632 
0.559582 -0.838901  1.246960  0.712716 
0.972614 -0.588391  0.527638  0.654443 
0.919427 -0.704095  0.731546  0.692993 
0.253864 -0.791114  1.590525  0.639803 
0.372595 -1.025623  1.978660  0.629413 
0.808426 -0.946981  0.502948  0.732464 
0.784830 -0.385220 -0.571412  0.541063 
0.961849 -0.852726  0.915308  0.705809 
1.098912 -0.951370  0.034118  0.685541 
0.960055 -0.558527  0.224311  0.642763 
0.704851 -1.444028  1.133268  0.586531 
0.486934 -0.844665  1.920295  0.651053 
0.170850 -0.788827  2.173355  0.553276 
0.285912 -0.734250  1.443465  0.649297 
1.039085 -0.846312  0.915274  0.693400 
0.625235 -0.851811  1.534838  0.694260 
0.790304 -1.190173  1.108531  0.684138 
0.376291 -0.922901  1.044585  0.709722 
0.637752 -0.997098  1.567138  0.692288 
0.141847 -1.003653  3.190772  0.376414 
1.495206 -1.190371  0.924767  0.543764 
1.318853 -0.918533  0.919839  0.634075 
0.594158 -0.854788  1.104324  0.722542 
1.230469 -0.842762  0.241018  0.658394 
1.256079 -0.652290  0.400388  0.618231 
0.486394 -0.530398  0.855235  0.647875 
1.484954 -1.126468  0.835174  0.565069 
1.922704 -1.042976  0.879528  0.388449 
0.225188 -0.645205  1.898155  0.570477 
0.292811 -0.880880  1.484569  0.666103 
0.379484 -1.048321  2.217061  0.597867 
0.572896 -1.119885  1.617914  0.671352 
0.216210 -1.077338  2.378744  0.536332 
1.447941 -0.839126  0.498454  0.597833 
0.904984 -0.854621  1.195437  0.700748 
1.345330 -1.006378  0.830440  0.626321 
0.851883 -1.173813  1.394348  0.666140 
0.338219 -0.782090  1.741739  0.642459 
1.499287 -0.860278  0.852174  0.576957 
0.634657 -0.964021  1.335697  0.711537 
0.612661 -0.885764  1.067396  0.726258 
0.281775 -1.016659  2.153285  0.591181 
1.155838 -0.442066 -0.084957  0.547370 
0.127705 -0.992447  2.583564  0.487105 
0.214749 -0.519591  1.471686  0.562906 
0.915540 -1.307096  1.629295  0.597863 
0.286473 -0.769368  2.064895  0.594072 
0.466297 -0.998704  1.620148  0.680720 
2.034844 -0.979874  0.318102  0.338164 
0.842187 -0.823341  1.476495  0.685643 
0.264629 -0.822399  1.875673  0.618453 
1.276290 -1.154277  1.067549  0.613967 
0.405940 -0.726570  0.613694  0.704374 
0.109517 -0.876991  2.705310  0.460973 
0.198879 -0.874924  1.819406  0.611976 
0.100376 -0.865791  2.611147  0.473222 
1.059322 -0.649216  0.225422  0.657557 
0.650243 -1.156398  1.674245  0.658567 
0.205085 -0.766551  2.162626  0.561008 
1.378294 -0.691198 -0.002891  0.586016 
0.398782 -0.928969  1.663186  0.671117 
0.460972 -0.837802  1.228486  0.707026 
0.505354 -0.992499  1.901838  0.656274 
0.310303 -0.843867  1.844718  0.633923 
0.840400 -0.966025  1.386684  0.697636 
0.467527 -0.619792  1.251969  0.661200 
0.096803 -0.356053  1.388079  0.449994 
0.443348 -0.630039  0.779063  0.681421 
0.496643 -1.076436  1.447565  0.688939 
0.322971 -0.833011  1.703328  0.649700 
1.475678 -0.872647  1.013156  0.580321 
0.498726 -0.908231  1.708193  0.677578 
1.359674 -1.058891  0.532341  0.621072 
0.176918 -0.737404  2.039761  0.563233 
0.259127 -0.726101  1.996408  0.588007 
1.452110 -1.189196  1.167331  0.548132 
1.286071 -0.943718  0.783103  0.646875 
1.734719 -0.949976  0.471823  0.491005 
1.236675 -1.148098  1.609290  0.589316 
0.175373 -0.864260  1.784607  0.608159 
1.508873 -1.193798  0.966661  0.536537 
0.586828 -0.688474  0.808778  0.706214 
0.755315 -0.864855  0.714263  0.732056 
1.095721 -0.624651 -0.190717  0.629223 
0.462834 -0.938613  1.858639  0.659333 
1.945450 -1.038604  0.633182  0.382244 
1.216953 -0.820278  1.141110  0.644958 
0.366724 -0.708137  1.577437  0.648498 
0.454890 -0.569385  1.030739  0.653877 
1.167164 -0.661523  0.375080  0.641708 
1.307091 -0.854328  0.738937  0.639285 
0.966436 -0.883957  0.745086  0.711703 
0.578321 -0.884162  1.701739  0.681219 
0.867505 -1.029061  1.669329  0.667583 
0.399685 -0.665966  1.249207  0.666872 
0.740136 -1.104363  1.836033  0.650172 
1.102662 -0.842988  0.262950  0.686813 
1.084684 -0.870568  0.781448  0.690839 
1.669739 -1.281059  0.601129  0.455353 
1.757246 -0.858854  0.250793  0.476470 
1.959786 -1.323570  0.485435  0.301918 
0.992705 -1.046840  0.972140  0.695370 
0.777829 -1.273776  1.300219  0.648274 
0.770044 -1.169878  1.571999  0.659722 
0.720499 -0.628308  0.525910  0.691139 
1.449431 -0.839843  0.430762  0.597283 
0.755152 -0.699832  0.238212  0.706702 
1.430503 -0.645688  0.273655  0.564538 
1.101550 -0.916095  0.648265  0.691700 
1.102207 -1.101796  1.603550  0.628731 
0.670587 -0.896570  1.813291  0.670223 
0.716376 -0.986021  1.933963  0.654548 
0.859154 -0.991988  0.834319  0.721511 
0.593621 -0.818709  1.307312  0.707651 
1.157814 -1.026312  1.012355  0.665770 
1.033561 -1.039458  0.789072  0.695364 
0.268651 -0.976356  2.359342  0.562333 
0.478064 -0.902206  1.565462  0.688592 
1.259208 -0.756998  0.954387  0.633499 
1.486464 -0.766543  0.420896  0.575167 
2.109438 -0.859805  0.455416  0.294973 
0.893926 -0.628503  0.155142  0.673721 
1.538084 -0.855434  0.859709  0.562493 
0.939384 -1.081916  1.387729  0.675455 
1.910823 -0.828774  0.511850  0.401806 
0.183157 -1.029008  2.595028  0.499284 
0.975731 -0.907941  1.108887  0.698718 
1.302509 -0.955158  1.147501  0.628595 
0.799731 -0.597536  0.982645  0.666932 
0.867351 -0.791293  0.779114  0.714154 
1.491029 -1.125072  0.948072  0.559684 
0.291264 -0.769618  1.863042  0.618556 
0.230017 -1.183679  2.030835  0.564956 
0.311649 -0.540175  1.552700  0.587663 
1.473254 -0.946306  0.441944  0.593379 
1.375897 -0.853359  0.651644  0.620792 
1.365706 -1.070140  0.303925  0.616546 
0.680370 -1.136970  1.746398  0.655313 
0.940952 -1.078934  1.304329  0.681326 
1.838863 -0.838112  0.754886  0.435847 
1.177007 -1.038737  1.086216  0.656998 
2.343110 -1.342688  0.805798  0.057320 
2.348485 -0.870057  0.456197  0.143211 
1.380831 -0.875254  1.117981  0.606298 
0.857366 -0.760248  0.726599  0.711311 
3.534281 -1.077667 -0.771465 -1.012679 
0.453876 -0.624352  0.864056  0.678588 
0.713733 -0.792279  1.419644  0.694524 
0.470581 -0.796719  1.662850  0.670561 
0.367381 -0.584759  0.996779  0.649044 
0.778241 -0.983640  1.176595  0.714784 
0.806320 -0.962136  1.640939  0.680166 
1.222991 -1.297930  1.143379  0.580003 
0.509777 -1.017055  2.076317  0.634125 
0.531865 -0.834433  1.250683  0.710856 
0.221499 -0.836031  2.274868  0.559360 
0.139937 -0.880413  2.023171  0.571713 
2.435311 -1.041335  0.459738  0.077750 
0.119286 -0.645593  1.845289  0.544875 
1.037549 -0.849783  0.942284  0.693019 
0.417185 -0.840331  1.699051  0.666148 
0.677047 -1.052451  1.144677  0.714929 
2.446602 -0.936070  0.284724  0.074467 
1.942957 -1.012605  0.778843  0.383635 
2.292167 -1.208086  0.938609  0.135384 
2.356705 -0.961407  0.683169  0.137482 
0.686951 -0.661978  0.772503  0.699149 
0.417220 -0.914246  1.843341  0.655620 
0.445538 -0.781045  1.050762  0.707429 
1.018338 -0.893253  0.876766  0.700957 
0.147878 -0.669544  2.344152  0.497871 
0.671304 -1.155417  1.356524  0.683994 
1.175279 -1.138816  0.489412  0.655027 
0.627137 -1.073633  1.122505  0.713982 
0.745482 -0.857036  1.102468  0.719273 
0.252670 -0.813136  1.845417  0.617794 
0.194203 -1.154055  2.050069  0.560215 
0.422622 -1.104224  2.093654  0.611740 
1.308397 -1.181863  0.984502  0.602087 
0.327437 -0.844252  1.585618  0.662306 
1.366960 -0.842177  0.390707  0.623198 
0.770615 -1.036127  0.652111  0.728471 
0.643992 -1.017832  1.804602  0.668229 
0.293049 -1.002777  2.298431  0.574973 
0.736302 -0.883462  1.019743  0.725084 
0.866560 -0.661949  0.590539  0.690083 
1.213596 -0.769283  0.813754  0.651219 
0.461988 -0.987105  1.106647  0.716313 
1.511518 -0.723184 -0.433497  0.527462 
1.146436 -0.846895  0.550361  0.680003 
0.408354 -0.481768  0.722118  0.621199 
0.263506 -0.780836  1.537971  0.645020 
1.213575 -0.531878  0.340346  0.586348 
0.970732 -0.927614  1.143199  0.697964 
0.973764 -0.334426  0.212269  0.529216 
0.231376 -1.295932  2.734427  0.424837 
0.987964 -1.269077  0.837157  0.648407 
1.001605 -0.856772  1.129533  0.691331 
1.001874 -0.998424  1.188519  0.688536 
0.510834 -0.666466  0.713419  0.699380 
1.049676 -0.952795  1.306803  0.675798 
0.336237 -0.886339  1.540721  0.670555 
0.551712 -0.669330  1.260950  0.680928 
0.098313 -0.705244  2.304020  0.496186 
0.325537 -1.070175  1.751815  0.640215 
0.400798 -0.889948  1.398324  0.692259 
0.312552 -0.932589  1.728690  0.650020 
0.177356 -0.984185  2.212316  0.558717 
0.465880 -0.937651  2.114634  0.629513 
0.052067 -0.508515  2.960775  0.303411 
0.832507 -0.848715  0.916555  0.720072 
2.359921 -0.818319  0.266863  0.129030 
0.775791 -1.017313  1.748458  0.668769 
0.837599 -0.645564  1.107042  0.673619 
1.441472 -0.685477  0.449335  0.573417 
0.581931 -0.806102  1.141214  0.715542 
1.659338 -0.917924  0.952664  0.515009 
0.831255 -0.712336  1.064297  0.693413 
0.137007 -0.981563  2.184362  0.550216 
0.580377 -1.075640  1.622497  0.678744 
0.459166 -1.201301  1.734182  0.633958 
0.671802 -0.776388  1.038165  0.715679 
0.692587 -1.101053  1.385256  0.692478 
0.366468 -1.034985  2.346742  0.579030 
0.828919 -0.774495  1.331574  0.690658 
0.186254 -0.628593  1.756540  0.569684 
0.276297 -1.168580  2.508752  0.513091 
0.109160 -0.469930  1.657594  0.492874 
0.329152 -0.618451  1.546597  0.619829 
0.137849 -0.810199  2.016895  0.565688 
0.150044 -0.860831  2.620667  0.487630 
2.390922 -0.946990 -0.070288  0.104178 
1.836170 -1.108067  0.492079  0.427951 
0.796407 -0.816063  0.538802  0.726764 
0.456899 -0.823462  1.535935  0.683571 
0.342315 -1.184510  1.806120  0.614660 
2.510914 -0.813885 -0.144221  0.007187 
0.234304 -0.826941  1.995935  0.597852 
2.676280 -1.096264  0.546743 -0.114879 
0.936585 -0.731005  0.989560  0.689202 
0.888779 -1.002859  0.960666  0.713628 
0.080274 -0.989237  2.991241  0.397364 
0.419007 -1.010741  1.720944  0.665067 
0.297872 -0.937853  1.962371  0.622045 
0.751839 -0.718897  0.722018  0.711390 
0.174368 -0.825147  1.433729  0.635314 
1.238482 -0.913859  1.016162  0.651557 
0.576166 -0.894180  1.515340  0.697988 
0.635209 -1.188680  1.619083  0.655730 
0.488615 -0.805309  1.472147  0.689455 
1.369222 -0.904865  1.131950  0.610314 
0.311124 -0.548518  1.404586  0.602380 
2.028910 -0.878835  0.225817  0.339965 
0.696937 -0.932023  1.784878  0.672954 
0.518825 -0.693711  1.399342  0.676344 
0.230225 -0.669688  1.737410  0.595427 
0.525799 -0.684036  1.633138  0.655492 
0.499697 -0.729408  1.001860  0.705264 
1.220570 -0.685097  0.422381  0.635957 
0.671233 -0.941809  1.706822  0.681344 
1.552277 -0.901578  0.405643  0.564824 
1.049855 -0.500941  0.166405  0.603864 
0.192960 -1.149059  2.510277  0.496213 
0.364539 -0.784596  2.199130  0.594205 
0.610460 -0.789878  1.305553  0.704130 
0.904236 -1.351917  1.859241  0.558112 
0.155655 -1.083243  2.665276  0.472207 
0.233555 -0.824959  2.382610  0.545777 
0.274250 -0.827119  2.203009  0.581304 
0.518189 -0.889762  1.127958  0.720679 
1.337621 -0.694708  0.202003  0.604643 
0.427434 -0.699475  2.026150  0.608966 
0.393924 -1.068236  1.385565  0.683175 
1.193569 -0.964807  0.903775  0.665944 
0.567312 -1.445295  2.163952  0.493104 
0.780580 -0.853261  0.692097  0.730010 
0.503599 -0.268241 -0.198838  0.494292 
0.273243 -0.956233  1.285368  0.676668 
1.237141 -0.766444  0.556978  0.648984 
1.737176 -0.982558  0.496876  0.488711 
0.751610 -0.812273  1.121167  0.713637 
1.502323 -0.922985  0.267111  0.581725 
1.957334 -0.694577  0.026570  0.346577 
0.611799 -0.705574  1.175357  0.696017 
1.639100 -1.059411  0.911000  0.516208 
0.480742 -0.840659  1.614827  0.680853 
0.899927 -0.893770  1.015214  0.712297 
0.522828 -1.165937  0.997149  0.699072 
0.892802 -1.148975  1.349714  0.670915 
0.331199 -0.919238  1.572968  0.667825 
0.391580 -1.386684  2.314172  0.486153 
0.169893 -0.728704  2.249455  0.532106 
0.535352 -1.141693  2.218517  0.597970 
0.457417 -0.784529  1.643401  0.669289 
1.640442 -0.507736 -0.883278  0.371374 
0.739840 -1.041195  0.954814  0.722203 
1.096996 -0.977901  1.022847  0.681319 
3.239263 -1.258930  1.213043 -0.697373 
2.055709 -1.101282  0.372772  0.313140 
0.590697 -0.491501 -0.167744  0.625772 
0.055831 -1.121284  3.439070  0.275400 
0.108654 -0.794023  2.488811  0.488496 
0.139321 -0.800694  2.038838  0.562288 
1.541392 -0.833001  0.670802  0.563393 
0.162221 -0.979084  2.360269  0.533566 
0.431144 -0.944988  1.959323  0.644515 
1.409390 -0.853553  0.697328  0.609818 
1.145473 -0.846236  0.485319  0.680293 
0.333003 -0.885436  1.665480  0.658989 
0.293621 -0.822504  1.888038  0.623621 
0.396345 -0.722992  1.620750  0.652586 
0.767064 -0.920723  1.445372  0.699582 
1.191779 -1.017923  0.625925  0.669010 
1.248305 -0.915133  0.923782  0.652614 
0.421653 -0.704088  1.576947  0.655652 
1.778516 -0.998773  0.670779  0.467724 
0.415297 -0.873076  2.110888  0.622540 
0.026952 -0.905695  3.620109  0.239484 
0.281098 -0.771348  2.178877  0.578580 
1.040890 -0.823764  1.111341  0.682825 
0.658908 -0.941279  1.899084  0.661766 
0.666839 -0.944913  1.379040  0.708545 
0.972627 -0.903723  0.823984  0.709733 
0.139210 -0.478485  1.608276  0.511222 
1.909310 -1.085314  0.737794  0.393054 
0.534067 -0.903763  1.741021  0.676525 
0.071824 -0.931286  2.999579  0.394463 
0.632438 -0.904559  1.586037  0.692707 
0.270982 -0.676811  1.996313  0.579213 
0.348968 -0.718183  1.570822  0.648263 
0.786619 -1.068381  0.719077  0.722325 
1.366152 -1.050583  1.082459  0.606485 
0.630226 -1.044033  1.943177  0.650576 
1.085986 -1.220774  1.248188  0.629692 
0.432229 -0.788891  1.386110  0.687843 
0.355316 -0.901101  2.139500  0.610952 
0.141869 -0.762888  1.841724  0.579821 
0.200809 -1.029681  2.130408  0.572648 
0.841360 -0.783290  0.840747  0.713932 
1.291632 -1.109342  1.048504  0.620067 
0.110727 -0.670922  2.150928  0.512827 
0.959219 -0.751494 -0.293600  0.677764 
0.430867 -0.837709  1.594180  0.677169 
0.333353 -0.860328  1.740907  0.650384 
0.358108 -0.814369  1.673769  0.656874 
2.196241 -1.282553  0.819967  0.176631 
1.902510 -1.110723  0.714741  0.392566 
0.234861 -1.002001  2.514670  0.528775 
0.428205 -0.966291  2.333396  0.594868 
0.833599 -1.410392  1.294328  0.586479 
0.832258 -0.779974  0.744048  0.716539 
1.145048 -0.853173  0.901964  0.674282 
0.924555 -0.577648  0.633724  0.656265 
0.716411 -0.692507  1.158469  0.691584 
0.420300 -0.948208  1.284159  0.703195 
0.382995 -1.015520  1.659187  0.665380 
1.720569 -1.318463  1.034865  0.408221 
1.427080 -0.798084  0.781345  0.596599 
1.059971 -0.819545  1.060842  0.681411 
2.470143 -0.857908 -0.135883  0.042028 
0.180814 -0.837089  2.193729  0.559304 
0.753153 -1.209779  2.407559  0.551524 
0.692249 -1.229546  1.669491  0.638222 
1.061070 -1.270047  1.052960  0.628408 
0.194237 -1.585703  2.112455  0.357244 
1.594433 -0.960131  0.943850  0.540934 
1.387386 -0.603674 -0.154489  0.551589 
0.596361 -1.026880  1.897138  0.657631 
2.572704 -0.788609 -0.166698 -0.044228 
0.766807 -0.891352  0.902476  0.728073 
0.389061 -0.838439  1.994475  0.630503 
0.163988 -0.967542  2.481919  0.516142 
1.745491 -0.837248  0.194623  0.478849 
0.221289 -0.593409  1.843527  0.558843 
1.193724 -1.071178  1.577844  0.616487 
0.376834 -0.937899  1.504461  0.681430 
0.718955 -0.846943  1.447123  0.698469 
1.054010 -0.985494  1.000188  0.689727 
1.070653 -1.212883  0.767645  0.654419 
0.767901 -0.925752  1.148282  0.718415 
2.189533 -0.681145 -0.099793  0.204563 
0.146509 -1.159282  2.091098  0.539668 
0.980029 -0.933936  0.975076  0.704146 
0.952027 -0.932441  0.999781  0.707112 
0.327713 -0.838288  1.129827  0.692917 
0.873591 -1.178568  1.004862  0.684510 
0.679220 -0.901469  1.656123  0.685542 
0.788007 -0.993939  1.497182  0.692145 
0.956008 -1.074600  1.143365  0.689262 
1.852678 -1.129606  0.898391  0.409185 
0.724127 -0.926208  1.449789  0.701579 
0.756515 -0.755718  1.222109  0.699460 
0.220955 -0.980720  2.438856  0.538357 
1.659857 -1.096876  0.970205  0.499906 
0.200990 -0.534444  1.044682  0.591100 
0.262266 -0.800083  1.467121  0.653130 
0.992700 -0.721396  0.261908  0.687280 
0.425044 -0.654280  1.111968  0.674484 
0.244892 -0.492437  0.840757  0.591904 
2.049275 -0.846698  0.180495  0.325339 
0.629573 -0.847382  1.186389  0.717721 
1.037490 -0.802775  1.324625  0.668670 
0.747913 -0.858521  1.371682  0.703436 
1.112401 -1.037991  1.240317  0.662530 
0.883885 -1.113447  1.554742  0.663727 
0.403180 -0.906398  2.152342  0.616917 
0.229215 -0.849530  1.943748  0.604750 
0.271636 -1.098172  2.220669  0.569219 
0.200501 -0.754145  2.079608  0.568227 
0.562133 -0.755678  0.764259  0.721021 
0.395945 -0.859949  1.050387  0.709958 
1.494211 -1.032908  0.997480  0.570816 
2.140111 -0.959026  0.180941  0.275357 
0.384696 -0.374089  0.588409  0.563938 
0.371930 -0.898530  2.086673  0.620393 
0.078199 -0.981862  2.796889  0.433782 
0.803127 -0.901297  0.938325  0.724701 
0.211976 -0.754625  1.984442  0.582998 
1.388080 -1.138427  0.963471  0.589991 
0.851904 -0.589452  0.832024  0.664643 
0.142869 -0.826294  2.440159  0.511268 
0.345054 -0.771981  1.845244  0.631504 
0.062613 -0.829111  3.151229  0.355006 
0.445909 -0.868078  1.854495  0.656059 
0.634937 -0.868719  0.582862  0.737982 
0.556879 -0.657246  0.557312  0.701003 
0.028338 -0.981469  3.585100  0.247543 
0.938817 -0.931957  0.982353  0.709545 
0.868964 -0.714684  0.822820  0.698982 
0.695600 -0.623183 -0.114845  0.677314 
1.536896 -1.111497  1.237264  0.532272 
1.115300 -1.152418  1.175889  0.646161 
0.178756 -0.773354  1.536344  0.621614 
0.470961 -1.070239  1.303642  0.697676 
0.981852 -1.051289  1.282155  0.680905 
1.496664 -1.114272  0.977171  0.558746 
0.588892 -0.814368  0.939065  0.725421 
0.155086 -0.882931  2.121481  0.564359 
1.663344 -1.014355  1.060828  0.505372 
0.677328 -0.845312  1.087028  0.721779 
0.529893 -0.904443  1.140867  0.721204 
0.667637 -0.923625  1.452641  0.703261 
1.274759 -1.198954  0.684447  0.614672 
0.661755 -0.883878  1.405002  0.705833 
0.262847 -0.805433  1.709436  0.633038 
0.859902 -1.132477  0.402884  0.706728 
1.238827 -0.667812  0.161946  0.623268 
0.843140 -1.169933  1.882585  0.623827 
1.320621 -0.965993  1.234460  0.618455 
1.859859 -0.648772  0.526116  0.391995 
0.560028 -1.061335  1.235267  0.708822 
1.460370 -0.960514  0.683264  0.596000 
0.803381 -1.091457  1.042383  0.707613 
1.088900 -1.000898  1.001903  0.682315 
1.338092 -0.867775  0.887032  0.627774 
0.861671 -0.826897  1.177138  0.703870 
1.152642 -0.909027  1.296906  0.656550 
2.099039 -1.026570  1.326614  0.271355 
0.887396 -0.890895  0.609219  0.723873 
2.680822 -0.699955  0.071210 -0.137789 
0.065804 -1.253236  3.101737  0.317982 
0.995450 -0.897900  0.388916  0.710212 
0.422602 -0.695892  1.515686  0.658924 
0.343416 -0.456775  0.890346  0.594863 
1.702115 -0.907932  0.861959  0.499768 
1.002380 -0.822985  0.730490  0.701890 
1.301377 -0.985062  0.753719  0.641934 
1.000009 -1.170125  1.494811  0.641081 
1.335482 -1.070240  1.071983  0.613284 
0.786876 -1.169067  0.987739  0.695096 
1.151766 -0.817905  1.058237  0.663410 
0.231200 -0.923563  2.057203  0.595092 
2.468126 -0.633932 -0.399944 -0.013356 
0.193078 -0.800178  1.435066  0.637615 
1.078371 -0.995990  0.866362  0.689359 
0.914120 -0.876502  0.831181  0.716109 
0.108273 -0.480547  1.594791  0.503147 
0.757247 -0.745071  1.427578  0.683962 
1.351757 -0.802525  0.158319  0.619675 
1.063749 -0.993422  0.981665  0.688250 
1.239472 -0.714111  0.553697  0.638218 
0.750210 -0.741532  1.059838  0.705478 
2.094503 -0.710339  0.396731  0.281212 
0.890482 -0.457218 -0.043176  0.599714 
2.934632 -0.926223  0.166170 -0.327776 
1.178951 -0.827998  0.860984  0.665858 
1.199583 -0.845085  1.097056  0.653713 
0.711280 -1.032490  1.520002  0.691240 
0.115243 -1.075910  2.890277  0.419840 
0.566720 -0.963299  1.474586  0.701051 
0.504968 -0.694733  1.600474  0.659695 
0.727133 -0.798488  1.235198  0.706947 
0.880161 -1.128916  1.443143  0.669940 
0.265492 -0.623863  1.629979  0.600837 
0.345275 -0.793455  1.526203  0.664795 
1.578328 -1.063338  1.016921  0.535639 
0.928522 -0.732691  0.573461  0.700109 
1.213641 -1.039031  0.582982  0.662156 
1.120612 -1.115628  1.294589  0.645857 
0.662111 -0.640927  0.502175  0.696885 
0.271304 -0.642008  1.644637  0.606403 
0.331655 -0.527967  0.629964  0.630245 
1.524614 -0.669593  0.284951  0.539241 
0.481436 -1.067483  1.616257  0.675175 
0.571172 -0.911683  0.964177  0.730849 
1.444640 -0.680725 -0.048642  0.560735 
2.279818 -0.630720 -0.193906  0.128239 
0.914100 -1.094249  1.587256  0.660954 
0.951779 -0.724147  0.215063  0.692853 
1.345689 -0.983301  1.104763  0.617451 
2.333373 -1.153711  1.144416  0.112842 
0.888654 -0.868629  1.095119  0.708747 
0.451136 -0.834176  0.964469  0.718240 
0.402919 -0.943972  1.482911  0.686959 
0.579413 -0.986316  2.154348  0.629507 
0.713567 -0.806849  1.322476  0.703217 
0.563905 -1.092929  1.468547  0.688358 
0.099497 -0.869066  2.970066  0.408192 
0.178657 -0.582306  1.833548  0.544135 
1.347761 -0.941392  0.641648  0.632200 
0.640316 -0.837005  1.127887  0.719749 
0.513525 -1.217888  2.012099  0.603522 
0.924295 -0.474077 -0.565225  0.573802 
0.297428 -0.663259  0.777903  0.667397 
0.259128 -1.018603  1.853471  0.621470 
0.757972 -0.689919  1.275183  0.682196 
0.629011 -0.793732  0.515404  0.730734 
0.078238 -0.905104  2.861450  0.422984 
0.841826 -0.955445  1.039417  0.717587 
0.262723 -0.938567  2.315996  0.568312 
1.163113 -0.894819  0.891821  0.673133 
2.013341 -0.797390  0.251965  0.341402 
0.292820 -0.955603  2.304608  0.576428 
0.138074 -1.011953  2.929115  0.427428 
0.595719 -1.065643  1.441431  0.695255 
0.556930 -0.805644  1.292020  0.706178 
0.022692 -0.467142  3.293444  0.204201 
0.147777 -1.209502  2.243471  0.506836 
0.119074 -0.636227  2.023337  0.521798 
0.845851 -0.991448  1.643316  0.675176 
1.302297 -1.017688  1.198178  0.622305 
1.492236 -0.936190  0.503977  0.587046 
0.418038 -1.066646  2.057512  0.621660 
1.740742 -0.757506  0.113237  0.468119 
0.848725 -0.636175  0.982266  0.675249 
1.074812 -1.051127  0.224853  0.687737 
1.281064 -0.770785  0.708249  0.636776 
1.161919 -1.034948  0.870490  0.669024 
0.690350 -0.855633  1.109006  0.721193 
0.274048 -1.303019  2.852735  0.411059 
0.285813 -0.548915  1.106949  0.615109 
0.285644 -0.568993  1.119871  0.622096 
0.238217 -0.861413  2.614469  0.513591 
1.303881 -0.862878  0.503952  0.643221 
0.662322 -0.901723  1.323368  0.712116 
0.381207 -0.899153  1.992055  0.633411 
0.322438 -0.582594  1.382922  0.618936 
1.257454 -0.985884  0.807591  0.652238 
1.186802 -0.707229 -0.111835  0.636236 
1.956264 -0.687027 -0.148986  0.338287 
0.069709 -0.537055  2.839500  0.344916 
0.653484 -0.949042  1.448835  0.703665 
0.724838 -0.988844  1.266273  0.712302 
1.716416 -1.173112  0.729743  0.466629 
0.153755 -0.870787  2.214894  0.550956 
1.092138 -0.795802  0.746530  0.682746 
1.134657 -0.542391  0.306902  0.607728 
1.149249 -0.977375  0.668838  0.680689 
0.350713 -0.751088  1.821474  0.631404 
1.613459 -0.928449  0.461868  0.542020 
0.472416 -0.893860  1.248776  0.710642 
0.443390 -0.809148  1.367636  0.693163 
1.747977 -0.693769  0.328554  0.455689 
1.544243 -1.087339  0.777107  0.552502 
0.674695 -0.958733  0.654834  0.738057 
0.494872 -1.025566  1.514718  0.689894 
0.871269 -0.680095  0.463599  0.694806 
0.604433 -0.926912  1.805730  0.672289 
0.396194 -0.591438  1.198413  0.646219 
0.054841 -0.465549  1.727215  0.464747 
1.269676 -1.380983  1.751385  0.487568 
0.607048 -0.949995  1.338864  0.711832 
1.978570 -1.370663  0.900075  0.265059 
0.274322 -0.698082  1.424099  0.640190 
1.613802 -0.901324  0.808486  0.537503 
0.741395 -1.199931  1.292919  0.674176 
0.418088 -1.298643  2.377658  0.517923 
1.987453 -0.899127  0.436179  0.366074 
0.335989 -0.923199  1.556838  0.670123 
1.682916 -0.829035  0.754700  0.505651 
0.515982 -0.926627  1.133975  0.721063 
0.697780 -0.591091  0.557856  0.679642 
1.508262 -0.537501 -0.917107  0.430648 
0.875891 -0.895175  1.195515  0.706254 
0.996634 -0.630181  0.165028  0.660910 
0.432574 -0.970122  1.667356  0.674361 
0.129708 -1.083457  2.655331  0.465642 
0.734958 -0.986426  1.126397  0.719737 
0.351023 -0.883070  1.878482  0.640681 
2.387011 -0.958838  0.777155  0.114754 
0.410300 -0.605230  1.195049  0.653087 
0.749927 -0.876981  1.270670  0.711109 
0.132565 -0.771248  2.884805  0.424575 
0.308401 -0.625182  1.746765  0.599652 
2.306987 -0.797495  0.384865  0.163754 
0.492852 -1.178023  2.165962  0.593656 
2.024844 -0.646151  0.082912  0.298700 
0.153015 -0.573763  1.539650  0.560972 
0.074602 -1.037162  2.705035  0.444292 
0.777248 -0.963984  1.481283  0.695633 
0.221362 -1.048556  2.312515  0.551298 
0.530280 -0.855532  1.883928  0.658966 
0.261444 -1.035590  1.935528  0.611260 
1.773770 -1.253926  0.605993  0.419163 
0.706051 -1.126857  1.843699  0.646585 
0.200735 -1.016691  2.065980  0.582020 
1.548476 -0.930195  0.260265  0.564995 
1.681586 -1.197811  0.779764  0.474043 
0.985852 -0.938746  1.254634  0.689522 
0.781443 -0.742339  1.000191  0.706250 
0.563850 -1.207009  1.747794  0.638006 
0.507437 -1.042525  1.892189  0.652988 
0.370935 -0.719667  1.489612  0.658955 
2.046462 -0.874413  0.528932  0.332317 
0.179182 -1.068103  2.447537  0.516923 
0.742758 -0.560891  0.208873  0.664021 
0.298582 -0.707253  1.569921  0.636112 
0.290498 -0.789689  1.621835  0.645249 
0.480887 -1.010318  2.410186  0.586423 
0.051606 -0.631825  2.887855  0.362805 
0.339511 -0.952131  1.876687  0.639689 
0.193182 -0.876479  2.015127  0.588494 
0.429433 -0.772570  1.713563  0.657706 
0.081450 -0.676997  2.725581  0.416172 
0.113990 -0.641227  1.960589  0.529005 
0.705418 -0.875007  1.185671  0.717997 
0.365512 -0.695406  1.735809  0.630781 
0.641424 -0.953827  1.304578  0.713797 
0.265194 -0.793786  1.955636  0.606035 
0.906345 -0.944696  1.365816  0.692805 
1.211626 -0.846422  0.780201  0.662182 
0.422777 -0.712472  0.996843  0.694060 
1.610890 -1.054934  0.937290  0.527176 
0.826796 -0.965411  1.241633  0.708258 
0.721967 -0.575822  0.419018  0.673250 
0.366288 -0.829415  1.557868  0.670183 
0.712302 -0.918995  1.080316  0.724548 
0.581502 -1.291927  1.641385  0.620648 
1.122192 -0.702436  0.885078  0.655951 
0.325925 -1.061130  1.702634  0.646336 
0.309932 -1.045948  1.820777  0.633279 
1.277126 -1.173272  1.376579  0.591392 
1.137683 -1.123450  0.608140  0.665748 
0.338504 -0.920862  2.151948  0.606716 
0.845838 -1.067072  1.483310  0.680966 
0.374743 -0.836089  1.882231  0.640847 
0.410391 -1.042929  1.799909  0.652832 
0.576219 -0.718595  0.516333  0.716990 
2.612802 -0.758337  0.456088 -0.064858 
0.549880 -0.873560  1.903537  0.658945 
0.882194 -0.805766  1.298125  0.692170 
0.084978 -0.708899  2.251051  0.499779 
0.371293 -1.049773  1.845045  0.641470 
0.139065 -1.021884  2.854237  0.441000 
0.596468 -0.892721  1.027653  0.728231 
0.451385 -0.848465  1.635175  0.676855 
1.250770 -0.894867  0.300467  0.657571 
0.082511 -1.007435  3.180246  0.358307 
0.784014 -0.838751  1.146771  0.713170 
0.590794 -0.897391  1.458459  0.702823 
0.386326 -0.502762  0.634581  0.628763 
0.386949 -1.215095  2.513433  0.520731 
0.696256 -0.834719  0.843021  0.729342 
1.419131 -0.771449  0.313986  0.597385 
0.363249 -0.929195  1.822691  0.649880 
0.818454 -1.129998  0.453344  0.711209 
1.565625 -1.117071  0.858722  0.537175 
0.269450 -0.717925  1.882739  0.601638 
0.133499 -0.655571  2.338229  0.490313 
0.206078 -0.892442  2.542494  0.518646 
0.893083 -0.550928  0.660130  0.649599 
0.357992 -0.769928  1.400221  0.673080 
0.428743 -0.847394  1.185591  0.706694 
0.536114 -0.963723  1.329025  0.710257 
0.607380 -1.095899  1.559647  0.681238 
1.826713 -0.821827  0.407573  0.442538 
0.601368 -0.682701  0.075587  0.702704 
1.813524 -1.385280  0.899474  0.341959 
0.843629 -1.049255  1.698416  0.664896 
1.461911 -0.864153  1.020094  0.584153 
0.409042 -0.772300  1.210185  0.693496 
0.439566 -0.595487  1.085225  0.659076 
0.833384 -1.115118  0.643368  0.712008 
0.935288 -0.702707  0.500464  0.692977 
0.975488 -0.822210  1.097581  0.693577 
0.967906 -0.850346  0.936046  0.704060 
0.224817 -0.707636  1.984273  0.576825 
0.248059 -0.891645  2.153407  0.586373 
0.673168 -0.624968  1.189405  0.672533 
1.188672 -1.074046  0.598990  0.663289 
0.585603 -0.833215  0.719525  0.733286 
1.109592 -1.254520  1.617280  0.587121 
1.279851 -0.941580  0.997332  0.641809 
0.301874 -0.824445  1.558985  0.657502 
0.763317 -0.779033  0.994866  0.714008 
1.032900 -0.991015  0.916479  0.696084 
0.652475 -1.064493  2.253984  0.608371 
0.142891 -0.548446  1.486879  0.552444 
0.536324 -0.995696  1.750791  0.673810 
0.265481 -0.870581  2.325921  0.565754 
0.358684 -0.889034  1.710889  0.659472 
0.135290 -0.977919  2.448258  0.511949 
0.370288 -0.460764  0.786025  0.604267 
0.967637 -0.620289  0.566760  0.665651 
0.470758 -0.795956  1.353086  0.695270 
0.579187 -1.034380  1.437480  0.699153 
0.263655 -0.878323  2.009029  0.607571 
0.087587 -0.798344  2.275543  0.513507 
0.185168 -0.872987  2.136161  0.570914 
0.303967 -0.886073  1.832366  0.636752 
0.401015 -0.986229  1.422036  0.689773 
0.523933 -1.091767  2.283444  0.597939 
1.041189 -1.110226  1.364203  0.657011 
1.210216 -1.352574  0.597866  0.577183 
0.177300 -0.544391  1.692381  0.543579 
1.432771 -0.970240  0.610572  0.605638 
0.488704 -0.893110  1.342103  0.706133 
0.690573 -0.765410  0.983184  0.715608 
0.083564 -0.535299  1.646869  0.513651 
0.392937 -0.867420  1.753040  0.659648 
0.301369 -1.116126  2.009577  0.599455 
0.023654 -0.666553  3.294421  0.278807 
1.817149 -1.127911  0.868138  0.427610 
0.583006 -0.420241  0.136806  0.602059 
0.856645 -1.048002  1.815092  0.652194 
0.844310 -0.756893  0.647422  0.713185 
1.306694 -0.797231  0.475448  0.635706 
0.165870 -0.485095  1.883922  0.495315 
1.310415 -0.669698  0.167840  0.605171 
0.523244 -0.941745  0.937866  0.729862 
0.948397 -0.862953  1.050914  0.703138 
0.150527 -1.107828  2.975337  0.409613 
0.857423 -0.704689  1.014306  0.691416 
0.347324 -0.748383  1.370603  0.669519 
0.064794 -0.476610  2.229036  0.414954 
0.356978 -0.831409  1.499245  0.673606 
1.120683 -1.056731  0.604376  0.680239 
0.203364 -0.876370  2.464269  0.529532 
0.504413 -0.856462  1.734986  0.672866 
0.271047 -0.984945  1.781305  0.634276 
0.914894 -1.009765  0.745725  0.716223 
0.585585 -0.551917  0.789501  0.663176 
1.230339 -1.060029  1.156243  0.638437 
2.749042 -1.010736  0.598964 -0.164629 
2.787237 -1.375005  0.093262 -0.300755 
0.735596 -0.840497  0.445715  0.733079 
1.007704 -0.925067  0.949639  0.700902 
2.430160 -0.653880 -0.431086  0.017975 
1.418718 -1.140684  1.002630  0.578411 
2.258524 -1.407639  0.972026  0.078722 
0.797006 -0.652861  0.615492  0.693392 
0.202656 -0.965563  2.208365  0.567321 
0.666281 -0.687167  1.013679  0.698660 
0.369035 -0.813556  1.444210  0.677902 
0.545334 -1.037279  1.657196  0.679472 
3.269619 -0.964631  0.166648 -0.657229 
1.280693 -0.890053  0.536933  0.650869 
0.907806 -0.574310  0.760263  0.655010 
0.743094 -0.754302  0.647459  0.720044 
0.503206 -0.757072  0.769872  0.718055 
1.021693 -0.807648  0.921742  0.691968 
0.492829 -0.829241  1.085146  0.716571 
0.524771 -0.786890  0.787288  0.723908 
1.136254 -0.983108  0.918943  0.677143 
0.681489 -0.823722  1.148492  0.716512 
0.547754 -0.646293  1.055983  0.685095 
0.409528 -0.823909  1.757567  0.657776 
0.312720 -1.072391  2.104620  0.597460 
0.403181 -0.895996  1.761128  0.661734 
0.580349 -0.580917  0.945545  0.669285 
0.014467 -0.282118  2.687470  0.214432 
1.337956 -0.783969  0.587471  0.624668 
0.505012 -0.903069  1.594479  0.688295 
0.283594 -1.282361  1.909295  0.561206 
1.911464 -0.914626  0.269857  0.404889 
0.671946 -1.052261  1.064342  0.718965 
1.295697 -1.083322  1.282308  0.611002 
0.239825 -1.094461  1.890076  0.602903 
0.888084 -0.647839  0.601343  0.683737 
0.919933 -0.627158  0.373379  0.673825 
0.044460 -1.080787  3.858804  0.173929 
1.243843 -1.257176  1.232873  0.584529 
0.342621 -0.844805  1.923561  0.631580 
0.769751 -0.967447  0.652401  0.733590 
1.795625 -0.766987  0.556936  0.449674 
1.316928 -1.065693  0.462980  0.632455 
0.299502 -0.705902  1.480940  0.643241 
0.336273 -0.840012  2.111269  0.607436 
1.208462 -1.532417  1.295751  0.457785 
0.625024 -0.827649  0.233460  0.732564 
0.918891 -0.944530  1.353013  0.692187 
0.561531 -0.934613  0.938613  0.731652 
0.614081 -0.499656  0.713247  0.643228 
0.864914 -0.929518  1.285122  0.702716 
0.655148 -0.689367  0.706079  0.708376 
0.900372 -1.080257  1.160509  0.694486 
0.190033 -0.771673  1.841772  0.595799 
1.020484 -0.601561  0.633062  0.650940 
0.117997 -0.943916  2.969292  0.416444 
0.198816 -1.037359  2.113669  0.573425 
0.241610 -0.570854  1.400259  0.595455 
1.495388 -0.933015  0.620676  0.585299 
0.932803 -0.957127  1.165928  0.701508 
1.173507 -1.245648  1.363866  0.596597 
0.879228 -0.975639  1.621590  0.674677 
0.069753 -1.107848  2.844794  0.407055 
0.492474 -0.826195  1.477919  0.691773 
1.298449 -0.732850  0.880260  0.621058 
1.323371 -0.969001  1.153704  0.622039 
0.175496 -0.948058  2.210402  0.559770 
0.429392 -1.443771  2.240107  0.473208 
0.267046 -1.228222  2.302861  0.525532 
1.018503 -0.940709  1.198876  0.687689 
0.462902 -1.135293  2.010326  0.620486 
0.418472 -0.646515  1.063982  0.673670 
1.292588 -0.881026  0.400688  0.647084 
1.161154 -0.932908  1.240184  0.658411 
1.225256 -1.002094  1.333570  0.635165 
0.783738 -0.866068  1.462052  0.695175 
0.173305 -0.779692  2.283512  0.537577 
0.836199 -0.769941  0.700389  0.715389 
0.229750 -1.084206  2.316933  0.547855 
0.761693 -1.045241  1.245996  0.706543 
1.523137 -1.132779  0.494925  0.555011 
1.331120 -1.106614  1.294513  0.596471 
0.848185 -0.557039  0.777823  0.654451 
0.565022 -1.048898  1.336511  0.704245 
0.696548 -1.186159  1.737092  0.644021 
1.649561 -1.060611  1.155801  0.501325 
0.419587 -0.901571  1.082046  0.713874 
0.209462 -0.762311  2.010860  0.580540 
0.916890 -0.957316  1.078461  0.707824 
0.874065 -0.670924  0.682459  0.690686 
2.131911 -0.683700 -0.300803  0.230373 
1.461417 -1.036633  0.794206  0.588113 
1.452312 -0.677994  0.281429  0.566420 
0.442874 -1.201817  2.016194  0.601335 
0.069461 -0.840813  3.376193  0.309607 
0.233543 -1.365916  2.444984  0.444344 
0.722685 -1.007332  1.446073  0.698857 
0.956414 -1.188269  1.082635  0.668646 
0.495635 -0.912881  1.183367  0.716882 
0.602501 -0.911513  1.995471  0.651062 
0.317828 -0.291777  0.580655  0.501737 
0.257146 -0.795413  1.818895  0.619382 
0.710043 -0.871528  0.735489  0.734276 
0.760351 -0.954792  1.075733  0.722115 
0.163075 -0.851412  2.547589  0.502959 
0.447843 -1.213459  1.859046  0.616458 
0.141032 -0.879290  2.027645  0.571464 
3.477801 -0.881356  0.219274 -0.883340 
1.480349 -1.222724  0.684866  0.545643 
0.301520 -0.533027  1.016576  0.616190 
0.158674 -1.112992  2.402844  0.510179 
0.675175 -0.527889  0.604854  0.655915 
0.344540 -0.759628  1.551533  0.657237 
1.278486 -1.006791  0.643699  0.648399 
0.886772 -0.668340  0.794045  0.686463 
1.017063 -0.982362  0.972399  0.697178 
1.199743 -0.886376  0.560902  0.670696 
0.506080 -0.669596  1.481974  0.663166 
0.711076 -0.824193  1.158780  0.715021 
0.439614 -0.877633  1.508348  0.688338 
0.415808 -0.991824  1.468125  0.687996 
2.951050 -0.793229 -0.588798 -0.390779 
0.215951 -0.554858  1.709032  0.556928 
0.391927 -0.738140  1.486967  0.666237 
0.297349 -0.864709  1.644417  0.652615 
0.852802 -0.802912  0.992525  0.710532 
1.262039 -1.013626  1.297353  0.627412 
2.412709 -1.414308  0.571954 -0.020510 
0.304140 -0.610244  1.639143  0.604160 
0.685681 -0.928313  0.716183  0.737233 
1.031468 -0.818235  0.943929  0.690865 
0.276347 -0.863873  2.303121  0.571093 
0.496990 -0.701577  1.747004  0.647095 
0.249956 -0.773579  1.801443  0.616189 
1.223125 -0.984133  0.935286  0.657030 
0.660648 -0.939306  1.637236  0.688072 
0.404962 -0.703058  1.225387  0.678375 
0.322709 -0.673751  0.895740  0.672149 
1.576553 -0.810236  0.550027  0.548857 
2.207962 -0.913121  0.251913  0.235246 
0.163427 -0.967812  2.255785  0.549374 
1.663322 -0.804299  0.760456  0.510853 
1.032074 -0.774211  1.030147  0.681340 
0.099757 -1.111661  3.139622  0.359030 
0.817972 -0.670004  0.871601  0.691387 
0.410004 -1.039790  1.529335  0.678133 
0.539721 -0.807989  0.835827  0.726344 
0.712180 -1.552743  1.698627  0.481562 
0.958944 -0.885525  1.004896  0.704951 
0.332164 -1.294529  2.734750  0.447756 
0.877490 -1.022574  1.425970  0.687430 
0.517939 -1.058661  1.620800  0.678711 
0.372863 -1.027659  1.482448  0.677664 
1.250460 -0.934944  0.760880  0.656686 
0.491925 -1.118427  1.759878  0.653988 
1.101166 -1.302709  1.569390  0.575652 
0.356586 -0.612120  1.147005  0.649678 
1.163607 -0.803443  0.616196  0.671152 
1.006149 -0.865841  0.700455  0.705607 
0.365413 -0.681735  1.073730  0.675000 
0.829115 -1.233646  1.156751  0.666050 
1.082459 -1.066801  0.082497  0.680783 
0.122164 -0.869555  2.434466  0.509081 
1.662519 -0.838807  0.502278  0.517903 
0.657340 -0.982193  0.999152  0.728339 
0.522843 -0.676072  0.754805  0.701899 
0.461766 -0.800491  1.806147  0.656186 
0.300298 -0.580028  1.491863  0.605414 
0.982574 -0.484494  0.030768  0.603396 
0.263072 -0.652041  1.413536  0.626291 
1.348896 -0.992226  1.022190  0.619714 
0.156107 -0.892787  2.556390  0.501864 
0.519234 -0.847612  1.354897  0.704676 
0.663984 -0.806418  1.151183  0.714761 
0.999593 -0.861181  0.883382  0.701960 
0.423112 -0.762329  0.947722  0.705836 
0.410774 -1.003648  2.062081  0.626941 
1.815608 -0.851949  0.225713  0.448438 
0.410719 -0.833169  1.554629  0.677513 
0.361263 -0.985713  1.786935  0.651648 
0.539602 -0.986730  2.117118  0.632937 
0.917072 -1.233651  1.672231  0.619456 
2.478735 -0.629952 -0.417312 -0.023492 
0.375460 -0.950891  1.994625  0.632468 
1.702497 -1.356867  1.066613  0.398569 
0.287783 -0.987509  2.031434  0.610021 
0.398255 -0.779314  1.321395  0.686312 
0.725437 -0.666890  1.114361  0.686841 
0.099281 -0.695033  2.398216  0.480322 
1.008435 -0.885492  1.065392  0.695070 
0.097267 -0.842418  2.860653  0.426252 
1.012686 -0.848806  0.923336  0.697664 
0.119335 -0.862071  2.617189  0.478394 
1.808558 -0.906362  0.195316  0.454006 
0.617493 -0.823419  1.166445  0.716532 
0.891206 -1.352079  1.638060  0.581411 
0.879791 -0.927945  1.008940  0.715447 
0.174958 -0.694736  1.955607  0.563251 
0.273450 -0.458906  1.116794  0.572433 
0.797592 -1.027004  1.663202  0.674486 
1.133436 -0.786382  0.820161  0.671523 
1.202833 -0.725392  0.696217  0.647964 
0.805695 -0.819503  0.487680  0.726556 
0.482843 -0.733204  1.354553  0.685593 
0.238988 -0.789160  2.055699  0.587085 
1.546342 -0.890067  0.574247  0.566594 
1.713162 -0.624447 -0.070269  0.441341 
1.473801 -1.067996  0.773257  0.580470 
1.246212 -0.944592  0.767615  0.657512 
0.164008 -0.645038  1.726546  0.571028 
0.661252 -0.853406  0.500011  0.736837 
0.450936 -0.790081  0.446831  0.721660 
1.331786 -0.796215  0.621281  0.627887 
1.897130 -0.800898  0.463462  0.405480 
2.788808 -1.362806 -0.064333 -0.302022 
1.439889 -0.776804  0.488241  0.592663 
1.319739 -1.075488  1.263324  0.606766 
0.768354 -0.615416  0.526624  0.684519 
0.853748 -0.852140  0.710304  0.723648 
0.402512 -1.142079  1.953306  0.618455 
1.321655 -0.907835  0.729742  0.638111 
0.655084 -0.525325  0.549157  0.655669 
0.287153 -0.925069  1.999454  0.615407 
0.214393 -1.006090  2.113249  0.580690 
0.604422 -0.896520  1.295253  0.714291 
0.381741 -1.289140  2.394092  0.513846 
0.126268 -0.740319  1.941908  0.559600 
0.386067 -0.756710  1.344646  0.679205 
2.004146 -0.720995  0.233795  0.332730 
0.898272 -0.655208  0.700630  0.683453 
0.210152 -0.791059  2.075114  0.577411 
0.687423 -1.087152  1.597862  0.678240 
0.359185 -1.015526  1.566504  0.669703 
0.526949 -0.888893  0.880556  0.731167 
1.021737 -0.766541  0.655338  0.692177 
0.292619 -0.433112  0.918429  0.572084 
0.649615 -0.945937  1.325686  0.712474 
0.513487 -0.967254  1.416529  0.702745 
1.531947 -0.903673  0.972668  0.563445 
1.958842 -0.874385  0.235805  0.378105 
2.365118 -0.772171 -0.142156  0.106394 
0.250690 -0.874880  2.174409  0.583447 
0.192274 -1.036762  2.406354  0.530910 
0.234452 -0.859301  1.703824  0.632019 
1.240863 -0.936891  0.825958  0.657524 
1.415943 -0.844925  0.722343  0.606598 
1.518671 -0.654806  0.748057  0.536207 
0.971362 -0.808513  1.054832  0.694524 
2.456971 -0.849996  0.422595  0.065034 
0.643108 -1.075600  1.968123  0.643353 
0.147268 -0.864218  2.421712  0.518775 
1.241055 -1.204656  1.122384  0.607443 
0.826462 -0.641580  0.544498  0.688274 
0.092801 -0.852718  2.812789  0.434398 
0.298985 -0.966528  1.858937  0.633182 
0.284694 -0.987484  2.009742  0.611955 
0.948309 -0.489811  0.336166  0.617387 
0.207901 -0.629087  1.696954  0.581698 
0.995713 -0.874151  0.919015  0.702231 
1.043529 -0.744255  0.499746  0.685620 
0.140021 -0.637311  1.641517  0.569263 
0.159281 -0.761890  2.246633  0.535589 
0.538810 -0.531429  0.557726  0.656827 
2.572340 -0.733048 -0.542001 -0.076537 
0.594597 -1.229239  1.958645  0.609460 
0.356440 -1.079111  1.825909  0.636959 
1.119537 -1.180445  1.088161  0.642932 
1.073328 -0.632724  0.785213  0.649245 
0.881335 -1.114786  1.316929  0.681436 
0.614078 -0.950413  1.277995  0.715741 
2.472322 -1.221107  1.134327 -0.002606 
0.745451 -0.920715  1.267597  0.712941 
0.235023 -1.160016  2.471621  0.511070 
0.099115 -0.993590  2.422103  0.502955 
0.525076 -0.762953  1.075938  0.710085 
0.545530 -0.981980  1.706600  0.679376 
0.911262 -0.960884  1.553414  0.677542 
0.818254 -1.091856  1.950123  0.634538 
0.267675 -0.970699  1.853684  0.626640 
0.475685 -1.190172  1.883682  0.623089 
0.485068 -0.815159  0.986974  0.718588 
0.948566 -0.777221  0.541622  0.705696 
1.926780 -0.837525  0.827916  0.389980 
0.763234 -0.950354  1.089732  0.721393 
1.242972 -0.866411  0.960463  0.650680 
0.232229 -0.697465  2.053066  0.568095 
0.113488 -0.913847  2.681576  0.467740 
0.380099 -0.807138  1.719010  0.655290 
0.430535 -0.968265  1.650710  0.675719 
0.337624 -1.064467  2.072799  0.607402 
0.396124 -1.015437  2.482229  0.565040 
0.933711 -0.849651  0.891013  0.710094 
1.267145 -1.075053  0.553976  0.644345 
0.639112 -0.922501  1.576216  0.693785 
0.349671 -0.730644  1.389662  0.665128 
0.375411 -1.136399  1.667014  0.645334 
0.331525 -0.605556  0.979482  0.650540 
1.860597 -1.029987  0.484422  0.427192 
0.068563 -0.736708  2.646536  0.438841 
0.102563 -1.156961  2.574823  0.455628 
0.193609 -1.226718  2.410077  0.491335 
1.012026 -0.852677  0.609358  0.704907 
1.088478 -0.979648  1.120219  0.678398 
0.614254 -0.882220  1.674139  0.684062 
0.249242 -0.974047  1.985945  0.607226 
0.046511 -0.866214  2.820436  0.417004 
0.798392 -1.218393  1.533070  0.647857 
0.710819 -0.975785  1.701475  0.679585 
0.153757 -1.041897  2.404097  0.519251 
0.705674 -0.986491  1.074819  0.723483 
0.488382 -0.890401  1.758587  0.671271 
1.140830 -1.158230  1.171911  0.639819 
1.191745 -0.868741  0.778406  0.668518 
1.212888 -0.865566  1.041264  0.654701 
1.535179 -1.318512  0.533771  0.494133 
0.429124 -0.854608  1.765573  0.662374 
1.073667 -0.960278  1.738902  0.636229 
1.812817 -1.206756  0.654117  0.414995 
0.744895 -0.725446  1.094033  0.700938 
1.138574 -0.756157  0.687863  0.668274 
0.022799 -0.390199  2.811166  0.261773 
0.410499 -1.181740  1.675967  0.638994 
0.545143 -0.821827  0.772953  0.729785 
0.575913 -0.783973  1.493614  0.689415 
1.564246 -0.795377  0.503532  0.551704 
2.582121 -1.156802  0.008436 -0.060478 
1.320482 -0.610736 -0.062730  0.577512 
0.148928 -0.949644  2.419244  0.521696 
1.164635 -0.987548  1.090965  0.663882 
0.589884 -0.863452  1.363056  0.707989 
2.145021 -1.097762  1.015224  0.250969 
0.737720 -1.064532  1.383909  0.696439 
0.850939 -0.813024  0.936519  0.714068 
0.341547 -0.658367  1.185744  0.658967 
2.354818 -0.860692 -0.140411  0.123908 
0.960149 -1.415546  1.790275  0.528578 
1.387914 -0.785386 -0.113748  0.597249 
0.440228 -0.956957  1.503640  0.689821 
1.658055 -1.170897  0.225631  0.491676 
0.797755 -1.002200  1.477227  0.692429 
1.198522 -1.105838  0.694501  0.654620 
0.679873 -0.807398  1.247852  0.709104 
0.518125 -1.049232  1.982086  0.642663 
1.566690 -0.706844 -0.262239  0.514041 
0.308303 -0.730627  1.289422  0.663933 
0.222949 -0.616477  2.058786  0.542253 
0.758687 -0.710254  0.785229  0.707774 
0.657757 -1.009430  1.309289  0.710289 
0.577111 -0.812185  1.581157  0.686057 
0.863269 -0.855720  1.195321  0.705343 
0.551071 -0.892309  1.225917  0.717171 
1.398498 -0.978696  0.476418  0.616693 
1.163584 -0.626158  0.539608  0.632469 
0.762723 -1.063561  1.219834  0.705667 
0.072021 -0.795452  3.196148  0.344918 
0.830961 -1.026602  1.463560  0.688693 
0.487238 -0.659543  1.463969  0.660366 
0.201893 -1.118739  2.778006  0.459714 
0.358437 -1.068126  2.068541  0.611118 
0.354451 -1.063447  2.486756  0.552292 
0.124184 -0.791403  2.106254  0.547706 
1.108600 -0.702389  0.303909  0.663530 
0.594260 -0.700295  0.979697  0.703742 
0.169154 -0.599011  1.774584  0.553243 
0.062248 -0.612262  2.316059  0.455574 
1.825303 -0.824330  0.543116  0.443623 
0.997930 -1.004900  1.150675  0.690687 
0.953789 -0.996953  1.105193  0.699910 
0.392971 -0.801559  1.322631  0.688654 
1.545742 -1.116062  0.565591  0.549897 
0.473437 -0.813487  1.874770  0.651669 
1.557663 -0.938815  0.276066  0.561796 
1.145857 -1.394671  1.549856  0.528677 
0.927828 -0.807287  0.926756  0.705238 
0.303995 -1.070859  2.486201  0.541720 
1.367629 -0.635623  0.567284  0.582546 
1.780181 -0.650589  0.058488  0.423812 
0.425990 -0.439368  0.774430  0.601985 
0.639195 -0.610374  0.147903  0.683466 
0.837577 -0.860687  0.524664  0.727657 
0.117882 -0.771503  2.388760  0.503531 
0.254623 -0.781362  2.168644  0.575370 
0.357527 -0.781582  1.514944  0.666119 
1.355647 -0.924168  0.304961  0.629611 
1.018022 -1.155415  1.317586  0.654538 
0.342553 -1.260959  2.424613  0.512643 
0.715812 -0.888427  1.213676  0.716688 
2.435030 -1.004602  0.447208  0.081429 
1.445065 -0.758600  0.064100  0.581367 
1.385564 -1.104025  1.131427  0.590161 
0.346830 -0.803184  2.174722  0.597006 
0.356953 -0.990653  1.481535  0.678100 
0.647116 -0.885041  0.950417  0.730728 
0.517790 -0.332965 -0.110574  0.541240 
1.245381 -0.885038  0.727634  0.657600 
0.274166 -0.979474  1.915680  0.620928 
1.206558 -0.685533  1.028920  0.628144 
0.560350 -0.780483  0.708848  0.726164 
0.285162 -0.672070  1.330883  0.642576 
1.136537 -0.896159  0.773049  0.682030 
0.687935 -1.344931  1.549050  0.606589 
1.121573 -0.836961  0.532533  0.684308 
1.243764 -1.004154  1.151918  0.641210 
0.126373 -1.008212  1.816615  0.588671 
1.549663 -0.972508  0.196430  0.562419 
0.149987 -0.899853  2.683152  0.478980 
0.853979 -0.987368  1.397563  0.694571 
0.357847 -1.061112  2.233459  0.590446 
0.238958 -0.982373  2.110150  0.589041 
0.409294 -0.891641  2.048431  0.630452 
0.650905 -1.361763  1.549606  0.600085 
0.611022 -0.588737  1.197754  0.660821 
0.636245 -0.589203  0.684342  0.679061 
0.872951 -0.740286  0.199460  0.705204 
1.216109 -0.696014  0.444177  0.639803 
0.376594 -0.960078  1.426573  0.686934 
1.609130 -0.873182  0.739697  0.539647 
0.320456 -0.849220  1.883118  0.632263 
1.740967 -1.027362  0.065993  0.477070 
0.282440 -0.856668  2.600250  0.526105 
1.217996 -0.700291  0.226128  0.637928 
1.365288 -0.953067  0.222146  0.625148 
1.183208 -1.207914  1.424103  0.601654 
1.498760 -0.881262  0.271795  0.581854 
1.120243 -0.865439  0.458509  0.686918 
0.485774 -1.643378  2.314545  0.342684 
0.230877 -0.783936  1.684844  0.624505 
1.198000 -0.866071  0.762506  0.667256 
1.326435 -0.839662  0.998376  0.624922 
1.232298 -1.217903  1.125144  0.605637 
1.573083 -0.979034  1.095914  0.542017 
0.864280 -1.234038  1.823239  0.610236 
0.774824 -0.936660  1.693257  0.678071 
0.536662 -0.912635  1.458823  0.701487 
1.294217 -0.801519  0.917396  0.632500 
0.191453 -0.821320  2.572653  0.504315 
0.828233 -0.756458  1.335295  0.687419 
1.848362 -1.250888  0.885496  0.379257 
1.207284 -0.677949  0.783815  0.634063 
0.334375 -1.185830  2.139899  0.573923 
0.255763 -0.910093  1.751267  0.635044 
0.232594 -0.402481  0.166080  0.545229 
1.091047 -0.844127  1.000952  0.680741 
2.517885 -0.968015  0.591354  0.022292 
0.690664 -1.189550  1.785749  0.638451 
2.479480 -1.114615  0.277277  0.032857 
0.839544 -0.766790  0.711399  0.714378 
1.049457 -1.371668  1.294429  0.576634 
0.639194 -1.232548  1.074486  0.679728 
1.990470 -1.076752  0.507103  0.353949 
1.492249 -0.584572  0.481734  0.525740 
0.534472 -1.128900  1.385640  0.686564 
1.225311 -0.787220  0.648813  0.654334 
0.652851 -1.096613  1.986456  0.637691 
0.797694 -1.190701  1.066231  0.685448 
0.372237 -0.960190  1.652954  0.667545 
0.148181 -0.777557  1.883513  0.579711 
0.380212 -0.689718  1.468544  0.655134 
0.870547 -0.848533  1.182671  0.704727 
0.471702 -0.672681  0.721745  0.697742 
0.832832 -0.816477  0.638350  0.723105 
1.011170 -1.015677  1.005123  0.694469 
1.658110 -1.091817  0.492828  0.510550 
1.688345 -0.770494 -0.002768  0.489484 
1.200094 -1.012063  0.989346  0.658525 
0.444351 -0.713427  1.275054  0.682724 
0.788444 -0.619844  0.756900  0.681860 
0.574576 -0.629338  0.836332  0.688771 
0.801307 -0.850671  0.927490  0.722405 
0.118476 -0.752606  2.346285  0.506738 
1.643204 -1.127629  0.552758  0.509890 
0.929342 -0.812836  0.952054  0.704838 
0.844993 -0.718234  0.912689  0.699424 
1.031032 -1.207333  1.206792  0.645726 
1.624649 -0.616681  0.084819  0.481208 
0.084590 -0.636429  1.880613  0.526377 
0.588764 -1.057253  1.435287  0.696763 
0.179137 -0.498022  1.532262  0.538765 
0.518589 -0.938519  1.537287  0.694374 
0.402593 -0.661618  1.592773  0.640941 
1.826542 -1.193674  0.998703  0.402972 
0.144419 -0.764378  2.508008  0.492602 
0.427097 -0.557963  0.986289  0.648201 
0.727578 -0.412287 -0.216052  0.581863 
1.802463 -0.726877  0.597366  0.438646 
1.532320 -1.062908  0.277030  0.562106 
0.504273 -0.948720  1.963660  0.651010 
0.691577 -0.950210  1.175664  0.720367 
0.548112 -0.777548  1.560445  0.682074 
0.275388 -0.576167  1.446230  0.602085 
0.948189 -1.030849  1.502714  0.672293 
0.428421 -0.709183  1.574771  0.657857 
0.431627 -0.862936  1.735108  0.666309 
0.679287 -0.544777  0.198502  0.660085 
0.414749 -1.153875  1.955958  0.617178 
0.360445 -0.892257  1.495280  0.678775 
0.692341 -0.784770  1.278640  0.703743 
0.126703 -0.834687  3.156857  0.376802 
0.233712 -0.783315  1.661396  0.627320 
0.589686 -0.825356  0.578100  0.734301 
0.681394 -1.385509  1.329343  0.605029 
0.818924 -1.479021  1.384830  0.545373 
1.819845 -1.454612  0.830166  0.306080 
0.566018 -0.898457  0.733847  0.736868 
0.301729 -1.130832  1.367527  0.657122 
0.182010 -0.810981  2.378777  0.530668 
0.590296 -0.729285  0.807226  0.715580 

